The Ingleton inequality holds for metacyclic groups and fails for supersoluble groups

The Ingleton inequality first appeared in matroid theory, where Ingleton proved in 1971 that every rank function coming from a representable matroid on four subsets satisfies a particular inequality. Because this inequality is not implied by submodularity, Shannon-type axioms alone, it and various analogues play a central role in separately linear and non-linear phenomena in a variety of areas of mathematics. The Ingleton inequality for finite groups concerns the various intersections of four subgroups. It holds for many quadruples of subgroups of finite groups, but not all, the smallest example being four subgroups of $S_5$, of order 120. Open questions are whether the Inlgeton inequality always holds for metacycle and nilpotent groups. (There is a proof in the literature due to Oggier and Stancu, but there is an already known issue with their proof, which we address in this article.) In this paper we prove that the Ingleton inequality always holds for metacycle groups, but that it fails for supersoluble groups, a class of groups only a little larger than nilpotent groups. Although we do not resolve the nilpotent case here we do make some reductions, and also prove that there are no nilpotent violators of the Ingleton inequality of order less than 1024. We end with a list of Ingleton inequality violating groups of order at most 1023. The article comes with a Magma package that allows reproduction of all results in the paper and for the reader to check the Ingleton inequality for any given finite group.

==> anc/indoffenderdatabase.m <==
intrinsic IndomitableIngletonOffenderDatabase() -> SeqEnum

{ Returns representatives from all conjugacy classes of indomitable Ingleton offenders in groups of order up to 720, and one group of order 768. The output is a sequence of 4-tuples, each entry containing the group, a sequence of subgroups H_i, the Ingleton ratio and the Ingleton score. }

return [<sub<Sym(5)|Sym(5)!(1, 5)(2, 4, 3),Sym(5)!(1, 4, 3, 5, 2)>,
[
  sub<Sym(5)|Sym(5)!(2, 5, 3, 4),Sym(5)!(1, 3, 5, 4, 2),Sym(5)!(2, 3)(4, 5)>,
  sub<Sym(5)|Sym(5)!(1, 5)(3, 4),Sym(5)!(1, 2, 5)>,
  sub<Sym(5)|Sym(5)!(4, 5),Sym(5)!(2, 3)(4, 5),Sym(5)!(2, 5)(3, 4)>,
  sub<Sym(5)|Sym(5)!(1, 3)(4, 5),Sym(5)!(1, 4)(3, 5),Sym(5)!(1, 4)>
],
16/15,
0.0134806542977069181082598233596>,
<sub<Sym(8)|Sym(8)!(1, 2)(3, 4)(5, 7, 6),Sym(8)!(2, 3, 4)(6, 7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(2, 3, 4)(5, 8, 
7),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 7, 8),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(1, 4, 3)(5, 7, 6)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0236996902210455488313457163674>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
2)(3, 4)(5, 7)(6, 8)(9, 12)(10, 11),Sym(16)!(1, 6, 15)(2, 8, 14)(3, 7, 16)(4, 5,
13)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 
8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 
16)(7, 12, 14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 14, 9)(2, 16, 12)(3, 15, 10)(4, 13, 11)(5, 8, 7),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
2)(3, 4)(5, 7)(6, 8)(9, 12)(10, 11),Sym(16)!(1, 6, 15)(2, 8, 14)(3, 7, 16)(4, 5,
13)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 
8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 
16)(7, 12, 14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(2, 3, 4)(5, 12, 16)(6, 10, 13)(7, 9, 15)(8, 11, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
2)(3, 4)(5, 7)(6, 8)(9, 12)(10, 11),Sym(16)!(1, 6, 15)(2, 8, 14)(3, 7, 16)(4, 5,
13)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(1, 
15, 9)(2, 13, 12)(3, 14, 10)(4, 16, 11)(5, 6, 8),Sym(16)!(1, 3)(2, 4)(9, 12)(10,
11)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2, 4)(5, 9, 15)(6, 11, 14)(7, 12, 16)(8, 10, 
13),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 11, 14)(6, 9, 15)(7, 10, 13)(8, 12, 
16),Sym(16)!(1, 6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
2)(3, 4)(5, 7)(6, 8)(9, 12)(10, 11),Sym(16)!(1, 6, 15)(2, 8, 14)(3, 7, 16)(4, 5,
13)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(1, 
15, 9)(2, 13, 12)(3, 14, 10)(4, 16, 11)(5, 6, 8),Sym(16)!(1, 3)(2, 4)(9, 12)(10,
11)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 6, 14)(2, 8, 15)(3, 7, 13)(4, 5, 16)(10, 11, 
12),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>,
  sub<Sym(16)|Sym(16)!(1, 12, 5)(2, 10, 8)(3, 9, 6)(4, 11, 7)(13, 15, 
14),Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 12),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 
8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 
16)(7, 12, 14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 14, 9)(2, 16, 12)(3, 15, 10)(4, 13, 11)(5, 8, 7),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 12, 16)(6, 10, 13)(7, 9, 15)(8, 11, 
14),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 
8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 
16)(7, 12, 14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(1, 
15, 9)(2, 13, 12)(3, 14, 10)(4, 16, 11)(5, 6, 8),Sym(16)!(1, 3)(2, 4)(9, 12)(10,
11)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 5, 14)(2, 7, 15)(3, 8, 13)(4, 6, 16)(9, 12, 11),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 6, 14)(2, 8, 15)(3, 7, 13)(4, 5, 16)(10, 11, 
12),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(1, 
15, 9)(2, 13, 12)(3, 14, 10)(4, 16, 11)(5, 6, 8),Sym(16)!(1, 3)(2, 4)(9, 12)(10,
11)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(1, 15, 9)(2, 13, 12)(3, 14, 10)(4, 16, 11)(5, 6, 8),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 
2, 4)(5, 10, 16)(6, 12, 13)(7, 11, 15)(8, 9, 14)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 4)(2,
3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 
14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
13, 10)(2, 15, 11)(3, 16, 9)(4, 14, 12)(5, 8, 7)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 4)(2,
3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 
14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(1, 2, 4)(5, 9, 15)(6, 11, 14)(7, 12, 16)(8, 10, 
13),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 13, 12)(2, 15, 9)(3, 16, 11)(4, 14, 10)(5, 7, 6),Sym(16)!(1, 
10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 15, 
12)(2, 13, 9)(3, 14, 11)(4, 16, 10)(5, 8, 7),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9,
11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 
9, 8)(2, 11, 5)(3, 12, 7)(4, 10, 6)(13, 15, 14)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 12, 16)(6, 10, 13)(7, 9, 15)(8, 11, 
14),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 15, 
12)(2, 13, 9)(3, 14, 11)(4, 16, 10)(5, 8, 7),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9,
11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 6, 14)(2, 8, 15)(3, 7, 13)(4, 5, 16)(10, 11, 
12),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 12)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 
8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 
16)(7, 12, 14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 
10),Sym(16)!(2, 3, 4)(5, 12, 16)(6, 10, 13)(7, 9, 15)(8, 11, 14),Sym(16)!(1, 
9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 
8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 
16)(7, 12, 14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(2, 
3, 4)(5, 11, 15)(6, 9, 14)(7, 10, 16)(8, 12, 13)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 9, 5)(2, 11, 8)(3, 12, 6)(4, 10, 7)(14, 15, 
16),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9, 11)(10, 12),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 4, 3)(5, 10, 13)(6, 12, 16)(7, 11, 14)(8, 9, 
15),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 
3, 2)(5, 10, 15)(6, 12, 14)(7, 11, 16)(8, 9, 13)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 9, 5)(2, 11, 8)(3, 12, 6)(4, 10, 7)(14, 15, 
16),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9, 11)(10, 12),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 14, 10)(2, 16, 11)(3, 15, 9)(4, 13, 12)(6, 7, 
8),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 12)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 4)(2,
3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 
14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(1, 4, 3)(5, 10, 13)(6, 12, 16)(7, 11, 14)(8, 9, 
15),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 
3, 2)(5, 10, 15)(6, 12, 14)(7, 11, 16)(8, 9, 13)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 4)(2,
3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 
14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(1, 2, 4)(5, 9, 15)(6, 11, 14)(7, 12, 16)(8, 10, 
13),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 15, 
12)(2, 13, 9)(3, 14, 11)(4, 16, 10)(5, 8, 7),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9,
11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 
16, 12)(2, 14, 9)(3, 13, 11)(4, 15, 10)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 12)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 15, 
12)(2, 13, 9)(3, 14, 11)(4, 16, 10)(5, 8, 7),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9,
11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(2, 
3, 4)(5, 11, 15)(6, 9, 14)(7, 10, 16)(8, 12, 13)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 3)(2, 4)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 14, 9)(2, 16, 12)(3, 15, 10)(4, 13, 11)(5, 8, 7),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 3)(2, 4)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 14, 10)(2, 16, 11)(3, 15, 9)(4, 13, 12)(6, 7, 
8),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 
16, 12)(2, 14, 9)(3, 13, 11)(4, 15, 10)(6, 7, 8)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 2)(3,
4)(9, 11)(10, 12)(13, 16)(14, 15),Sym(16)!(1, 12, 7)(2, 10, 6)(3, 9, 8)(4, 11, 
5)(13, 16, 15)>,
  sub<Sym(16)|Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 
10),Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15),Sym(16)!(1, 
12, 7)(2, 10, 6)(3, 9, 8)(4, 11, 5)(13, 16, 15)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 
3, 2)(5, 10, 15)(6, 12, 14)(7, 11, 16)(8, 9, 13)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 2)(3,
4)(9, 11)(10, 12)(13, 16)(14, 15),Sym(16)!(1, 12, 7)(2, 10, 6)(3, 9, 8)(4, 11, 
5)(13, 16, 15)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(2, 
3, 4)(5, 11, 15)(6, 9, 14)(7, 10, 16)(8, 12, 13)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 8, 16)(2, 6, 13)(3, 5, 15)(4, 7, 14)(10, 11, 12),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 10, 8)(2, 12, 5)(3, 11, 7)(4, 9, 6)(13, 14, 
16),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(9, 
12)(10, 11)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 15, 
12)(2, 13, 9)(3, 14, 11)(4, 16, 10)(5, 8, 7),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9,
11)(10, 12)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 8, 16)(2, 6, 13)(3, 5, 15)(4, 7, 14)(10, 11, 12),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 5, 15)(2, 7, 14)(3, 8, 16)(4, 6, 13)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(9, 
12)(10, 11)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(2, 3, 
4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 
8)(9, 11)(10, 12)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 8, 16)(2, 6, 13)(3, 5, 15)(4, 7, 14)(10, 11, 12),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 
3, 2)(5, 10, 15)(6, 12, 14)(7, 11, 16)(8, 9, 13)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 3)(2,
4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(1, 8, 16)(2, 6, 13)(3, 5, 15)(4, 7, 
14)(10, 11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 9, 5)(2, 11, 8)(3, 12, 6)(4, 10, 7)(14, 15, 
16),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9, 11)(10, 12),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(9, 12)(10, 11)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 8, 16)(2, 6, 13)(3, 5, 15)(4, 7, 14)(10, 11, 12),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 
3, 2)(5, 10, 15)(6, 12, 14)(7, 11, 16)(8, 9, 13)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 
2)(3, 4)(5, 7)(6, 8)(9, 12)(10, 11),Sym(16)!(1, 2, 4)(5, 10, 16)(6, 12, 13)(7, 
11, 15)(8, 9, 14)>,
  sub<Sym(16)|Sym(16)!(1, 14, 11)(2, 16, 10)(3, 15, 12)(4, 13, 9)(5, 7, 
6),Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 5, 14)(2, 7, 15)(3, 8, 13)(4, 6, 16)(9, 12, 11),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(9, 10)(11, 12),Sym(16)!(1, 2)(3, 
4)(5, 7)(6, 8)(9, 12)(10, 11),Sym(16)!(1, 9, 7)(2, 11, 6)(3, 12, 8)(4, 10, 
5)(13, 14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 4)(2,
3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 5, 14)(2, 7, 15)(3, 8, 13)(4, 6, 
16)(9, 12, 11)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 5, 14)(2, 7, 15)(3, 8, 13)(4, 6, 16)(9, 12, 11),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 13, 10)(2, 15, 11)(3, 16, 9)(4, 14, 12)(5, 8, 
7),Sym(16)!(5, 6)(7, 8)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(2, 3, 
4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 
8)(9, 11)(10, 12)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 5, 14)(2, 7, 15)(3, 8, 13)(4, 6, 16)(9, 12, 11),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 12, 16)(6, 10, 13)(7, 9, 15)(8, 11, 
14),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(2, 3, 
4)(5, 12, 16)(6, 10, 13)(7, 9, 15)(8, 11, 14),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 
7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 12, 5)(2, 10, 8)(3, 9, 6)(4, 11, 7)(13, 15, 
14),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 5, 14)(2, 7, 15)(3, 8, 13)(4, 6, 16)(9, 12, 11),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 12, 16)(6, 10, 13)(7, 9, 15)(8, 11, 
14),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(1, 13, 12)(2, 15, 9)(3, 16, 11)(4,
14, 10)(5, 7, 6)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 5, 14)(2, 7, 15)(3, 8, 13)(4, 6, 16)(9, 12, 11),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(1, 13, 12)(2, 15, 9)(3, 16, 11)(4,
14, 10)(5, 7, 6)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 5, 14)(2, 7, 15)(3, 8, 13)(4, 6, 16)(9, 12, 11),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
11, 6)(2, 9, 7)(3, 10, 5)(4, 12, 8)(13, 15, 14),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 
8)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(2, 3, 
4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 
8)(9, 11)(10, 12)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 5, 14)(2, 7, 15)(3, 8, 13)(4, 6, 16)(9, 12, 11),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 
10),Sym(16)!(2, 3, 4)(5, 12, 16)(6, 10, 13)(7, 9, 15)(8, 11, 14),Sym(16)!(1, 
9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(9, 10)(11, 12),Sym(16)!(1, 2)(3, 
4)(5, 7)(6, 8)(9, 12)(10, 11),Sym(16)!(1, 9, 7)(2, 11, 6)(3, 12, 8)(4, 10, 
5)(13, 14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(1, 
15, 9)(2, 13, 12)(3, 14, 10)(4, 16, 11)(5, 6, 8),Sym(16)!(1, 3)(2, 4)(9, 12)(10,
11)(13, 14)(15, 16)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 5, 14)(2, 7, 15)(3, 8, 13)(4, 6, 16)(9, 12, 11),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 
10),Sym(16)!(2, 3, 4)(5, 12, 16)(6, 10, 13)(7, 9, 15)(8, 11, 14),Sym(16)!(1, 
9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(2, 3, 
4)(5, 12, 16)(6, 10, 13)(7, 9, 15)(8, 11, 14),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 
7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 5,
15)(2, 7, 14)(3, 8, 16)(4, 6, 13)(9, 10, 12),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(9,
12)(10, 11)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(9, 10)(11, 12),Sym(16)!(1, 2)(3, 
4)(5, 7)(6, 8)(9, 12)(10, 11),Sym(16)!(1, 9, 7)(2, 11, 6)(3, 12, 8)(4, 10, 
5)(13, 14, 16)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 
8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 
16)(7, 12, 14)(8, 10, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
2)(3, 4)(5, 7)(6, 8)(9, 12)(10, 11),Sym(16)!(1, 6, 15)(2, 8, 14)(3, 7, 16)(4, 5,
13)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 15, 
12)(2, 13, 9)(3, 14, 11)(4, 16, 10)(5, 8, 7),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9,
11)(10, 12)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 
3, 2)(5, 10, 15)(6, 12, 14)(7, 11, 16)(8, 9, 13)>,
  sub<Sym(16)|Sym(16)!(1, 14, 11)(2, 16, 10)(3, 15, 12)(4, 13, 9)(5, 7, 
6),Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 2)(3,
4)(9, 11)(10, 12)(13, 16)(14, 15),Sym(16)!(1, 12, 7)(2, 10, 6)(3, 9, 8)(4, 11, 
5)(13, 16, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 
3, 2)(5, 10, 15)(6, 12, 14)(7, 11, 16)(8, 9, 13)>,
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(1, 2)(3, 4)(9, 
11)(10, 12)(13, 16)(14, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 13, 10)(2, 15, 11)(3, 16, 9)(4, 14, 12)(5, 8, 
7),Sym(16)!(1, 2)(3, 4)(9, 11)(10, 12)(13, 16)(14, 15),Sym(16)!(1, 4)(2, 3)(9, 
10)(11, 12)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 
8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 
16)(7, 12, 14)(8, 10, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
11, 6)(2, 9, 7)(3, 10, 5)(4, 12, 8)(13, 15, 14),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 
8)(13, 14)(15, 16)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 10, 7)(2, 12, 6)(3, 11, 8)(4, 9, 5)(13, 15, 14),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
2)(3, 4)(5, 7)(6, 8)(9, 12)(10, 11),Sym(16)!(1, 6, 15)(2, 8, 14)(3, 7, 16)(4, 5,
13)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 10, 7)(2, 12, 6)(3, 11, 8)(4, 9, 5)(13, 15, 14),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 14, 11)(2, 16, 10)(3, 15, 12)(4, 13, 9)(5, 7, 
6),Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 2)(3,
4)(9, 11)(10, 12)(13, 16)(14, 15),Sym(16)!(1, 12, 7)(2, 10, 6)(3, 9, 8)(4, 11, 
5)(13, 16, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13),Sym(16)!(2, 
3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 4)(2,
3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 8, 13)(2, 6, 16)(3, 5, 14)(4, 7, 
15)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 
8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 
16)(7, 12, 14)(8, 10, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13),Sym(16)!(2, 
3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(1, 14, 11)(2, 16, 10)(3, 15, 12)(4, 13, 9)(5, 7, 
6),Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 2)(3,
4)(9, 11)(10, 12)(13, 16)(14, 15),Sym(16)!(1, 12, 7)(2, 10, 6)(3, 9, 8)(4, 11, 
5)(13, 16, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 12, 5)(2, 10, 8)(3, 9, 6)(4, 11, 7)(13, 15, 
14),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 15, 
12)(2, 13, 9)(3, 14, 11)(4, 16, 10)(5, 8, 7),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9,
11)(10, 12)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(1, 2)(3, 4)(9, 
11)(10, 12)(13, 16)(14, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(8)|Sym(8)!(1, 4, 3, 2)(5, 6)(7, 8),Sym(8)!(1, 3, 2, 4)(5, 7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 
8),Sym(8)!(1, 4, 2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(2, 3, 4)(6, 7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(1, 2, 4),Sym(8)!(1, 2)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(1, 3, 4)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 3, 7)(4, 5),Sym(8)!(1, 7, 3, 5, 4, 6)(2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4, 2)(5, 6, 7),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 
8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(1, 6)(2, 5, 4, 7, 3, 8),Sym(8)!(2, 4, 
3)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 3)(6, 8, 7)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 3, 7)(4, 5),Sym(8)!(1, 7, 3, 5, 4, 6)(2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 8, 4, 6, 2, 5)(3, 
7),Sym(8)!(1, 4, 2)(5, 8, 6),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(2, 4, 3)(5, 6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 7, 3, 5, 4, 
6)(2, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(6, 7, 8),Sym(8)!(6, 7, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 3, 7)(4, 5),Sym(8)!(1, 7, 3, 5, 4, 6)(2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 8, 4, 6, 2, 5)(3, 
7),Sym(8)!(1, 4, 2)(5, 8, 6),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(2, 4, 3)(5, 6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(6, 7, 8),Sym(8)!(6, 7, 8),Sym(8)!(1, 7, 2, 6, 3, 
8)(4, 5)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 7, 3, 5, 4, 
6)(2, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 3, 7)(4, 5),Sym(8)!(1, 7, 3, 5, 4, 6)(2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 8)(2, 7)(3, 6)(4, 5),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(2, 3, 4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(5, 7, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(1, 7, 4, 8, 2, 5)(3, 6),Sym(8)!(1, 4, 
2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(2, 4, 3)(6, 7, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 3, 7)(4, 5),Sym(8)!(1, 7, 3, 5, 4, 6)(2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 8)(2, 7)(3, 6)(4, 5),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(2, 3, 4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(5, 7, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 5)(2, 7, 4, 
6, 3, 8)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(1, 7, 4, 8, 2, 5)(3, 6),Sym(8)!(1, 4, 
2)(5, 8, 7)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 3, 7)(4, 5),Sym(8)!(1, 7, 3, 5, 4, 6)(2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 8)(2, 7)(3, 6)(4, 5),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(2, 3, 4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(1, 7, 3, 5, 4, 6)(2, 
8),Sym(8)!(1, 3, 4)(5, 6, 7),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(1, 7, 4, 8, 2, 5)(3, 6),Sym(8)!(1, 4, 
2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(2, 4, 3)(6, 7, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 3, 7)(4, 5),Sym(8)!(1, 7, 3, 5, 4, 6)(2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 8)(2, 7)(3, 6)(4, 5),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(2, 3, 4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(1, 7, 3, 5, 4, 6)(2, 
8),Sym(8)!(1, 3, 4)(5, 6, 7),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 5)(2, 7, 4, 
6, 3, 8)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(1, 7, 4, 8, 2, 5)(3, 6),Sym(8)!(1, 4, 
2)(5, 8, 7)>
],
9/8,
0.0236996902210455488313457163674>,
<sub<Sym(8)|Sym(8)!(1, 3, 4, 2)(6, 8),Sym(8)!(3, 4)(7, 8),Sym(8)!(1, 3, 2, 4)(5,
8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(5, 6, 8),Sym(8)!(1, 4)(2, 3)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 6, 7),Sym(8)!(2, 4)(5, 7),Sym(8)!(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 4, 3)(6, 8, 7)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 3, 4, 2)(6, 8),Sym(8)!(3, 4)(7, 8),Sym(8)!(1, 3, 2, 4)(5,
8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 3, 4, 2)(5, 8, 6, 
7),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 3, 2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(2, 4, 3)(6, 7, 
8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(2, 4)(6, 7),Sym(8)!(1, 4, 2)(5, 7, 6)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(2, 4, 3)(6, 7, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 3, 4, 2)(6, 8),Sym(8)!(3, 4)(7, 8),Sym(8)!(1, 3, 2, 4)(5,
8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 3, 4, 2)(5, 8, 6, 
7),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 3, 2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(2, 4, 3)(6, 7, 
8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(6, 7, 8),Sym(8)!(2, 4, 3)(6, 7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(2, 4)(6, 7),Sym(8)!(1, 4, 2)(5, 7, 6)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 3, 4, 2)(6, 8),Sym(8)!(3, 4)(7, 8),Sym(8)!(1, 3, 2, 4)(5,
8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(2, 4, 3)(5, 6, 
8),Sym(8)!(3, 4)(5, 6),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(6, 8, 7),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 7, 8),Sym(8)!(1, 2, 4)(5, 7, 8),Sym(8)!(1, 2)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(6, 7, 8),Sym(8)!(6, 7, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 3, 4, 2)(6, 8),Sym(8)!(3, 4)(7, 8),Sym(8)!(1, 3, 2, 4)(5,
8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(2, 4, 3)(5, 6, 
8),Sym(8)!(3, 4)(5, 6),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(6, 8, 7),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 2, 3)(6, 7, 8),Sym(8)!(6, 7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 7, 8),Sym(8)!(1, 2, 4)(5, 7, 8),Sym(8)!(1, 2)(7, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 3, 4, 2)(6, 8),Sym(8)!(3, 4)(7, 8),Sym(8)!(1, 3, 2, 4)(5,
8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(2, 4, 3)(5, 6, 
8),Sym(8)!(3, 4)(5, 6),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 4, 2)(5, 6, 8, 7),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 3, 4)(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(2, 4, 3)(5, 6, 8),Sym(8)!(2, 3)(5, 8)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(1, 3, 4)(5, 7, 6)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 3, 4, 2)(6, 8),Sym(8)!(3, 4)(7, 8),Sym(8)!(1, 3, 2, 4)(5,
8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(2, 4, 3)(5, 6, 
8),Sym(8)!(3, 4)(5, 6),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 4, 2)(5, 6, 8, 7),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 3, 4)(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 3)(6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(2, 4, 3)(5, 6, 8),Sym(8)!(2, 3)(5, 8)>
],
9/8,
0.0236996902210455488313457163674>,
<sub<Sym(10)|Sym(10)!(1, 9, 5, 8, 2, 10, 6, 7)(3, 4),Sym(10)!(3, 5, 10, 8)(4, 6,
9, 7)>,
[
  sub<Sym(10)|Sym(10)!(1, 4)(2, 3)(5, 10)(6, 9),Sym(10)!(1, 4, 6, 7, 9)(2, 3, 5,
8, 10),Sym(10)!(1, 6, 4, 9)(2, 5, 3, 10)>,
  sub<Sym(10)|Sym(10)!(1, 10, 6, 7)(2, 9, 5, 8),Sym(10)!(1, 6, 10, 3, 7)(2, 5, 
9, 4, 8),Sym(10)!(1, 6)(2, 5)(7, 10)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(9, 10),Sym(10)!(1, 2)(3, 4)(7, 8)(9, 
10),Sym(10)!(1, 10)(2, 9)(3, 7)(4, 8),Sym(10)!(1, 8, 9, 3)(2, 7, 10, 4)>,
  sub<Sym(10)|Sym(10)!(5, 6)(9, 10),Sym(10)!(1, 4)(2, 3)(5, 10)(6, 
9),Sym(10)!(1, 6, 3, 10)(2, 5, 4, 9),Sym(10)!(1, 2)(3, 4)(5, 6)(9, 10)>
],
32/25,
0.0427958288228992113081837700635>,
<sub<Sym(9)|Sym(9)!(1, 3)(5, 6),Sym(9)!(1, 5, 9, 2, 6, 7, 3, 4, 8)>,
[
  sub<Sym(9)|Sym(9)!(2, 3)(7, 9),Sym(9)!(5, 6)(7, 9),Sym(9)!(1, 4, 8)(2, 5, 
9)(3, 6, 7)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(1, 5, 8)(2, 6, 7)(3, 4, 9),Sym(9)!(2, 
3)(4, 6)>,
  sub<Sym(9)|Sym(9)!(1, 2)(7, 8),Sym(9)!(4, 5)(7, 8),Sym(9)!(1, 5, 7)(2, 4, 
8)(3, 6, 9)>,
  sub<Sym(9)|Sym(9)!(4, 5)(8, 9),Sym(9)!(1, 3)(4, 5),Sym(9)!(1, 4, 9)(2, 6, 
7)(3, 5, 8)>
],
9/8,
0.0203750668637371105286316701790>,
<sub<Sym(9)|Sym(9)!(1, 3)(5, 6),Sym(9)!(1, 5, 9, 2, 6, 7, 3, 4, 8)>,
[
  sub<Sym(9)|Sym(9)!(2, 3)(7, 9),Sym(9)!(5, 6)(7, 9),Sym(9)!(1, 4, 8)(2, 5, 
9)(3, 6, 7)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(1, 5, 8)(2, 6, 7)(3, 4, 9),Sym(9)!(2, 
3)(4, 6)>,
  sub<Sym(9)|Sym(9)!(1, 4, 9)(2, 5, 8)(3, 6, 7),Sym(9)!(4, 5)(8, 9),Sym(9)!(1, 
2)(8, 9)>,
  sub<Sym(9)|Sym(9)!(1, 4, 7)(2, 6, 9)(3, 5, 8),Sym(9)!(1, 3)(4, 5),Sym(9)!(1, 
3)(7, 8)>
],
9/8,
0.0203750668637371105286316701790>,
<sub<Sym(8)|Sym(8)!(1, 3, 5, 6, 8, 4, 7, 2),Sym(8)!(3, 5, 8)(4, 7, 6)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4, 8, 3, 5, 6),Sym(8)!(1, 3, 6)(4, 5, 8),Sym(8)!(1, 
4)(3, 5)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 7, 6)(2, 5, 8),Sym(8)!(2, 8)(3, 4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7)(3, 4)(5, 8),Sym(8)!(2, 6)(3, 8)(4, 5),Sym(8)!(2, 3, 
4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2, 8)(3, 4, 5),Sym(8)!(1, 8)(4, 5)(6, 7),Sym(8)!(1, 
5)(2, 3)(4, 8)>
],
8/7,
0.0229549322597726097877126687994>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(2, 6, 3),Sym(6)!(2, 3)(4, 6),Sym(6)!(2,
6)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(1, 6)(3, 5),Sym(6)!(1, 5)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 5)(2, 4, 3),Sym(6)!(3, 4)(5, 6),Sym(6)!(1, 5, 6)(2, 
4, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 6, 4),Sym(6)!(1, 5, 3)(2, 6, 4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(2, 6, 3),Sym(6)!(2, 3)(4, 6),Sym(6)!(2,
6)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(1, 6)(3, 5),Sym(6)!(1, 5)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 5, 3)(2, 
6, 4)>,
  sub<Sym(6)|Sym(6)!(1, 6, 5)(2, 4, 3),Sym(6)!(3, 4)(5, 6),Sym(6)!(1, 5, 6)(2, 
4, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(2, 6, 3),Sym(6)!(2, 3)(4, 6),Sym(6)!(2,
6)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(1, 6)(3, 5),Sym(6)!(1, 5)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 5)(2, 4, 3),Sym(6)!(3, 4)(5, 6),Sym(6)!(1, 5, 6)(2, 
4, 3),Sym(6)!(1, 2)(3, 5, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 6, 4),Sym(6)!(1, 5, 3)(2, 6, 4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(2, 6, 3),Sym(6)!(2, 3)(4, 6),Sym(6)!(2,
6)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(1, 6)(3, 5),Sym(6)!(1, 5)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 5)(2, 4, 3),Sym(6)!(3, 4)(5, 6),Sym(6)!(1, 5, 6)(2, 
4, 3),Sym(6)!(1, 2)(3, 5, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 5, 3)(2, 
6, 4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(2, 6, 3),Sym(6)!(2, 3)(4, 6),Sym(6)!(2,
6)(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 4)(2, 5),Sym(6)!(1,
5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 5)(3, 6, 4),Sym(6)!(1, 5, 2)(3, 
6, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 4, 5)(2, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(2, 6, 3),Sym(6)!(2, 3)(4, 6),Sym(6)!(2,
6)(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 4)(2, 5),Sym(6)!(1,
5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 4, 5)(2, 6, 3),Sym(6)!(1, 
4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 5)(3, 6, 4),Sym(6)!(1, 5, 2)(3, 
6, 4)>
],
9/8,
0.0226813045127059590174041503571>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(2, 6, 3),Sym(6)!(2, 3)(4, 6),Sym(6)!(2,
6)(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 4)(2, 5),Sym(6)!(1,
5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 5, 2)(3, 4, 6),Sym(6)!(1, 6)(2, 4, 
5, 3),Sym(6)!(1, 5, 2)(3, 6, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 4, 5)(2, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(2, 6, 3),Sym(6)!(2, 3)(4, 6),Sym(6)!(2,
6)(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 4)(2, 5),Sym(6)!(1,
5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 5, 2)(3, 4, 6),Sym(6)!(1, 6)(2, 4, 
5, 3),Sym(6)!(1, 5, 2)(3, 6, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 4, 5)(2, 6, 3),Sym(6)!(1, 
4)(2, 3)>
],
9/8,
0.0226813045127059590174041503571>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 4, 5)(2, 6, 
3),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 4, 2)(3, 6, 5),Sym(6)!(2, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 2, 6)(3, 
5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 4, 5)(2, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 4, 5)(2, 6, 
3),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 4, 2)(3, 6, 5),Sym(6)!(2, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 4, 5)(2, 6, 3),Sym(6)!(1, 
4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 2, 6)(3, 
5, 4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 4, 5)(2, 6, 
3),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 4, 2)(3, 6, 5),Sym(6)!(2, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 2, 6)(3, 
5, 4),Sym(6)!(1, 4, 6, 3)(2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 4, 5)(2, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 4, 5)(2, 6, 
3),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 4, 2)(3, 6, 5),Sym(6)!(2, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 2, 6)(3, 
5, 4),Sym(6)!(1, 4, 6, 3)(2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 4, 5)(2, 6, 3),Sym(6)!(1, 
4)(2, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 4, 5)(2, 6, 
3),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 3, 2)(4, 5, 
6),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 2, 6)(3, 
5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6)(2, 3, 5),Sym(6)!(1, 6, 4)(2, 3, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 4, 5)(2, 6, 
3),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 3, 2)(4, 5, 
6),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6)(2, 3, 5),Sym(6)!(1, 6)(3, 5),Sym(6)!(1, 6, 4)(2, 
3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 2, 6)(3, 
5, 4)>
],
9/8,
0.0226813045127059590174041503571>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 4, 5)(2, 6, 
3),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 3, 2)(4, 5, 
6),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 2, 6)(3, 
5, 4),Sym(6)!(1, 4, 6, 3)(2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6)(2, 3, 5),Sym(6)!(1, 6, 4)(2, 3, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 4, 5)(2, 6, 
3),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 3, 2)(4, 5, 
6),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 2, 6)(3, 
5, 4),Sym(6)!(1, 4, 6, 3)(2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6)(2, 3, 5),Sym(6)!(1, 6)(3, 5),Sym(6)!(1, 6, 4)(2, 
3, 5)>
],
9/8,
0.0226813045127059590174041503571>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 5)(3, 6, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 2)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(2, 3)(4, 6),Sym(6)!(2, 6)(3, 
4),Sym(6)!(1, 3, 2)(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 5)(4, 6)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 5)(3, 6, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 2)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 6, 5)(2, 3, 
4),Sym(6)!(2, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(2, 3)(4, 6),Sym(6)!(2, 6)(3, 
4),Sym(6)!(1, 3, 2)(4, 6, 5)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 5)(3, 6, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 6),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(2, 3)(4, 6),Sym(6)!(2, 6)(3, 
4),Sym(6)!(1, 3, 2)(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(5, 6),Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 4)(2, 3)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 5)(3, 6, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 6),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(5, 6),Sym(6)!(1, 2)(3, 4),Sym(6)!(1, 5, 2)(3, 4, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(2, 3)(4, 6),Sym(6)!(2, 6)(3, 
4),Sym(6)!(1, 3, 2)(4, 6, 5)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 5)(3, 6, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 5),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 6)(2, 
4),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 3)(4, 6),Sym(6)!(2, 5)(4, 6)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 5)(3, 6, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 6, 5)(2, 3, 
4),Sym(6)!(2, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 5),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 6)(2, 
4),Sym(6)!(1, 4)(2, 6)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 5)(3, 6, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4)(5, 6),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(1, 4, 3)(2, 
5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 5),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 6)(2, 
4),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 4)(2, 5)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 5)(3, 6, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4)(5, 6),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(1, 4, 3)(2, 
5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 6, 4),Sym(6)!(1, 2)(4, 5),Sym(6)!(3, 6)(4, 
5),Sym(6)!(3, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 5),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 6)(2, 
4),Sym(6)!(1, 4)(2, 6)>
],
16/15,
0.0134806542977069181082598233596>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 5, 6),Sym(6)!(1, 5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 2)(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 4)(2, 5),Sym(6)!(1,
5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4)(2, 6)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 5, 6),Sym(6)!(1, 5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 2)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 4),Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 4)(2, 5),Sym(6)!(1,
5)(2, 4)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 5, 6),Sym(6)!(1, 5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 4)(2, 5),Sym(6)!(1,
5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 6)(4, 5)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 5, 6),Sym(6)!(1, 5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4)(5, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 6)(4, 5),Sym(6)!(1,
6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 4)(2, 5),Sym(6)!(1,
5)(2, 4)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 5, 6),Sym(6)!(1, 5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 2, 4)(3, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 4)(2, 5),Sym(6)!(1,
5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 5),Sym(6)!(1, 6)(2, 4),Sym(6)!(1, 4)(2, 6)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 5, 6),Sym(6)!(1, 5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 2, 4)(3, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 4),Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 4)(2, 5),Sym(6)!(1,
5)(2, 4)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 5, 6),Sym(6)!(1, 5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4)(5, 6),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(1, 4, 3)(2, 
5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(1,
3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 6)(2, 5)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 5, 6),Sym(6)!(1, 5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4)(5, 6),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(1, 4, 3)(2, 
5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 2)(5, 6),Sym(6)!(1,
6)(2, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(1,
3)(2, 6)>
],
16/15,
0.0134806542977069181082598233596>,
<sub<Sym(8)|Sym(8)!(2, 3)(4, 6, 5, 8),Sym(8)!(1, 2, 3)(4, 5, 7, 6, 8)>,
[
  sub<Sym(8)|Sym(8)!(4, 7, 5, 8, 6),Sym(8)!(5, 8)(6, 7),Sym(8)!(2, 3)(5, 7, 8, 
6)>,
  sub<Sym(8)|Sym(8)!(5, 7)(6, 8),Sym(8)!(4, 7, 5)>,
  sub<Sym(8)|Sym(8)!(5, 7)(6, 8),Sym(8)!(5, 8)(6, 7),Sym(8)!(1, 2, 3)(5, 6, 
7),Sym(8)!(1, 3)(5, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(4, 6)(7, 8),Sym(8)!(4, 7)(6, 8)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(8)|Sym(8)!(2, 3)(4, 6, 5, 8),Sym(8)!(1, 2, 3)(4, 5, 7, 6, 8)>,
[
  sub<Sym(8)|Sym(8)!(4, 7, 5, 8, 6),Sym(8)!(5, 8)(6, 7),Sym(8)!(2, 3)(5, 7, 8, 
6)>,
  sub<Sym(8)|Sym(8)!(5, 7)(6, 8),Sym(8)!(4, 7, 5)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(6, 8, 7),Sym(8)!(4, 6)(7, 8),Sym(8)!(4, 8)(6, 
7),Sym(8)!(1, 3)(6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 6)(7, 8),Sym(8)!(5, 8)(6, 7),Sym(8)!(2, 3)(5, 8)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(8)|Sym(8)!(2, 3)(4, 6, 5, 8),Sym(8)!(1, 2, 3)(4, 5, 7, 6, 8)>,
[
  sub<Sym(8)|Sym(8)!(4, 7, 5, 8, 6),Sym(8)!(5, 8)(6, 7),Sym(8)!(2, 3)(5, 7, 8, 
6)>,
  sub<Sym(8)|Sym(8)!(4, 5, 8),Sym(8)!(1, 3)(5, 8),Sym(8)!(1, 3)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(6, 8, 7),Sym(8)!(4, 6)(7, 8),Sym(8)!(4, 8)(6, 
7),Sym(8)!(1, 3)(6, 7)>,
  sub<Sym(8)|Sym(8)!(4, 5)(6, 7),Sym(8)!(4, 7)(5, 6),Sym(8)!(2, 3)(5, 6)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(8)|Sym(8)!(2, 3)(4, 6, 5, 8),Sym(8)!(1, 2, 3)(4, 5, 7, 6, 8)>,
[
  sub<Sym(8)|Sym(8)!(4, 7, 5, 8, 6),Sym(8)!(5, 8)(6, 7),Sym(8)!(2, 3)(5, 7, 8, 
6)>,
  sub<Sym(8)|Sym(8)!(4, 5, 8),Sym(8)!(1, 3)(5, 8),Sym(8)!(1, 3)(6, 7)>,
  sub<Sym(8)|Sym(8)!(4, 7)(5, 6),Sym(8)!(4, 6)(5, 7),Sym(8)!(2, 3)(5, 
6),Sym(8)!(1, 2, 3)(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(6, 8, 7),Sym(8)!(4, 6)(7, 8),Sym(8)!(4, 8)(6, 
7),Sym(8)!(1, 3)(6, 7)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(8)|Sym(8)!(2, 3)(4, 6, 5, 8),Sym(8)!(1, 2, 3)(4, 5, 7, 6, 8)>,
[
  sub<Sym(8)|Sym(8)!(4, 7, 5, 8, 6),Sym(8)!(5, 8)(6, 7),Sym(8)!(2, 3)(5, 7, 8, 
6)>,
  sub<Sym(8)|Sym(8)!(1, 3)(4, 6),Sym(8)!(5, 8, 7),Sym(8)!(1, 3)(5, 7)>,
  sub<Sym(8)|Sym(8)!(4, 5)(6, 8),Sym(8)!(1, 3)(5, 8),Sym(8)!(4, 6)(5, 
8),Sym(8)!(1, 2, 3)(4, 5, 8)>,
  sub<Sym(8)|Sym(8)!(4, 5)(6, 7),Sym(8)!(4, 7)(5, 6),Sym(8)!(2, 3)(5, 6)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(8)|Sym(8)!(2, 3)(4, 6, 5, 8),Sym(8)!(1, 2, 3)(4, 5, 7, 6, 8)>,
[
  sub<Sym(8)|Sym(8)!(4, 7, 5, 8, 6),Sym(8)!(5, 8)(6, 7),Sym(8)!(2, 3)(5, 7, 8, 
6)>,
  sub<Sym(8)|Sym(8)!(1, 3)(4, 6),Sym(8)!(5, 8, 7),Sym(8)!(1, 3)(5, 7)>,
  sub<Sym(8)|Sym(8)!(4, 5)(6, 7),Sym(8)!(4, 7)(5, 6),Sym(8)!(2, 3)(5, 
6),Sym(8)!(1, 2, 3)(5, 7, 6)>,
  sub<Sym(8)|Sym(8)!(4, 5)(6, 8),Sym(8)!(1, 3)(5, 8),Sym(8)!(4, 6)(5, 
8),Sym(8)!(1, 2, 3)(4, 5, 8)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(8)|Sym(8)!(2, 3)(4, 6, 5, 8),Sym(8)!(1, 2, 3)(4, 5, 7, 6, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 7),Sym(8)!(5, 7)(6, 8),Sym(8)!(5, 6)(7, 
8),Sym(8)!(1, 3, 2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(4, 8, 6, 5, 7),Sym(8)!(4, 5)(6, 8),Sym(8)!(1, 3)(4, 6, 5, 
8)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(4, 5, 7),Sym(8)!(4, 8)(5, 7),Sym(8)!(4, 7)(5, 
8),Sym(8)!(1, 3)(4, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(6, 8, 7),Sym(8)!(4, 6)(7, 8),Sym(8)!(4, 8)(6, 
7),Sym(8)!(1, 3)(6, 7)>
],
6/5,
0.0309749124072202612552356345128>,
<sub<Sym(8)|Sym(8)!(2, 3)(4, 6, 5, 8),Sym(8)!(1, 2, 3)(4, 5, 7, 6, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 3)(4, 8),Sym(8)!(4, 8)(5, 7),Sym(8)!(4, 7)(5, 
8),Sym(8)!(1, 2, 3)(4, 5, 8)>,
  sub<Sym(8)|Sym(8)!(4, 7)(6, 8),Sym(8)!(4, 6, 5, 8, 7),Sym(8)!(1, 3)(4, 6, 7, 
8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(6, 8),Sym(8)!(4, 5)(6, 8),Sym(8)!(4, 6)(5, 
8),Sym(8)!(1, 3, 2)(4, 6, 8)>,
  sub<Sym(8)|Sym(8)!(4, 5)(6, 7),Sym(8)!(4, 7)(5, 6),Sym(8)!(2, 3)(5, 
6),Sym(8)!(1, 2, 3)(5, 7, 6)>
],
6/5,
0.0309749124072202612552356345128>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 12, 5)(2, 9, 7)(3, 11, 8)(4, 10, 6)(13, 14, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(2, 
3, 4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(13, 15)(14, 16),Sym(16)!(1, 16, 
4, 14)(2, 15, 3, 13)(5, 7, 6, 8)(11, 12),Sym(16)!(1, 8, 16)(2, 5, 14)(3, 7, 
13)(4, 6, 15)(10, 12, 11),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 16, 10)(2, 13, 12)(3, 15, 
11)(4, 14, 9)(5, 8, 6)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 12, 5)(2, 9, 7)(3, 11, 8)(4, 10, 6)(13, 14, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(2, 
3, 4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12)>,
  sub<Sym(16)|Sym(16)!(1, 7, 2, 5)(3, 8, 4, 6)(9, 12)(13, 14, 16, 
15),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(5, 7)(6, 8)(9, 
12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 9, 7)(2, 12, 5)(3, 10, 6)(4, 11, 8)(13, 
16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3,
4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 
7)(9, 11)(10, 12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 13, 
11)(2, 16, 9)(3, 14, 10)(4, 15, 12)(5, 8, 6),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 
12)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 6, 13)(2, 7, 15)(3, 5, 16)(4, 8, 14)(9, 11, 
12),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 15, 12)(2, 14, 10)(3, 16, 9)(4, 13, 11)(5, 7, 8),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 4)(5, 8)(9, 
16)(10, 14)(11, 15)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13),Sym(16)!(1, 
11, 15)(2, 9, 14)(3, 10, 16)(4, 12, 13)(6, 7, 8)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 13, 
11)(2, 16, 9)(3, 14, 10)(4, 15, 12)(5, 8, 6),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 
12)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 6, 13)(2, 7, 15)(3, 5, 16)(4, 8, 14)(9, 11, 
12),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 15, 8)(2, 13, 5)(3, 14, 7)(4, 16, 6)(9, 12, 
11),Sym(16)!(1, 15)(2, 16)(3, 14)(4, 13)(5, 6)(11, 12),Sym(16)!(1, 5)(2, 6)(3, 
7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 
12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 3, 4)(5, 12, 15)(6, 9, 13)(7, 11, 14)(8, 10, 16),Sym(16)!(1, 
9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 11, 15)(6, 10, 13)(7, 12, 14)(8, 9, 
16),Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 6, 13)(2, 7, 15)(3, 5, 16)(4, 8, 14)(9, 11, 
12),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 13)(2, 14)(3, 16)(4, 15)(7, 8)(11, 12),Sym(16)!(1, 6)(2, 5)(3, 
8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 13, 6)(2, 15, 7)(3, 16, 
5)(4, 14, 8)(9, 12, 11)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 6, 12)(2, 8, 9)(3, 7, 11)(4, 5, 10)(13, 14, 16),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 11, 15)(6, 10, 13)(7, 12, 14)(8, 9, 
16),Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 3)(2,
4)(5, 8)(6, 7)(13, 14)(15, 16),Sym(16)!(1, 15, 6)(2, 13, 7)(3, 14, 5)(4, 16, 
8)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
14, 11)(2, 15, 9)(3, 13, 10)(4, 16, 12)(5, 6, 7),Sym(16)!(1, 14)(2, 13)(3, 
15)(4, 16)(5, 6)(9, 10)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 14, 7)(2, 16, 6)(3, 15, 8)(4, 13, 5)(9, 11, 10),Sym(16)!(1, 
12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 11, 15)(6, 10, 13)(7, 12, 14)(8, 9, 
16),Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 5,
12)(2, 7, 9)(3, 8, 11)(4, 6, 10)(13, 15, 14),Sym(16)!(5, 7)(6, 8)(9, 12)(10, 
11)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
7, 14)(2, 6, 16)(3, 8, 15)(4, 5, 13)(9, 10, 11),Sym(16)!(1, 7)(2, 5)(3, 8)(4, 
6)(10, 11)(13, 16)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 12, 5)(2, 9, 7)(3, 11, 8)(4, 10, 6)(13, 14, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 11, 15)(6, 10, 13)(7, 12, 14)(8, 9, 
16),Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 10, 15)(2, 12, 14)(3, 11, 16)(4, 9, 13)(5, 7, 
6),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(5, 8)(6, 7)(9, 
10)(11, 12)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 13)(2, 14)(3, 16)(4, 15)(7, 8)(11, 12),Sym(16)!(1, 6)(2, 5)(3, 
8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 13, 6)(2, 15, 7)(3, 16, 
5)(4, 14, 8)(9, 12, 11)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 6, 12)(2, 8, 9)(3, 7, 11)(4, 5, 10)(13, 14, 16),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 11, 15)(6, 10, 13)(7, 12, 14)(8, 9, 
16),Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 12),Sym(16)!(1, 15, 6)(2, 13, 7)(3, 14, 5)(4, 
16, 8)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
14, 11)(2, 15, 9)(3, 13, 10)(4, 16, 12)(5, 6, 7),Sym(16)!(1, 14)(2, 13)(3, 
15)(4, 16)(5, 6)(9, 10)>,
  sub<Sym(16)|Sym(16)!(1, 6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 
15),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 
12, 13)(2, 10, 16)(3, 9, 14)(4, 11, 15)(5, 7, 6)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 11, 15)(6, 10, 13)(7, 12, 14)(8, 9, 
16),Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 12),Sym(16)!(1, 15, 6)(2, 13, 7)(3, 14, 5)(4, 
16, 8)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 8)(2, 6)(3, 7)(4, 5)(9, 12)(13, 16),Sym(16)!(1, 10, 
8)(2, 11, 6)(3, 9, 5)(4, 12, 7)(13, 16, 14),Sym(16)!(1, 5)(2, 6)(3, 7)(4, 8)(9, 
13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 
11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 10, 13)(2, 12, 16)(3, 11, 14)(4, 9, 15)(5, 8, 7),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(2, 
3, 4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 4)(5, 
7, 8, 6)(9, 13, 10, 15)(11, 14, 12, 16),Sym(16)!(1, 10, 13)(2, 12, 16)(3, 11, 
14)(4, 9, 15)(5, 8, 7),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3,
4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 
7)(9, 11)(10, 12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 
8, 14)(2, 5, 16)(3, 7, 15)(4, 6, 13)(9, 12, 10)>,
  sub<Sym(16)|Sym(16)!(1, 5, 3, 6)(2, 7, 4, 8)(9, 10, 12, 11)(13, 
16),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 6, 9)(2, 8, 12)(3, 7, 10)(4, 5, 11)(13, 16, 
15)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 14, 11)(2, 15, 9)(3, 13, 
10)(4, 16, 12)(5, 6, 7)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 
12),Sym(16)!(1, 6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 13, 6, 16)(7, 15, 8, 14)(9, 12, 11, 
10),Sym(16)!(1, 16, 6)(2, 14, 7)(3, 13, 5)(4, 15, 8)(9, 10, 12),Sym(16)!(1, 
3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 
16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3,
4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 
7)(9, 11)(10, 12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 
11, 14)(2, 9, 15)(3, 10, 13)(4, 12, 16)(5, 7, 6)>,
  sub<Sym(16)|Sym(16)!(1, 6, 2, 8)(3, 5, 4, 7)(10, 11)(13, 15, 16, 
14),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(13, 14)(15, 16),Sym(16)!(1, 15, 6)(2, 13, 7)(3, 14, 5)(4, 16, 8)(9, 11,
10)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 14, 11)(2, 15, 9)(3, 13, 
10)(4, 16, 12)(5, 6, 7)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(2, 3, 4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 6, 2, 8)(3, 5, 4, 7)(10, 11)(13, 15, 16, 
14),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(13, 14)(15, 16),Sym(16)!(1, 15, 6)(2, 13, 7)(3, 14, 5)(4, 16, 8)(9, 11,
10)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 14, 11)(2, 15, 9)(3, 13, 
10)(4, 16, 12)(5, 6, 7)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(2, 3, 4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 6, 12)(2, 8, 9)(3, 7, 11)(4, 5, 10)(13, 14, 
16),Sym(16)!(5, 7)(6, 8)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(13, 16)(14, 15),Sym(16)!(3, 4)(5, 11, 7, 10)(6, 12, 8, 9)(13, 16, 14, 
15)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3,
4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 
7)(9, 11)(10, 12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(3, 4)(5, 12)(6, 11)(7, 9)(8, 10)(13, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 16)(2, 15)(3, 
14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 9, 7)(2, 12, 5)(3, 10, 6)(4, 
11, 8)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 12, 16)(2, 10, 13)(3, 9, 15)(4, 11, 14)(6, 7, 8),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 6, 2, 8)(3, 5, 4, 7)(10, 11)(13, 15, 16, 
14),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(13, 14)(15, 16),Sym(16)!(1, 15, 6)(2, 13, 7)(3, 14, 5)(4, 16, 8)(9, 11,
10)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 
3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 13, 9)(2, 16, 11)(3, 14, 
12)(4, 15, 10)(6, 8, 7)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(3, 4)(5, 12)(6, 11)(7, 9)(8, 10)(13, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 16)(2, 15)(3, 
14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 9, 7)(2, 12, 5)(3, 10, 6)(4, 
11, 8)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 12, 16)(2, 10, 13)(3, 9, 15)(4, 11, 14)(6, 7, 8),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3, 4, 2)(6, 7)(9, 16, 11, 
15)(10, 14, 12, 13),Sym(16)!(1, 12, 16)(2, 10, 13)(3, 9, 15)(4, 11, 14)(6, 7, 
8)>,
  sub<Sym(16)|Sym(16)!(1, 6, 2, 8)(3, 5, 4, 7)(10, 11)(13, 15, 16, 
14),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(13, 14)(15, 16),Sym(16)!(1, 15, 6)(2, 13, 7)(3, 14, 5)(4, 16, 8)(9, 11,
10)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(3, 4)(5, 12)(6, 11)(7, 9)(8, 10)(13, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 16)(2, 15)(3, 
14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 9, 7)(2, 12, 5)(3, 10, 6)(4, 
11, 8)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 12, 16)(2, 10, 13)(3, 9, 15)(4, 11, 14)(6, 7, 8),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 7, 2, 5)(3, 8, 4, 6)(9, 12)(13, 14, 16, 
15),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(5, 7)(6, 8)(9, 
12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 9, 7)(2, 12, 5)(3, 10, 6)(4, 11, 8)(13, 
16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4,
3)(5, 15, 12)(6, 13, 9)(7, 14, 11)(8, 16, 10),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 
7)(13, 14)(15, 16)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(3, 4)(5, 12)(6, 11)(7, 9)(8, 10)(13, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 16)(2, 15)(3, 
14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 9, 7)(2, 12, 5)(3, 10, 6)(4, 
11, 8)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 12, 16)(2, 10, 13)(3, 9, 15)(4, 11, 14)(6, 7, 8),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3,
2)(5, 15, 10)(6, 13, 11)(7, 14, 9)(8, 16, 12),Sym(16)!(1, 2, 4, 3)(5, 8)(9, 13, 
11, 14)(10, 15, 12, 16),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 7, 2, 5)(3, 8, 4, 6)(9, 12)(13, 14, 16, 
15),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(5, 7)(6, 8)(9, 
12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 9, 7)(2, 12, 5)(3, 10, 6)(4, 11, 8)(13, 
16, 14)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(3, 4)(5, 12)(6, 11)(7, 9)(8, 10)(13, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 16)(2, 15)(3, 
14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 9, 7)(2, 12, 5)(3, 10, 6)(4, 
11, 8)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 16, 7)(2, 14, 6)(3, 13, 8)(4, 15, 5)(9, 12, 11),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
16, 3, 13)(2, 15, 4, 14)(5, 6)(9, 11, 10, 12),Sym(16)!(1, 7, 13)(2, 6, 15)(3, 8,
16)(4, 5, 14)(9, 12, 10),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 16, 
10)(2, 13, 12)(3, 15, 11)(4, 14, 9)(5, 8, 6),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 
12)(13, 15)(14, 16)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(3, 4)(5, 12)(6, 11)(7, 9)(8, 10)(13, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 16)(2, 15)(3, 
14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 9, 7)(2, 12, 5)(3, 10, 6)(4, 
11, 8)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 16, 7)(2, 14, 6)(3, 13, 8)(4, 15, 5)(9, 12, 11),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 10, 4, 9)(2, 11, 3, 12)(5, 8, 7, 6)(13, 
15),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 14, 9)(2, 15, 
11)(3, 13, 12)(4, 16, 10)(5, 7, 8),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 12)(13, 
15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
16, 3, 13)(2, 15, 4, 14)(5, 6)(9, 11, 10, 12),Sym(16)!(1, 7, 13)(2, 6, 15)(3, 8,
16)(4, 5, 14)(9, 12, 10),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 16)(14, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(3, 4)(5, 12)(6, 11)(7, 9)(8, 10)(13, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 16)(2, 15)(3, 
14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 9, 7)(2, 12, 5)(3, 10, 6)(4, 
11, 8)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 
7, 11)(2, 5, 10)(3, 6, 12)(4, 8, 9)(14, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(5, 7, 8, 6)(9, 13, 10, 15)(11, 14, 12, 
16),Sym(16)!(1, 4, 3)(5, 15, 12)(6, 13, 9)(7, 14, 11)(8, 16, 10),Sym(16)!(5, 
8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 
16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 
3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 13, 9)(2, 16, 11)(3, 14, 
12)(4, 15, 10)(6, 8, 7)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(3, 4)(5, 12)(6, 11)(7, 9)(8, 10)(13, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 16)(2, 15)(3, 
14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 9, 7)(2, 12, 5)(3, 10, 6)(4, 
11, 8)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 
7, 11)(2, 5, 10)(3, 6, 12)(4, 8, 9)(14, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3, 4, 2)(6, 7)(9, 16, 11, 
15)(10, 14, 12, 13),Sym(16)!(1, 12, 16)(2, 10, 13)(3, 9, 15)(4, 11, 14)(6, 7, 
8)>,
  sub<Sym(16)|Sym(16)!(1, 4)(5, 7, 8, 6)(9, 13, 10, 15)(11, 14, 12, 
16),Sym(16)!(1, 4, 3)(5, 15, 12)(6, 13, 9)(7, 14, 11)(8, 16, 10),Sym(16)!(5, 
8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 
16)(14, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 8, 3, 7)(2, 6, 4, 5)(9, 11, 12, 
10)(14, 15),Sym(16)!(1, 7, 11)(2, 5, 10)(3, 6, 12)(4, 8, 9)(14, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
15, 6)(2, 13, 7)(3, 14, 5)(4, 16, 8)(9, 11, 10),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 
12)(13, 16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 
7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 14),Sym(16)!(1, 5, 15)(2, 8, 
13)(3, 6, 14)(4, 7, 16)(9, 12, 10),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6,
15)(7, 14)(8, 13)>,
  sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 9, 16)(6, 12, 14)(7, 10, 13)(8, 11, 
15),Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 8, 3, 7)(2, 6, 4, 5)(9, 11, 12, 
10)(14, 15),Sym(16)!(1, 7, 11)(2, 5, 10)(3, 6, 12)(4, 8, 9)(14, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
15, 6)(2, 13, 7)(3, 14, 5)(4, 16, 8)(9, 11, 10),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 
12)(13, 16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 15)(6, 14)(7, 13)(8, 16)(9, 11),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 3, 2)(5, 16, 
9)(6, 14, 12)(7, 13, 10)(8, 15, 11),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 
12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 
7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 14),Sym(16)!(1, 5, 15)(2, 8, 
13)(3, 6, 14)(4, 7, 16)(9, 12, 10),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6,
15)(7, 14)(8, 13)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 8, 3, 7)(2, 6, 4, 5)(9, 11, 12, 
10)(14, 15),Sym(16)!(1, 7, 11)(2, 5, 10)(3, 6, 12)(4, 8, 9)(14, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
15, 6)(2, 13, 7)(3, 14, 5)(4, 16, 8)(9, 11, 10),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 
12)(13, 16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 11, 7)(2, 10, 5)(3, 12, 6)(4, 9, 8)(14, 16, 15),Sym(16)!(1, 
2)(5, 11)(6, 12)(7, 10)(8, 9)(15, 16),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 
12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 
3, 4)(5, 11, 16)(6, 10, 14)(7, 12, 13)(8, 9, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 8, 3, 7)(2, 6, 4, 5)(9, 11, 12, 
10)(14, 15),Sym(16)!(1, 7, 11)(2, 5, 10)(3, 6, 12)(4, 8, 9)(14, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
15, 6)(2, 13, 7)(3, 14, 5)(4, 16, 8)(9, 11, 10),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 
12)(13, 16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 9, 5)(2, 12, 7)(3, 10, 8)(4, 11, 6)(14, 16, 15),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(3, 4)(5, 9)(6, 
10)(7, 12)(8, 11)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 11, 7)(2, 10, 5)(3, 12, 6)(4, 9, 8)(14, 16, 15),Sym(16)!(1, 
2)(5, 11)(6, 12)(7, 10)(8, 9)(15, 16),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 
12)(6, 11)(7, 10)(8, 9)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 8, 3, 7)(2, 6, 4, 5)(9, 11, 12, 
10)(14, 15),Sym(16)!(1, 7, 11)(2, 5, 10)(3, 6, 12)(4, 8, 9)(14, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(2, 3,
4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 
8)(13, 16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 
7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 14),Sym(16)!(1, 5, 15)(2, 8, 
13)(3, 6, 14)(4, 7, 16)(9, 12, 10),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6,
15)(7, 14)(8, 13)>,
  sub<Sym(16)|Sym(16)!(1, 4, 2)(5, 9, 15)(6, 12, 13)(7, 10, 14)(8, 11, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 8, 3, 7)(2, 6, 4, 5)(9, 11, 12, 
10)(14, 15),Sym(16)!(1, 7, 11)(2, 5, 10)(3, 6, 12)(4, 8, 9)(14, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(2, 3,
4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 
8)(13, 16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 
10),Sym(16)!(1, 2)(5, 11)(6, 12)(7, 10)(8, 9)(15, 16),Sym(16)!(1, 7, 11)(2, 5, 
10)(3, 6, 12)(4, 8, 9)(14, 15, 16),Sym(16)!(1, 8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 
15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 
7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 14),Sym(16)!(1, 5, 15)(2, 8, 
13)(3, 6, 14)(4, 7, 16)(9, 12, 10),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6,
15)(7, 14)(8, 13)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 8, 3, 7)(2, 6, 4, 5)(9, 11, 12, 
10)(14, 15),Sym(16)!(1, 7, 11)(2, 5, 10)(3, 6, 12)(4, 8, 9)(14, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 12),Sym(16)!(1, 15, 6)(2, 13, 7)(3, 14, 5)(4, 
16, 8)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 13)(2, 14)(3, 16)(4, 15)(7, 8)(11, 12),Sym(16)!(1, 6)(2, 5)(3, 
8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 13, 6)(2, 15, 7)(3, 16, 
5)(4, 14, 8)(9, 12, 11)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 
3, 4)(5, 11, 16)(6, 10, 14)(7, 12, 13)(8, 9, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 8, 3, 7)(2, 6, 4, 5)(9, 11, 12, 
10)(14, 15),Sym(16)!(1, 7, 11)(2, 5, 10)(3, 6, 12)(4, 8, 9)(14, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 12),Sym(16)!(1, 15, 6)(2, 13, 7)(3, 14, 5)(4, 
16, 8)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 9, 5)(2, 12, 7)(3, 10, 8)(4, 11, 6)(14, 16, 15),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(3, 4)(5, 9)(6, 
10)(7, 12)(8, 11)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 13)(2, 14)(3, 16)(4, 15)(7, 8)(11, 12),Sym(16)!(1, 6)(2, 5)(3, 
8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 13, 6)(2, 15, 7)(3, 16, 
5)(4, 14, 8)(9, 12, 11)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 
6)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 2, 4)(5, 14, 12)(6, 16, 9)(7, 15, 11)(8, 13, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 4)(5, 8)(9, 
16)(10, 14)(11, 15)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 
6)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 3, 
2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 10),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 
15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 
15)(7, 14)(8, 13)>,
  sub<Sym(16)|Sym(16)!(1, 2, 4)(5, 14, 12)(6, 16, 9)(7, 15, 11)(8, 13, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 4)(5, 8)(9, 
16)(10, 14)(11, 15)(12, 13)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 
6)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 8)(2, 6)(3, 7)(4, 5)(9, 12)(13, 16),Sym(16)!(1, 10, 
8)(2, 11, 6)(3, 9, 5)(4, 12, 7)(13, 16, 14),Sym(16)!(1, 5)(2, 6)(3, 7)(4, 8)(9, 
13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 
11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(2, 
3, 4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 
6)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(3, 4)(5, 12)(6, 11)(7, 9)(8, 10)(13, 14),Sym(16)!(1, 7, 9)(2, 5, 
12)(3, 6, 10)(4, 8, 11)(13, 14, 16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 
11)(6, 12)(7, 9)(8, 10)>,
  sub<Sym(16)|Sym(16)!(1, 8)(2, 6)(3, 7)(4, 5)(9, 12)(13, 16),Sym(16)!(1, 10, 
8)(2, 11, 6)(3, 9, 5)(4, 12, 7)(13, 16, 14),Sym(16)!(1, 5)(2, 6)(3, 7)(4, 8)(9, 
13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 
11)(7, 10)(8, 9)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
15, 5)(2, 13, 8)(3, 14, 6)(4, 16, 7)(9, 10, 12),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 
7)(9, 11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 
13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 12),Sym(16)!(1, 15, 5)(2, 13, 
8)(3, 14, 6)(4, 16, 7)(9, 10, 12),Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 
13)(7, 16)(8, 15)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 4, 2)(5, 12, 14)(6, 9, 16)(7, 11, 15)(8, 10, 13),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
15, 5)(2, 13, 8)(3, 14, 6)(4, 16, 7)(9, 10, 12),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 
7)(9, 11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 5, 13)(2, 8, 15)(3, 6, 16)(4, 7, 14)(10, 12, 
11),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 13)(2, 14)(3, 
16)(4, 15)(7, 8)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 
13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 12),Sym(16)!(1, 15, 5)(2, 13, 
8)(3, 14, 6)(4, 16, 7)(9, 10, 12),Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 
13)(7, 16)(8, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 6, 10)(2, 8, 11)(3, 7, 9)(4, 5, 12)(14, 15, 
16),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(13, 15)(14, 16),Sym(16)!(1, 4)(2, 3)(9, 
11)(10, 12)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2, 4)(5, 14, 12)(6, 16, 9)(7, 15, 11)(8, 13, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 4)(5, 8)(9, 
16)(10, 14)(11, 15)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 12, 5)(2, 9, 7)(3, 11, 8)(4, 10, 6)(13, 14, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 6, 10)(2, 8, 11)(3, 7, 9)(4, 5, 12)(14, 15, 
16),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(13, 15)(14, 16),Sym(16)!(1, 4)(2, 3)(9, 
11)(10, 12)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 
10),Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15),Sym(16)!(1, 
12)(2, 9)(3, 10)(4, 11)(6, 8)(13, 15),Sym(16)!(1, 5, 12)(2, 7, 9)(3, 8, 11)(4, 
6, 10)(13, 15, 14)>,
  sub<Sym(16)|Sym(16)!(1, 2, 4)(5, 14, 12)(6, 16, 9)(7, 15, 11)(8, 13, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 4)(5, 8)(9, 
16)(10, 14)(11, 15)(12, 13)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 12, 4, 11)(2, 9, 3, 10)(5, 6, 7, 8)(14, 
16),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 6)(13, 16, 
14)>,
  sub<Sym(16)|Sym(16)!(1, 2, 4)(5, 14, 12)(6, 16, 9)(7, 15, 11)(8, 13, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 4)(5, 8)(9, 
16)(10, 14)(11, 15)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 12, 4, 11)(2, 9, 3, 10)(5, 6, 7, 8)(14, 
16),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 6)(13, 16, 
14)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 3, 
2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 10),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 
15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 
15)(7, 14)(8, 13)>,
  sub<Sym(16)|Sym(16)!(1, 2, 4)(5, 14, 12)(6, 16, 9)(7, 15, 11)(8, 13, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 4)(5, 8)(9, 
16)(10, 14)(11, 15)(12, 13)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 12, 4, 11)(2, 9, 3, 10)(5, 6, 7, 8)(14, 
16),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 6)(13, 16, 
14)>,
  sub<Sym(16)|Sym(16)!(1, 8)(2, 6)(3, 7)(4, 5)(9, 12)(13, 16),Sym(16)!(1, 10, 
8)(2, 11, 6)(3, 9, 5)(4, 12, 7)(13, 16, 14),Sym(16)!(1, 5)(2, 6)(3, 7)(4, 8)(9, 
13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 
11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(2, 
3, 4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 12, 4, 11)(2, 9, 3, 10)(5, 6, 7, 8)(14, 
16),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 6)(13, 16, 
14)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(3, 4)(5, 12)(6, 11)(7, 9)(8, 10)(13, 14),Sym(16)!(1, 7, 9)(2, 5, 
12)(3, 6, 10)(4, 8, 11)(13, 14, 16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 
11)(6, 12)(7, 9)(8, 10)>,
  sub<Sym(16)|Sym(16)!(1, 8)(2, 6)(3, 7)(4, 5)(9, 12)(13, 16),Sym(16)!(1, 10, 
8)(2, 11, 6)(3, 9, 5)(4, 12, 7)(13, 16, 14),Sym(16)!(1, 5)(2, 6)(3, 7)(4, 8)(9, 
13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 
11)(7, 10)(8, 9)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 9, 16)(6, 12, 14)(7, 10, 13)(8, 11, 
15),Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 4, 3, 2)(5, 14, 8, 13)(6, 15, 7, 16)(9, 
11),Sym(16)!(1, 6, 13)(2, 7, 15)(3, 5, 16)(4, 8, 14)(9, 11, 12),Sym(16)!(1, 
2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(13, 
14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
11)(10, 12)(13, 16)(14, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 9, 16)(6, 12, 14)(7, 10, 13)(8, 11, 
15),Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 13, 6, 16)(7, 15, 8, 14)(9, 12, 11, 
10),Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 13),Sym(16)!(5, 
8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 
16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 4, 3, 2)(5, 14, 8, 13)(6, 15, 7, 16)(9, 
11),Sym(16)!(1, 6, 13)(2, 7, 15)(3, 5, 16)(4, 8, 14)(9, 11, 12),Sym(16)!(1, 
2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(13, 
14)(15, 16)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 9, 16)(6, 12, 14)(7, 10, 13)(8, 11, 
15),Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 4)(5, 
7, 8, 6)(9, 13, 10, 15)(11, 14, 12, 16),Sym(16)!(1, 10, 13)(2, 12, 16)(3, 11, 
14)(4, 9, 15)(5, 8, 7),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 
2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 6, 9)(2, 8, 12)(3, 7, 10)(4, 5,
11)(13, 16, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 9, 16)(6, 12, 14)(7, 10, 13)(8, 11, 
15),Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 6, 12)(2, 8, 9)(3, 7, 11)(4, 5, 10)(13, 14, 
16),Sym(16)!(5, 7)(6, 8)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(13, 16)(14, 15),Sym(16)!(3, 4)(5, 11, 7, 10)(6, 12, 8, 9)(13, 16, 14, 
15)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 4)(5, 
7, 8, 6)(9, 13, 10, 15)(11, 14, 12, 16),Sym(16)!(1, 10, 13)(2, 12, 16)(3, 11, 
14)(4, 9, 15)(5, 8, 7),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(2, 3, 4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
16, 3, 13)(2, 15, 4, 14)(5, 6)(9, 11, 10, 12),Sym(16)!(1, 7, 13)(2, 6, 15)(3, 8,
16)(4, 5, 14)(9, 12, 10),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 
2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 6, 9)(2, 8, 12)(3, 7, 10)(4, 5,
11)(13, 16, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(2, 3, 4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 6, 12)(2, 8, 9)(3, 7, 11)(4, 5, 10)(13, 14, 
16),Sym(16)!(5, 7)(6, 8)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(13, 16)(14, 15),Sym(16)!(3, 4)(5, 11, 7, 10)(6, 12, 8, 9)(13, 16, 14, 
15)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
16, 3, 13)(2, 15, 4, 14)(5, 6)(9, 11, 10, 12),Sym(16)!(1, 7, 13)(2, 6, 15)(3, 8,
16)(4, 5, 14)(9, 12, 10),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 16)(14, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 6, 16)(2, 7, 14)(3, 5, 13)(4, 8, 15)(9, 12, 10),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 12, 4, 11)(2, 9, 3, 10)(5, 6, 7, 8)(14, 
16),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 6)(13, 16, 
14)>,
  sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
11)(10, 12)(13, 16)(14, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 6, 16)(2, 7, 14)(3, 5, 13)(4, 8, 15)(9, 12, 10),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 13, 6, 16)(7, 15, 8, 14)(9, 12, 11, 
10),Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 13),Sym(16)!(5, 
8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 
16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 12, 4, 11)(2, 9, 3, 10)(5, 6, 7, 8)(14, 
16),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 6)(13, 16, 
14)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 3, 
2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 10),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 
15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 
15)(7, 14)(8, 13)>,
  sub<Sym(16)|Sym(16)!(1, 12, 4, 11)(2, 9, 3, 10)(5, 6, 7, 8)(14, 
16),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 6)(13, 16, 
14)>,
  sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
11)(10, 12)(13, 16)(14, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 3, 
2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 10),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 
15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 
15)(7, 14)(8, 13)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 13, 6, 16)(7, 15, 8, 14)(9, 12, 11, 
10),Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 13),Sym(16)!(5, 
8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 
16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 12, 4, 11)(2, 9, 3, 10)(5, 6, 7, 8)(14, 
16),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 6)(13, 16, 
14)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 3, 
2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 10),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 
15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 
15)(7, 14)(8, 13)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
16, 3, 13)(2, 15, 4, 14)(5, 6)(9, 11, 10, 12),Sym(16)!(1, 7, 13)(2, 6, 15)(3, 8,
16)(4, 5, 14)(9, 12, 10),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 10, 15)(2, 12, 14)(3, 11, 16)(4, 9, 13)(5, 7, 
6),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(5, 8)(6, 7)(9, 
10)(11, 12)(13, 15)(14, 16)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 3, 
2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 10),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 
15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 
15)(7, 14)(8, 13)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 4)(5, 
7, 8, 6)(9, 13, 10, 15)(11, 14, 12, 16),Sym(16)!(1, 10, 13)(2, 12, 16)(3, 11, 
14)(4, 9, 15)(5, 8, 7),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
16, 3, 13)(2, 15, 4, 14)(5, 6)(9, 11, 10, 12),Sym(16)!(1, 7, 13)(2, 6, 15)(3, 8,
16)(4, 5, 14)(9, 12, 10),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 16)(14, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 13, 7)(2, 16, 5)(3, 14, 6)(4, 15, 8)(9, 12, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 11, 16)(2, 10, 14)(3, 12, 13)(4, 9, 15)(5, 7, 8),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 12)(10, 11),Sym(16)!(1, 9, 14)(2, 12, 
16)(3, 10, 15)(4, 11, 13)(5, 7, 8),Sym(16)!(1, 2)(3, 4)(9, 11)(10, 12)(13, 
16)(14, 15),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 5, 10)(2, 8, 12)(3, 6, 11)(4, 7, 9)(13, 15, 
16),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(9, 10)(11, 12),Sym(16)!(1, 4)(2, 3)(5, 
6)(7, 8)(9, 11)(10, 12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 13, 7)(2, 16, 5)(3, 14, 6)(4, 15, 8)(9, 12, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 11, 16)(2, 10, 14)(3, 12, 13)(4, 9, 15)(5, 7, 8),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(5, 6)(7, 8)(9, 10)(11, 12),Sym(16)!(1, 15, 8)(2, 14, 
6)(3, 16, 5)(4, 13, 7)(9, 11, 12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 
15)(14, 16),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9, 11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 4, 2)(5, 15, 9)(6, 14, 11)(7, 16, 12)(8, 13, 
10),Sym(16)!(1, 3)(2, 4)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(9, 12)(10, 11)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 13, 7)(2, 16, 5)(3, 14, 6)(4, 15, 8)(9, 12, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 12, 16)(2, 9, 14)(3, 11, 13)(4, 10, 15)(6, 8, 7),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 2)(3, 4)(5, 6)(7, 8)(9, 12)(10, 11)(13, 16)(14, 15),Sym(16)!(1, 
4)(2, 3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9, 11)(10,
12)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 3)(2,
4)(5, 8)(6, 7)(9, 10)(11, 12),Sym(16)!(1, 3, 4)(5, 13, 10)(6, 16, 12)(7, 14, 
11)(8, 15, 9)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 13, 7)(2, 16, 5)(3, 14, 6)(4, 15, 8)(9, 12, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 12, 16)(2, 9, 14)(3, 11, 13)(4, 10, 15)(6, 8, 7),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 7, 10)(2, 6, 12)(3, 8, 11)(4, 5, 9)(13, 14, 
15),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(1, 4)(2, 3)(5, 
7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 11)(10, 12)(13, 
14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 14, 6)(2, 15, 8)(3, 13, 7)(4, 16, 5)(10, 12, 
11),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 14, 10)(6, 15, 12)(7, 13, 11)(8, 16, 
9),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 14, 10)(6, 15, 12)(7, 13, 11)(8, 16, 
9),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 2)(3, 4)(5, 
6)(7, 8)(9, 12)(10, 11)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(9, 
10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 4)(2, 3)(5, 
6)(7, 8)(9, 11)(10, 12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 14, 10)(6, 15, 12)(7, 13, 11)(8, 16, 
9),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(5, 6)(7, 8)(9, 10)(11, 12),Sym(16)!(1, 6, 12)(2, 7, 
10)(3, 5, 9)(4, 8, 11)(13, 16, 14),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9, 11)(10, 
12),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(1, 4)(2,
3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 14, 7)(2, 15, 5)(3, 13, 6)(4, 16, 
8)(9, 10, 11)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 11, 16)(2, 10, 14)(3, 12, 13)(4, 9, 15)(5, 7, 8),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 7, 12)(2, 6, 10)(3, 8, 9)(4, 5, 11)(13, 15, 
16),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(1, 4)(2, 3)(5, 
7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 11)(10, 12)(13, 
14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(5, 6)(7,
8)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 10, 14)(2, 11, 16)(3, 9, 15)(4, 
12, 13)(6, 8, 7)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 11, 16)(2, 10, 14)(3, 12, 13)(4, 9, 15)(5, 7, 8),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(5, 6)(7, 8)(9, 10)(11, 12),Sym(16)!(1, 15, 8)(2, 14, 
6)(3, 16, 5)(4, 13, 7)(9, 11, 12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 
15)(14, 16),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9, 11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 4, 2)(5, 15, 9)(6, 14, 11)(7, 16, 12)(8, 13, 
10),Sym(16)!(1, 3)(2, 4)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(9, 12)(10, 11)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 8, 9)(2, 5, 11)(3, 7, 12)(4, 6, 10)(13, 14, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 14, 10)(6, 15, 12)(7, 13, 11)(8, 16, 
9),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 2)(3, 4)(5, 
6)(7, 8)(9, 12)(10, 11)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(9, 
10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
16, 8)(2, 13, 6)(3, 15, 5)(4, 14, 7)(10, 12, 11),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 
8)(9, 12)(10, 11)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 8, 9)(2, 5, 11)(3, 7, 12)(4, 6, 10)(13, 14, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 2)(3,
4)(9, 11)(10, 12)(13, 16)(14, 15),Sym(16)!(9, 11)(10, 12)(13, 15)(14, 
16),Sym(16)!(1, 8, 9)(2, 5, 11)(3, 7, 12)(4, 6, 10)(13, 14, 15)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(1, 10, 13)(2, 11, 15)(3, 9, 16)(4,
12, 14)(5, 7, 8)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 5, 12)(2, 8, 10)(3, 6, 9)(4, 7, 11)(13, 14, 
15),Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 13, 12)(6, 16, 10)(7, 14, 9)(8, 15, 
11),Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16),Sym(16)!(9, 11)(10, 12)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 11)(10, 12)(13, 16)(14, 15),Sym(16)!(1, 
4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(1, 12, 14)(2, 9, 16)(3, 11, 
15)(4, 10, 13)(5, 8, 6)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 5, 12)(2, 8, 10)(3, 6, 9)(4, 7, 11)(13, 14, 
15),Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 7, 12)(2, 6, 10)(3, 8, 9)(4, 5, 11)(13, 15, 
16),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(1, 4)(2, 3)(5, 
7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 11)(10, 12)(13, 
14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(9, 10)(11, 12),Sym(16)!(1, 14, 
5)(2, 15, 7)(3, 13, 8)(4, 16, 6)(9, 11, 12),Sym(16)!(1, 3)(2, 4)(9, 12)(10, 
11)(13, 14)(15, 16)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 14, 10)(6, 15, 12)(7, 13, 11)(8, 16, 
9),Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 14, 10)(6, 15, 12)(7, 13, 11)(8, 16, 
9),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 2)(3, 4)(5, 
6)(7, 8)(9, 12)(10, 11)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(9, 
10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(1, 6, 
11)(2, 7, 9)(3, 5, 10)(4, 8, 12)(13, 14, 15),Sym(16)!(1, 3)(2, 4)(9, 12)(10, 
11)(13, 14)(15, 16)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 14, 10)(6, 15, 12)(7, 13, 11)(8, 16, 
9),Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 6)(7, 8)(9, 12)(10, 11)(13, 16)(14, 
15),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(9, 10)(11, 12),Sym(16)!(1, 14, 5)(2, 15, 
7)(3, 13, 8)(4, 16, 6)(9, 11, 12),Sym(16)!(1, 3)(2, 4)(9, 12)(10, 11)(13, 
14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(5, 6)(7,
8)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 10, 14)(2, 11, 16)(3, 9, 15)(4, 
12, 13)(6, 8, 7)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 9, 16)(2, 12, 14)(3, 10, 13)(4, 11, 15)(5, 6, 7),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 13, 12)(6, 16, 10)(7, 14, 9)(8, 15, 
11),Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16),Sym(16)!(9, 11)(10, 12)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 
14),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9, 11)(10, 12),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(9, 12)(10, 11)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 9, 16)(2, 12, 14)(3, 10, 13)(4, 11, 15)(5, 6, 7),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(5, 6)(7, 8)(9, 10)(11, 12),Sym(16)!(1, 15, 8)(2, 14, 
6)(3, 16, 5)(4, 13, 7)(9, 11, 12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 
15)(14, 16),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9, 11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(1, 10, 13)(2, 11, 15)(3, 9, 16)(4,
12, 14)(5, 7, 8)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(24)|Sym(24)!(1, 5, 8, 13, 9)(2, 20, 4, 21, 14)(6, 22, 24, 17, 12)(11, 
18, 16, 15, 23),Sym(24)!(1, 9, 24, 22, 15, 16, 20, 2)(3, 5, 10, 17, 7, 23, 19, 
4)(6, 8, 18, 12, 14, 11, 13, 21)>,
[
  sub<Sym(24)|Sym(24)!(1, 16)(2, 24)(4, 6)(5, 18)(8, 11)(9, 15)(12, 21)(13, 
23)(14, 17)(20, 22),Sym(24)!(1, 9, 13, 8, 5)(2, 14, 21, 4, 20)(6, 12, 17, 24, 
22)(11, 23, 15, 16, 18),Sym(24)!(1, 4, 16, 6)(2, 18, 24, 5)(3, 7)(8, 21, 11, 
12)(9, 14, 15, 17)(10, 19)(13, 20, 23, 22)>,
  sub<Sym(24)|Sym(24)!(1, 15)(2, 19)(3, 9)(4, 11)(5, 21)(7, 16)(8, 17)(10, 
22)(12, 23)(20, 24),Sym(24)!(1, 4, 8)(2, 6, 19)(3, 9, 18)(5, 12, 24)(7, 16, 
13)(10, 22, 14)(11, 15, 17)(20, 23, 21)>,
  sub<Sym(24)|Sym(24)!(1, 15)(3, 12)(4, 13)(5, 6)(7, 21)(8, 19)(10, 11)(14, 
23)(17, 18)(20, 24),Sym(24)!(1, 24, 15, 20)(2, 22)(3, 6, 12, 5)(4, 19, 13, 8)(7,
14, 21, 23)(9, 16)(10, 18, 11, 17),Sym(24)!(2, 19, 17, 18, 8)(3, 23, 14, 12, 
9)(4, 13, 11, 22, 10)(5, 6, 21, 16, 7)>,
  sub<Sym(24)|Sym(24)!(1, 17, 14, 16, 10)(2, 7, 24, 23, 13)(3, 20, 5, 18, 22)(4,
6, 9, 19, 15),Sym(24)!(1, 19, 17, 6)(2, 22)(3, 23, 18, 24)(4, 14, 15, 10)(5, 13,
20, 7)(8, 12, 11, 21)(9, 16),Sym(24)!(1, 17)(3, 18)(4, 15)(5, 20)(6, 19)(7, 
13)(8, 11)(10, 14)(12, 21)(23, 24)>
],
16/15,
0.0104536373712043151728787301910>,
<sub<Sym(24)|Sym(24)!(1, 5, 8, 13, 9)(2, 20, 4, 21, 14)(6, 22, 24, 17, 12)(11, 
18, 16, 15, 23),Sym(24)!(1, 9, 24, 22, 15, 16, 20, 2)(3, 5, 10, 17, 7, 23, 19, 
4)(6, 8, 18, 12, 14, 11, 13, 21)>,
[
  sub<Sym(24)|Sym(24)!(1, 9, 13, 8, 5)(2, 14, 21, 4, 20)(6, 12, 17, 24, 22)(11, 
23, 15, 16, 18),Sym(24)!(1, 9)(2, 20)(3, 7)(4, 14)(5, 13)(6, 17)(10, 19)(15, 
16)(18, 23)(22, 24),Sym(24)!(1, 5, 9, 13)(2, 14, 20, 4)(3, 19, 7, 10)(6, 24, 17,
22)(15, 23, 16, 18)>,
  sub<Sym(24)|Sym(24)!(2, 13)(3, 5)(4, 19)(6, 9)(7, 23)(8, 11)(10, 17)(12, 
21)(14, 16)(18, 22),Sym(24)!(1, 2, 13)(3, 23, 8)(4, 12, 10)(5, 11, 7)(6, 24, 
9)(14, 20, 16)(15, 22, 18)(17, 21, 19)>,
  sub<Sym(24)|Sym(24)!(1, 15)(2, 19)(3, 9)(4, 11)(5, 21)(7, 16)(8, 17)(10, 
22)(12, 23)(20, 24),Sym(24)!(1, 24, 15, 20)(2, 17, 19, 8)(3, 12, 9, 23)(4, 10, 
11, 22)(5, 7, 21, 16),Sym(24)!(1, 23, 22, 19, 21)(2, 10, 12, 15, 5)(3, 8, 24, 4,
16)(7, 11, 20, 17, 9)>,
  sub<Sym(24)|Sym(24)!(2, 23, 13, 7)(3, 22, 5, 18)(4, 6, 19, 9)(8, 12, 11, 
21)(10, 16, 17, 14),Sym(24)!(2, 13)(3, 5)(4, 19)(6, 9)(7, 23)(8, 11)(10, 17)(12,
21)(14, 16)(18, 22),Sym(24)!(2, 17, 8, 19, 18)(3, 14, 9, 23, 12)(4, 11, 10, 13, 
22)(5, 21, 7, 6, 16)>
],
16/15,
0.0104536373712043151728787301910>,
<sub<Sym(24)|Sym(24)!(1, 5, 8, 13, 9)(2, 20, 4, 21, 14)(6, 22, 24, 17, 12)(11, 
18, 16, 15, 23),Sym(24)!(1, 9, 24, 22, 15, 16, 20, 2)(3, 5, 10, 17, 7, 23, 19, 
4)(6, 8, 18, 12, 14, 11, 13, 21)>,
[
  sub<Sym(24)|Sym(24)!(1, 17, 16, 14)(2, 13, 24, 23)(4, 9, 6, 15)(5, 22, 18, 
20)(8, 12, 11, 21),Sym(24)!(1, 16)(2, 24)(4, 6)(5, 18)(8, 11)(9, 15)(12, 21)(13,
23)(14, 17)(20, 22),Sym(24)!(1, 9, 13, 8, 5)(2, 14, 21, 4, 20)(6, 12, 17, 24, 
22)(11, 23, 15, 16, 18)>,
  sub<Sym(24)|Sym(24)!(1, 15)(2, 19)(3, 9)(4, 11)(5, 21)(7, 16)(8, 17)(10, 
22)(12, 23)(20, 24),Sym(24)!(1, 4, 8)(2, 6, 19)(3, 9, 18)(5, 12, 24)(7, 16, 
13)(10, 22, 14)(11, 15, 17)(20, 23, 21)>,
  sub<Sym(24)|Sym(24)!(1, 20, 15, 24)(3, 14, 12, 23)(4, 10, 13, 11)(5, 7, 6, 
21)(8, 17, 19, 18),Sym(24)!(1, 15)(3, 12)(4, 13)(5, 6)(7, 21)(8, 19)(10, 11)(14,
23)(17, 18)(20, 24),Sym(24)!(2, 19, 17, 18, 8)(3, 23, 14, 12, 9)(4, 13, 11, 22, 
10)(5, 6, 21, 16, 7)>,
  sub<Sym(24)|Sym(24)!(1, 17, 14, 16, 10)(2, 7, 24, 23, 13)(3, 20, 5, 18, 22)(4,
6, 9, 19, 15),Sym(24)!(1, 10, 17, 14)(3, 5, 18, 20)(4, 6, 15, 19)(7, 23, 13, 
24)(8, 21, 11, 12),Sym(24)!(1, 17)(3, 18)(4, 15)(5, 20)(6, 19)(7, 13)(8, 11)(10,
14)(12, 21)(23, 24)>
],
16/15,
0.0104536373712043151728787301910>,
<sub<Sym(24)|Sym(24)!(1, 5, 8, 13, 9)(2, 20, 4, 21, 14)(6, 22, 24, 17, 12)(11, 
18, 16, 15, 23),Sym(24)!(1, 9, 24, 22, 15, 16, 20, 2)(3, 5, 10, 17, 7, 23, 19, 
4)(6, 8, 18, 12, 14, 11, 13, 21)>,
[
  sub<Sym(24)|Sym(24)!(1, 23, 9, 18)(2, 6, 20, 17)(3, 10, 7, 19)(4, 22, 14, 
24)(5, 16, 13, 15)(8, 11)(12, 21),Sym(24)!(1, 9, 13, 8, 5)(2, 14, 21, 4, 20)(6, 
12, 17, 24, 22)(11, 23, 15, 16, 18),Sym(24)!(1, 9)(2, 20)(3, 7)(4, 14)(5, 13)(6,
17)(10, 19)(15, 16)(18, 23)(22, 24)>,
  sub<Sym(24)|Sym(24)!(2, 13)(3, 5)(4, 19)(6, 9)(7, 23)(8, 11)(10, 17)(12, 
21)(14, 16)(18, 22),Sym(24)!(1, 2, 13)(3, 23, 8)(4, 12, 10)(5, 11, 7)(6, 24, 
9)(14, 20, 16)(15, 22, 18)(17, 21, 19)>,
  sub<Sym(24)|Sym(24)!(1, 20, 15, 24)(2, 4, 19, 11)(3, 21, 9, 5)(6, 14)(7, 12, 
16, 23)(8, 22, 17, 10)(13, 18),Sym(24)!(1, 15)(2, 19)(3, 9)(4, 11)(5, 21)(7, 
16)(8, 17)(10, 22)(12, 23)(20, 24),Sym(24)!(1, 23, 22, 19, 21)(2, 10, 12, 15, 
5)(3, 8, 24, 4, 16)(7, 11, 20, 17, 9)>,
  sub<Sym(24)|Sym(24)!(1, 15)(2, 5, 13, 3)(4, 14, 19, 16)(6, 10, 9, 17)(7, 22, 
23, 18)(8, 21, 11, 12)(20, 24),Sym(24)!(2, 13)(3, 5)(4, 19)(6, 9)(7, 23)(8, 
11)(10, 17)(12, 21)(14, 16)(18, 22),Sym(24)!(2, 17, 8, 19, 18)(3, 14, 9, 23, 
12)(4, 11, 10, 13, 22)(5, 21, 7, 6, 16)>
],
16/15,
0.0104536373712043151728787301910>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 3, 5, 2, 4)(6, 9, 7, 10, 8)(11, 15, 14, 13, 
12)(21, 22, 23, 24, 25),Sym(25)!(1, 14, 9, 25)(2, 13, 10, 24)(3, 12, 6, 23)(4, 
11, 7, 22)(5, 15, 8, 21)(17, 20)(18, 19)>,
  sub<Sym(25)|Sym(25)!(1, 11, 25, 8, 20)(2, 12, 21, 9, 16)(3, 13, 22, 10, 17)(4,
14, 23, 6, 18)(5, 15, 24, 7, 19),Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 
16)(8, 11, 25, 20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 
25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 25, 17, 12, 10)(2, 21, 18, 13, 6)(3, 22, 19, 14,
7)(4, 23, 20, 15, 8)(5, 24, 16, 11, 9),Sym(25)!(1, 4)(2, 3)(6, 14, 21, 19)(7, 
13, 22, 18)(8, 12, 23, 17)(9, 11, 24, 16)(10, 15, 25, 20)>,
  sub<Sym(25)|Sym(25)!(1, 20)(2, 16)(3, 17)(4, 18)(5, 19)(6, 14)(7, 15)(8, 
11)(9, 12)(10, 13),Sym(25)!(1, 6, 14, 20, 24)(2, 7, 15, 16, 25)(3, 8, 11, 17, 
21)(4, 9, 12, 18, 22)(5, 10, 13, 19, 23),Sym(25)!(1, 8, 20, 11)(2, 7, 16, 15)(3,
6, 17, 14)(4, 10, 18, 13)(5, 9, 19, 12)(21, 24)(22, 23)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 3, 5, 2, 4)(6, 9, 7, 10, 8)(11, 15, 14, 13, 
12)(21, 22, 23, 24, 25),Sym(25)!(1, 14, 9, 25)(2, 13, 10, 24)(3, 12, 6, 23)(4, 
11, 7, 22)(5, 15, 8, 21)(17, 20)(18, 19)>,
  sub<Sym(25)|Sym(25)!(1, 11, 25, 8, 20)(2, 12, 21, 9, 16)(3, 13, 22, 10, 17)(4,
14, 23, 6, 18)(5, 15, 24, 7, 19),Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 
16)(8, 11, 25, 20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 
25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 20, 22, 7)(2, 19, 23, 6)(3, 18, 24, 10)(4, 17, 25, 
9)(5, 16, 21, 8)(11, 14)(12, 13),Sym(25)!(1, 17, 9, 22, 11)(2, 18, 10, 23, 
12)(3, 19, 6, 24, 13)(4, 20, 7, 25, 14)(5, 16, 8, 21, 15),Sym(25)!(1, 22)(2, 
23)(3, 24)(4, 25)(5, 21)(6, 19)(7, 20)(8, 16)(9, 17)(10, 18)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(1, 16, 7, 24, 12)(2, 17, 8, 25, 
13)(3, 18, 9, 21, 14)(4, 19, 10, 22, 15)(5, 20, 6, 23, 11),Sym(25)!(6, 23)(7, 
24)(8, 25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 3, 5, 2, 4)(6, 9, 7, 10, 8)(11, 15, 14, 13, 
12)(21, 22, 23, 24, 25),Sym(25)!(1, 14, 9, 25)(2, 13, 10, 24)(3, 12, 6, 23)(4, 
11, 7, 22)(5, 15, 8, 21)(17, 20)(18, 19)>,
  sub<Sym(25)|Sym(25)!(1, 20, 23, 9)(2, 19, 24, 8)(3, 18, 25, 7)(4, 17, 21, 
6)(5, 16, 22, 10)(11, 13)(14, 15),Sym(25)!(1, 23)(2, 24)(3, 25)(4, 21)(5, 22)(6,
17)(7, 18)(8, 19)(9, 20)(10, 16),Sym(25)!(1, 15, 23, 10, 16)(2, 11, 24, 6, 
17)(3, 12, 25, 7, 18)(4, 13, 21, 8, 19)(5, 14, 22, 9, 20)>,
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 
24)(19, 25)(20, 21),Sym(25)!(1, 21, 13, 20)(2, 25, 14, 19)(3, 24, 15, 18)(4, 23,
11, 17)(5, 22, 12, 16)(6, 9)(7, 8),Sym(25)!(1, 6, 13, 17, 23)(2, 7, 14, 18, 
24)(3, 8, 15, 19, 25)(4, 9, 11, 20, 21)(5, 10, 12, 16, 22)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 3, 5, 2, 4)(6, 9, 7, 10, 8)(11, 15, 14, 13, 
12)(21, 22, 23, 24, 25),Sym(25)!(1, 14, 9, 25)(2, 13, 10, 24)(3, 12, 6, 23)(4, 
11, 7, 22)(5, 15, 8, 21)(17, 20)(18, 19)>,
  sub<Sym(25)|Sym(25)!(1, 20, 23, 9)(2, 19, 24, 8)(3, 18, 25, 7)(4, 17, 21, 
6)(5, 16, 22, 10)(11, 13)(14, 15),Sym(25)!(1, 23)(2, 24)(3, 25)(4, 21)(5, 22)(6,
17)(7, 18)(8, 19)(9, 20)(10, 16),Sym(25)!(1, 15, 23, 10, 16)(2, 11, 24, 6, 
17)(3, 12, 25, 7, 18)(4, 13, 21, 8, 19)(5, 14, 22, 9, 20)>,
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 7)(2, 8)(3, 9)(4, 10)(5, 6)(11, 23)(12, 24)(13, 
25)(14, 21)(15, 22),Sym(25)!(1, 12, 7, 24)(2, 11, 8, 23)(3, 15, 9, 22)(4, 14, 
10, 21)(5, 13, 6, 25)(17, 20)(18, 19),Sym(25)!(1, 13, 25, 7, 19)(2, 14, 21, 8, 
20)(3, 15, 22, 9, 16)(4, 11, 23, 10, 17)(5, 12, 24, 6, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 13, 19)(2, 24, 14, 18)(3, 23, 15, 17)(4, 22, 11, 
16)(5, 21, 12, 20)(6, 8)(9, 10),Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 
22)(17, 23)(18, 24)(19, 25)(20, 21),Sym(25)!(1, 22, 16, 13, 8)(2, 23, 17, 14, 
9)(3, 24, 18, 15, 10)(4, 25, 19, 11, 6)(5, 21, 20, 12, 7)>,
  sub<Sym(25)|Sym(25)!(1, 20, 23, 9)(2, 19, 24, 8)(3, 18, 25, 7)(4, 17, 21, 
6)(5, 16, 22, 10)(11, 13)(14, 15),Sym(25)!(1, 23)(2, 24)(3, 25)(4, 21)(5, 22)(6,
17)(7, 18)(8, 19)(9, 20)(10, 16),Sym(25)!(1, 15, 23, 10, 16)(2, 11, 24, 6, 
17)(3, 12, 25, 7, 18)(4, 13, 21, 8, 19)(5, 14, 22, 9, 20)>,
  sub<Sym(25)|Sym(25)!(1, 23, 11, 18)(2, 22, 12, 17)(3, 21, 13, 16)(4, 25, 14, 
20)(5, 24, 15, 19)(6, 8)(9, 10),Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 
21)(17, 22)(18, 23)(19, 24)(20, 25),Sym(25)!(1, 2, 3, 4, 5)(11, 15, 14, 13, 
12)(16, 19, 17, 20, 18)(21, 23, 25, 22, 24)>,
  sub<Sym(25)|Sym(25)!(1, 5, 4, 3, 2)(6, 8, 10, 7, 9)(16, 19, 17, 20, 18)(21, 
22, 23, 24, 25),Sym(25)!(1, 22)(2, 23)(3, 24)(4, 25)(5, 21)(6, 19)(7, 20)(8, 
16)(9, 17)(10, 18),Sym(25)!(1, 19, 22, 6)(2, 18, 23, 10)(3, 17, 24, 9)(4, 16, 
25, 8)(5, 20, 21, 7)(11, 13)(14, 15)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 13, 19)(2, 24, 14, 18)(3, 23, 15, 17)(4, 22, 11, 
16)(5, 21, 12, 20)(6, 8)(9, 10),Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 
22)(17, 23)(18, 24)(19, 25)(20, 21),Sym(25)!(1, 22, 16, 13, 8)(2, 23, 17, 14, 
9)(3, 24, 18, 15, 10)(4, 25, 19, 11, 6)(5, 21, 20, 12, 7)>,
  sub<Sym(25)|Sym(25)!(1, 20, 23, 9)(2, 19, 24, 8)(3, 18, 25, 7)(4, 17, 21, 
6)(5, 16, 22, 10)(11, 13)(14, 15),Sym(25)!(1, 23)(2, 24)(3, 25)(4, 21)(5, 22)(6,
17)(7, 18)(8, 19)(9, 20)(10, 16),Sym(25)!(1, 15, 23, 10, 16)(2, 11, 24, 6, 
17)(3, 12, 25, 7, 18)(4, 13, 21, 8, 19)(5, 14, 22, 9, 20)>,
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 11, 8, 25)(2, 15, 9, 24)(3, 14, 10, 23)(4, 13, 
6, 22)(5, 12, 7, 21)(16, 19)(17, 18),Sym(25)!(1, 12, 21, 8, 18)(2, 13, 22, 9, 
19)(3, 14, 23, 10, 20)(4, 15, 24, 6, 16)(5, 11, 25, 7, 17)>,
  sub<Sym(25)|Sym(25)!(1, 17, 24, 8)(2, 16, 25, 7)(3, 20, 21, 6)(4, 19, 22, 
10)(5, 18, 23, 9)(11, 14)(12, 13),Sym(25)!(1, 24)(2, 25)(3, 21)(4, 22)(5, 23)(6,
20)(7, 16)(8, 17)(9, 18)(10, 19),Sym(25)!(1, 10, 11, 19, 24)(2, 6, 12, 20, 
25)(3, 7, 13, 16, 21)(4, 8, 14, 17, 22)(5, 9, 15, 18, 23)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 13, 19)(2, 24, 14, 18)(3, 23, 15, 17)(4, 22, 11, 
16)(5, 21, 12, 20)(6, 8)(9, 10),Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 
22)(17, 23)(18, 24)(19, 25)(20, 21),Sym(25)!(1, 22, 16, 13, 8)(2, 23, 17, 14, 
9)(3, 24, 18, 15, 10)(4, 25, 19, 11, 6)(5, 21, 20, 12, 7)>,
  sub<Sym(25)|Sym(25)!(1, 24, 13, 18)(2, 23, 14, 17)(3, 22, 15, 16)(4, 21, 11, 
20)(5, 25, 12, 19)(6, 7)(8, 10),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 25)(3,
6, 15, 20, 21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 13)(2, 14)(3, 
15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 24)(19, 25)(20, 21)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 6, 11, 16, 21)(2, 7, 12, 17, 22)(3, 8, 13, 18, 
23)(4, 9, 14, 19, 24)(5, 10, 15, 20, 25),Sym(25)!(1, 21, 11, 16)(2, 25, 12, 
20)(3, 24, 13, 19)(4, 23, 14, 18)(5, 22, 15, 17)(7, 10)(8, 9)>,
  sub<Sym(25)|Sym(25)!(1, 24)(2, 25)(3, 21)(4, 22)(5, 23)(6, 20)(7, 16)(8, 
17)(9, 18)(10, 19),Sym(25)!(1, 24, 17, 15, 8)(2, 25, 18, 11, 9)(3, 21, 19, 12, 
10)(4, 22, 20, 13, 6)(5, 23, 16, 14, 7),Sym(25)!(1, 18, 24, 9)(2, 17, 25, 8)(3, 
16, 21, 7)(4, 20, 22, 6)(5, 19, 23, 10)(11, 15)(12, 14)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 13, 19)(2, 24, 14, 18)(3, 23, 15, 17)(4, 22, 11, 
16)(5, 21, 12, 20)(6, 8)(9, 10),Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 
22)(17, 23)(18, 24)(19, 25)(20, 21),Sym(25)!(1, 22, 16, 13, 8)(2, 23, 17, 14, 
9)(3, 24, 18, 15, 10)(4, 25, 19, 11, 6)(5, 21, 20, 12, 7)>,
  sub<Sym(25)|Sym(25)!(1, 24, 13, 18)(2, 23, 14, 17)(3, 22, 15, 16)(4, 21, 11, 
20)(5, 25, 12, 19)(6, 7)(8, 10),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 25)(3,
6, 15, 20, 21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 13)(2, 14)(3, 
15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 24)(19, 25)(20, 21)>,
  sub<Sym(25)|Sym(25)!(1, 13, 9, 24)(2, 12, 10, 23)(3, 11, 6, 22)(4, 15, 7, 
21)(5, 14, 8, 25)(16, 20)(17, 19),Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 
22)(12, 23)(13, 24)(14, 25)(15, 21),Sym(25)!(1, 11, 22, 9, 17)(2, 12, 23, 10, 
18)(3, 13, 24, 6, 19)(4, 14, 25, 7, 20)(5, 15, 21, 8, 16)>,
  sub<Sym(25)|Sym(25)!(1, 25, 18, 15, 6)(2, 21, 19, 11, 7)(3, 22, 20, 12, 8)(4, 
23, 16, 13, 9)(5, 24, 17, 14, 10),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 
22, 7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 
22)(4, 23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 13, 19)(2, 24, 14, 18)(3, 23, 15, 17)(4, 22, 11, 
16)(5, 21, 12, 20)(6, 8)(9, 10),Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 
22)(17, 23)(18, 24)(19, 25)(20, 21),Sym(25)!(1, 22, 16, 13, 8)(2, 23, 17, 14, 
9)(3, 24, 18, 15, 10)(4, 25, 19, 11, 6)(5, 21, 20, 12, 7)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 
13)(16, 18, 20, 17, 19)(21, 22, 23, 24, 25),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 22, 19, 12, 6)(2, 23, 20, 13, 7)(3, 24, 16, 14, 8)(4, 
25, 17, 15, 9)(5, 21, 18, 11, 10),Sym(25)!(1, 22)(2, 23)(3, 24)(4, 25)(5, 21)(6,
19)(7, 20)(8, 16)(9, 17)(10, 18),Sym(25)!(1, 19, 22, 6)(2, 18, 23, 10)(3, 17, 
24, 9)(4, 16, 25, 8)(5, 20, 21, 7)(11, 13)(14, 15)>,
  sub<Sym(25)|Sym(25)!(1, 11, 25, 8, 20)(2, 12, 21, 9, 16)(3, 13, 22, 10, 17)(4,
14, 23, 6, 18)(5, 15, 24, 7, 19),Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 
16)(8, 11, 25, 20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 
25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 13, 19)(2, 24, 14, 18)(3, 23, 15, 17)(4, 22, 11, 
16)(5, 21, 12, 20)(6, 8)(9, 10),Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 
22)(17, 23)(18, 24)(19, 25)(20, 21),Sym(25)!(1, 22, 16, 13, 8)(2, 23, 17, 14, 
9)(3, 24, 18, 15, 10)(4, 25, 19, 11, 6)(5, 21, 20, 12, 7)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 
13)(16, 18, 20, 17, 19)(21, 22, 23, 24, 25),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 6, 11, 16, 21)(2, 7, 12, 17, 22)(3, 8, 13, 18, 
23)(4, 9, 14, 19, 24)(5, 10, 15, 20, 25),Sym(25)!(1, 21, 11, 16)(2, 25, 12, 
20)(3, 24, 13, 19)(4, 23, 14, 18)(5, 22, 15, 17)(7, 10)(8, 9)>,
  sub<Sym(25)|Sym(25)!(1, 7)(2, 8)(3, 9)(4, 10)(5, 6)(11, 23)(12, 24)(13, 
25)(14, 21)(15, 22),Sym(25)!(1, 13, 7, 25)(2, 12, 8, 24)(3, 11, 9, 23)(4, 15, 
10, 22)(5, 14, 6, 21)(16, 17)(18, 20),Sym(25)!(1, 13, 25, 7, 19)(2, 14, 21, 8, 
20)(3, 15, 22, 9, 16)(4, 11, 23, 10, 17)(5, 12, 24, 6, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 13, 19)(2, 24, 14, 18)(3, 23, 15, 17)(4, 22, 11, 
16)(5, 21, 12, 20)(6, 8)(9, 10),Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 
22)(17, 23)(18, 24)(19, 25)(20, 21),Sym(25)!(1, 22, 16, 13, 8)(2, 23, 17, 14, 
9)(3, 24, 18, 15, 10)(4, 25, 19, 11, 6)(5, 21, 20, 12, 7)>,
  sub<Sym(25)|Sym(25)!(1, 23)(2, 24)(3, 25)(4, 21)(5, 22)(6, 17)(7, 18)(8, 
19)(9, 20)(10, 16),Sym(25)!(1, 2, 3, 4, 5)(6, 9, 7, 10, 8)(16, 18, 20, 17, 
19)(21, 25, 24, 23, 22),Sym(25)!(1, 16, 23, 10)(2, 20, 24, 9)(3, 19, 25, 8)(4, 
18, 21, 7)(5, 17, 22, 6)(11, 14)(12, 13)>,
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 11, 9, 22)(2, 15, 10, 21)(3, 14, 6, 25)(4, 13, 
7, 24)(5, 12, 8, 23)(16, 18)(19, 20),Sym(25)!(1, 9, 14, 16, 25)(2, 10, 15, 17, 
21)(3, 6, 11, 18, 22)(4, 7, 12, 19, 23)(5, 8, 13, 20, 24)>,
  sub<Sym(25)|Sym(25)!(1, 17, 24, 8)(2, 16, 25, 7)(3, 20, 21, 6)(4, 19, 22, 
10)(5, 18, 23, 9)(11, 14)(12, 13),Sym(25)!(1, 24)(2, 25)(3, 21)(4, 22)(5, 23)(6,
20)(7, 16)(8, 17)(9, 18)(10, 19),Sym(25)!(1, 10, 11, 19, 24)(2, 6, 12, 20, 
25)(3, 7, 13, 16, 21)(4, 8, 14, 17, 22)(5, 9, 15, 18, 23)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 13, 19)(2, 24, 14, 18)(3, 23, 15, 17)(4, 22, 11, 
16)(5, 21, 12, 20)(6, 8)(9, 10),Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 
22)(17, 23)(18, 24)(19, 25)(20, 21),Sym(25)!(1, 22, 16, 13, 8)(2, 23, 17, 14, 
9)(3, 24, 18, 15, 10)(4, 25, 19, 11, 6)(5, 21, 20, 12, 7)>,
  sub<Sym(25)|Sym(25)!(1, 23)(2, 24)(3, 25)(4, 21)(5, 22)(6, 17)(7, 18)(8, 
19)(9, 20)(10, 16),Sym(25)!(1, 2, 3, 4, 5)(6, 9, 7, 10, 8)(16, 18, 20, 17, 
19)(21, 25, 24, 23, 22),Sym(25)!(1, 16, 23, 10)(2, 20, 24, 9)(3, 19, 25, 8)(4, 
18, 21, 7)(5, 17, 22, 6)(11, 14)(12, 13)>,
  sub<Sym(25)|Sym(25)!(1, 21, 20, 13, 10)(2, 22, 16, 14, 6)(3, 23, 17, 15, 7)(4,
24, 18, 11, 8)(5, 25, 19, 12, 9),Sym(25)!(1, 12, 10, 25)(2, 11, 6, 24)(3, 15, 7,
23)(4, 14, 8, 22)(5, 13, 9, 21)(16, 18)(19, 20),Sym(25)!(1, 10)(2, 6)(3, 7)(4, 
8)(5, 9)(11, 24)(12, 25)(13, 21)(14, 22)(15, 23)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 3)(4, 5)(6, 13, 21, 18)(7, 12, 22, 17)(8, 11, 
23, 16)(9, 15, 24, 20)(10, 14, 25, 19),Sym(25)!(1, 14, 23, 8, 19)(2, 15, 24, 9, 
20)(3, 11, 25, 10, 16)(4, 12, 21, 6, 17)(5, 13, 22, 7, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 11, 25, 8, 20)(2, 12, 21, 9, 16)(3, 13, 22, 10, 17)(4,
14, 23, 6, 18)(5, 15, 24, 7, 19),Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 
16)(8, 11, 25, 20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 
25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 6, 18, 15)(2, 10, 19, 14)(3, 9, 20, 13)(4, 8, 16, 
12)(5, 7, 17, 11)(21, 24)(22, 23),Sym(25)!(1, 3, 5, 2, 4)(6, 10, 9, 8, 7)(11, 
12, 13, 14, 15)(16, 19, 17, 20, 18),Sym(25)!(1, 18)(2, 19)(3, 20)(4, 16)(5, 
17)(6, 15)(7, 11)(8, 12)(9, 13)(10, 14)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 
13)(16, 18, 20, 17, 19)(21, 22, 23, 24, 25),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 11, 25, 8, 20)(2, 12, 21, 9, 16)(3, 13, 22, 10, 17)(4,
14, 23, 6, 18)(5, 15, 24, 7, 19),Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 
16)(8, 11, 25, 20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 
25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 3)(4, 5)(6, 13, 21, 18)(7, 12, 22, 17)(8, 11, 
23, 16)(9, 15, 24, 20)(10, 14, 25, 19),Sym(25)!(1, 14, 23, 8, 19)(2, 15, 24, 9, 
20)(3, 11, 25, 10, 16)(4, 12, 21, 6, 17)(5, 13, 22, 7, 18)>,
  sub<Sym(25)|Sym(25)!(1, 20, 22, 7)(2, 19, 23, 6)(3, 18, 24, 10)(4, 17, 25, 
9)(5, 16, 21, 8)(11, 14)(12, 13),Sym(25)!(1, 17, 9, 22, 11)(2, 18, 10, 23, 
12)(3, 19, 6, 24, 13)(4, 20, 7, 25, 14)(5, 16, 8, 21, 15),Sym(25)!(1, 22)(2, 
23)(3, 24)(4, 25)(5, 21)(6, 19)(7, 20)(8, 16)(9, 17)(10, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 3)(4, 5)(6, 14, 22, 16)(7, 13, 23, 20)(8, 12, 24, 
19)(9, 11, 25, 18)(10, 15, 21, 17),Sym(25)!(1, 22, 19, 12, 6)(2, 23, 20, 13, 
7)(3, 24, 16, 14, 8)(4, 25, 17, 15, 9)(5, 21, 18, 11, 10),Sym(25)!(6, 22)(7, 
23)(8, 24)(9, 25)(10, 21)(11, 18)(12, 19)(13, 20)(14, 16)(15, 17)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 25, 17, 12, 10)(2, 21, 18, 13, 6)(3, 22, 19, 14,
7)(4, 23, 20, 15, 8)(5, 24, 16, 11, 9),Sym(25)!(1, 5)(2, 4)(6, 15, 21, 20)(7, 
14, 22, 19)(8, 13, 23, 18)(9, 12, 24, 17)(10, 11, 25, 16)>,
  sub<Sym(25)|Sym(25)!(1, 5)(2, 4)(6, 12, 23, 16)(7, 11, 24, 20)(8, 15, 25, 
19)(9, 14, 21, 18)(10, 13, 22, 17),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 9, 15, 19, 21)(2, 10, 
11, 20, 22)(3, 6, 12, 16, 23)(4, 7, 13, 17, 24)(5, 8, 14, 18, 25)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 3)(4, 5)(6, 14, 22, 16)(7, 13, 23, 20)(8, 12, 24, 
19)(9, 11, 25, 18)(10, 15, 21, 17),Sym(25)!(1, 22, 19, 12, 6)(2, 23, 20, 13, 
7)(3, 24, 16, 14, 8)(4, 25, 17, 15, 9)(5, 21, 18, 11, 10),Sym(25)!(6, 22)(7, 
23)(8, 24)(9, 25)(10, 21)(11, 18)(12, 19)(13, 20)(14, 16)(15, 17)>,
  sub<Sym(25)|Sym(25)!(1, 22, 18, 14, 10)(2, 23, 19, 15, 6)(3, 24, 20, 11, 7)(4,
25, 16, 12, 8)(5, 21, 17, 13, 9),Sym(25)!(1, 18)(2, 19)(3, 20)(4, 16)(5, 17)(6, 
15)(7, 11)(8, 12)(9, 13)(10, 14),Sym(25)!(1, 8, 18, 12)(2, 7, 19, 11)(3, 6, 20, 
15)(4, 10, 16, 14)(5, 9, 17, 13)(22, 25)(23, 24)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 11, 21, 6, 16)(2, 12, 22, 7, 17)(3, 13, 23, 8, 
18)(4, 14, 24, 9, 19)(5, 15, 25, 10, 20),Sym(25)!(1, 4)(2, 3)(6, 14, 21, 19)(7, 
13, 22, 18)(8, 12, 23, 17)(9, 11, 24, 16)(10, 15, 25, 20)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 13)(16, 18, 20, 17, 
19)(21, 22, 23, 24, 25),Sym(25)!(1, 2)(3, 5)(6, 14, 23, 18)(7, 13, 24, 17)(8, 
12, 25, 16)(9, 11, 21, 20)(10, 15, 22, 19),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 25, 20, 11, 8)(2, 21, 16, 12, 9)(3, 22, 17, 13, 
10)(4, 23, 18, 14, 6)(5, 24, 19, 15, 7),Sym(25)!(1, 12, 8, 21)(2, 11, 9, 25)(3, 
15, 10, 24)(4, 14, 6, 23)(5, 13, 7, 22)(16, 20)(17, 19)>,
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 25)(3, 6, 15, 20, 
21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 14, 9, 25)(2, 13, 10, 24)(3,
12, 6, 23)(4, 11, 7, 22)(5, 15, 8, 21)(17, 20)(18, 19)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 13)(16, 18, 20, 17, 
19)(21, 22, 23, 24, 25),Sym(25)!(1, 2)(3, 5)(6, 14, 23, 18)(7, 13, 24, 17)(8, 
12, 25, 16)(9, 11, 21, 20)(10, 15, 22, 19),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 14, 8, 23)(2, 13, 9, 22)(3, 12, 10, 21)(4, 11, 6, 
25)(5, 15, 7, 24)(16, 17)(18, 20),Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 
25)(12, 21)(13, 22)(14, 23)(15, 24),Sym(25)!(1, 8, 13, 16, 22)(2, 9, 14, 17, 
23)(3, 10, 15, 18, 24)(4, 6, 11, 19, 25)(5, 7, 12, 20, 21)>,
  sub<Sym(25)|Sym(25)!(1, 20)(2, 16)(3, 17)(4, 18)(5, 19)(6, 14)(7, 15)(8, 
11)(9, 12)(10, 13),Sym(25)!(1, 6, 14, 20, 24)(2, 7, 15, 16, 25)(3, 8, 11, 17, 
21)(4, 9, 12, 18, 22)(5, 10, 13, 19, 23),Sym(25)!(1, 7, 20, 15)(2, 6, 16, 14)(3,
10, 17, 13)(4, 9, 18, 12)(5, 8, 19, 11)(21, 23)(24, 25)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 4)(2, 3)(6, 11, 23, 20)(7, 15, 24, 19)(8, 14, 25, 
18)(9, 13, 21, 17)(10, 12, 22, 16),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(6, 9, 7, 10, 8)(11, 12, 13,
14, 15)(16, 20, 19, 18, 17)(21, 23, 25, 22, 24)>,
  sub<Sym(25)|Sym(25)!(1, 22, 18, 14, 10)(2, 23, 19, 15, 6)(3, 24, 20, 11, 7)(4,
25, 16, 12, 8)(5, 21, 17, 13, 9),Sym(25)!(1, 18)(2, 19)(3, 20)(4, 16)(5, 17)(6, 
15)(7, 11)(8, 12)(9, 13)(10, 14),Sym(25)!(1, 8, 18, 12)(2, 7, 19, 11)(3, 6, 20, 
15)(4, 10, 16, 14)(5, 9, 17, 13)(22, 25)(23, 24)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 11, 21, 6, 16)(2, 12, 22, 7, 17)(3, 13, 23, 8, 
18)(4, 14, 24, 9, 19)(5, 15, 25, 10, 20),Sym(25)!(1, 4)(2, 3)(6, 14, 21, 19)(7, 
13, 22, 18)(8, 12, 23, 17)(9, 11, 24, 16)(10, 15, 25, 20)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 4)(2, 3)(6, 11, 23, 20)(7, 15, 24, 19)(8, 14, 25, 
18)(9, 13, 21, 17)(10, 12, 22, 16),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(6, 9, 7, 10, 8)(11, 12, 13,
14, 15)(16, 20, 19, 18, 17)(21, 23, 25, 22, 24)>,
  sub<Sym(25)|Sym(25)!(1, 20, 22, 7)(2, 19, 23, 6)(3, 18, 24, 10)(4, 17, 25, 
9)(5, 16, 21, 8)(11, 14)(12, 13),Sym(25)!(1, 17, 9, 22, 11)(2, 18, 10, 23, 
12)(3, 19, 6, 24, 13)(4, 20, 7, 25, 14)(5, 16, 8, 21, 15),Sym(25)!(1, 22)(2, 
23)(3, 24)(4, 25)(5, 21)(6, 19)(7, 20)(8, 16)(9, 17)(10, 18)>,
  sub<Sym(25)|Sym(25)!(1, 25, 18, 15, 6)(2, 21, 19, 11, 7)(3, 22, 20, 12, 8)(4, 
23, 16, 13, 9)(5, 24, 17, 14, 10),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 
22, 7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 
22)(4, 23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 15, 21, 9, 19)(2, 11, 
22, 10, 20)(3, 12, 23, 6, 16)(4, 13, 24, 7, 17)(5, 14, 25, 8, 18)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 2, 3, 4, 5)(11, 15, 14, 13, 12)(16, 19, 17, 20, 
18)(21, 23, 25, 22, 24),Sym(25)!(1, 22, 11, 17)(2, 21, 12, 16)(3, 25, 13, 20)(4,
24, 14, 19)(5, 23, 15, 18)(6, 7)(8, 10)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 
13)(16, 18, 20, 17, 19)(21, 22, 23, 24, 25),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 15, 21, 9, 19)(2, 11, 
22, 10, 20)(3, 12, 23, 6, 16)(4, 13, 24, 7, 17)(5, 14, 25, 8, 18)>,
  sub<Sym(25)|Sym(25)!(6, 24)(7, 25)(8, 21)(9, 22)(10, 23)(11, 17)(12, 18)(13, 
19)(14, 20)(15, 16),Sym(25)!(1, 19, 7, 25, 13)(2, 20, 8, 21, 14)(3, 16, 9, 22, 
15)(4, 17, 10, 23, 11)(5, 18, 6, 24, 12),Sym(25)!(1, 3)(4, 5)(6, 11, 24, 17)(7, 
15, 25, 16)(8, 14, 21, 20)(9, 13, 22, 19)(10, 12, 23, 18)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 11, 21, 6, 16)(2, 12, 22, 7, 17)(3, 13, 23, 8, 
18)(4, 14, 24, 9, 19)(5, 15, 25, 10, 20),Sym(25)!(1, 4)(2, 3)(6, 14, 21, 19)(7, 
13, 22, 18)(8, 12, 23, 17)(9, 11, 24, 16)(10, 15, 25, 20)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 18, 25, 6)(2, 17, 21, 10)(3, 16, 22, 9)(4, 20, 23, 
8)(5, 19, 24, 7)(11, 14)(12, 13),Sym(25)!(1, 10, 12, 17, 25)(2, 6, 13, 18, 
21)(3, 7, 14, 19, 22)(4, 8, 15, 20, 23)(5, 9, 11, 16, 24),Sym(25)!(1, 25)(2, 
21)(3, 22)(4, 23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 21)(2, 22)(3, 23)(4, 24)(5, 25)(6, 16)(7, 17)(8, 
18)(9, 19)(10, 20),Sym(25)!(1, 16, 21, 6)(2, 20, 22, 10)(3, 19, 23, 9)(4, 18, 
24, 8)(5, 17, 25, 7)(12, 15)(13, 14),Sym(25)!(1, 17, 7, 21, 14)(2, 18, 8, 22, 
15)(3, 19, 9, 23, 11)(4, 20, 10, 24, 12)(5, 16, 6, 25, 13)>,
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 25)(3, 6, 15, 20, 
21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 14, 9, 25)(2, 13, 10, 24)(3,
12, 6, 23)(4, 11, 7, 22)(5, 15, 8, 21)(17, 20)(18, 19)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 18, 25, 6)(2, 17, 21, 10)(3, 16, 22, 9)(4, 20, 23, 
8)(5, 19, 24, 7)(11, 14)(12, 13),Sym(25)!(1, 10, 12, 17, 25)(2, 6, 13, 18, 
21)(3, 7, 14, 19, 22)(4, 8, 15, 20, 23)(5, 9, 11, 16, 24),Sym(25)!(1, 25)(2, 
21)(3, 22)(4, 23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 
24)(19, 25)(20, 21),Sym(25)!(1, 21, 13, 20)(2, 25, 14, 19)(3, 24, 15, 18)(4, 23,
11, 17)(5, 22, 12, 16)(6, 9)(7, 8),Sym(25)!(1, 13, 21, 10, 20)(2, 14, 22, 6, 
16)(3, 15, 23, 7, 17)(4, 11, 24, 8, 18)(5, 12, 25, 9, 19)>,
  sub<Sym(25)|Sym(25)!(1, 24)(2, 25)(3, 21)(4, 22)(5, 23)(6, 20)(7, 16)(8, 
17)(9, 18)(10, 19),Sym(25)!(1, 7, 12, 16, 24)(2, 8, 13, 17, 25)(3, 9, 14, 18, 
21)(4, 10, 15, 19, 22)(5, 6, 11, 20, 23),Sym(25)!(1, 18, 24, 9)(2, 17, 25, 8)(3,
16, 21, 7)(4, 20, 22, 6)(5, 19, 23, 10)(11, 15)(12, 14)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 11, 25, 8, 20)(2, 12, 21, 9, 16)(3, 13, 22, 10, 17)(4,
14, 23, 6, 18)(5, 15, 24, 7, 19),Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 
16)(8, 11, 25, 20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 
25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 25, 11, 20)(2, 24, 12, 19)(3, 23, 13, 18)(4, 22, 14, 
17)(5, 21, 15, 16)(6, 10)(7, 9),Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 
21)(17, 22)(18, 23)(19, 24)(20, 25),Sym(25)!(1, 24, 19, 11, 10)(2, 25, 20, 12, 
6)(3, 21, 16, 13, 7)(4, 22, 17, 14, 8)(5, 23, 18, 15, 9)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 23, 17, 13, 6)(2, 24, 
18, 14, 7)(3, 25, 19, 15, 8)(4, 21, 20, 11, 9)(5, 22, 16, 12, 10)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 11, 25, 8, 20)(2, 12, 21, 9, 16)(3, 13, 22, 10, 17)(4,
14, 23, 6, 18)(5, 15, 24, 7, 19),Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 
16)(8, 11, 25, 20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 
25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 20)(2, 16)(3, 17)(4, 18)(5, 19)(6, 14)(7, 15)(8, 
11)(9, 12)(10, 13),Sym(25)!(1, 20, 10, 21, 13)(2, 16, 6, 22, 14)(3, 17, 7, 23, 
15)(4, 18, 8, 24, 11)(5, 19, 9, 25, 12),Sym(25)!(1, 8, 20, 11)(2, 7, 16, 15)(3, 
6, 17, 14)(4, 10, 18, 13)(5, 9, 19, 12)(21, 24)(22, 23)>,
  sub<Sym(25)|Sym(25)!(1, 18)(2, 19)(3, 20)(4, 16)(5, 17)(6, 15)(7, 11)(8, 
12)(9, 13)(10, 14),Sym(25)!(1, 8, 18, 12)(2, 7, 19, 11)(3, 6, 20, 15)(4, 10, 16,
14)(5, 9, 17, 13)(22, 25)(23, 24),Sym(25)!(1, 15, 25, 6, 18)(2, 11, 21, 7, 
19)(3, 12, 22, 8, 20)(4, 13, 23, 9, 16)(5, 14, 24, 10, 17)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 25)(3, 6, 15, 20, 
21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 14, 9, 25)(2, 13, 10, 24)(3,
12, 6, 23)(4, 11, 7, 22)(5, 15, 8, 21)(17, 20)(18, 19)>,
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 3, 5, 2, 4)(6, 9, 7, 10, 8)(11, 15, 14, 13, 
12)(21, 22, 23, 24, 25),Sym(25)!(1, 14, 9, 25)(2, 13, 10, 24)(3, 12, 6, 23)(4, 
11, 7, 22)(5, 15, 8, 21)(17, 20)(18, 19)>,
  sub<Sym(25)|Sym(25)!(1, 23, 11, 18)(2, 22, 12, 17)(3, 21, 13, 16)(4, 25, 14, 
20)(5, 24, 15, 19)(6, 8)(9, 10),Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 
21)(17, 22)(18, 23)(19, 24)(20, 25),Sym(25)!(1, 2, 3, 4, 5)(11, 15, 14, 13, 
12)(16, 19, 17, 20, 18)(21, 23, 25, 22, 24)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 25)(3, 6, 15, 20, 
21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 14, 9, 25)(2, 13, 10, 24)(3,
12, 6, 23)(4, 11, 7, 22)(5, 15, 8, 21)(17, 20)(18, 19)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 21, 11, 16)(2, 25, 12, 20)(3, 24, 13, 19)(4, 23,
14, 18)(5, 22, 15, 17)(7, 10)(8, 9),Sym(25)!(1, 11, 23, 7, 18)(2, 12, 24, 8, 
19)(3, 13, 25, 9, 20)(4, 14, 21, 10, 16)(5, 15, 22, 6, 17)>,
  sub<Sym(25)|Sym(25)!(1, 18, 25, 6)(2, 17, 21, 10)(3, 16, 22, 9)(4, 20, 23, 
8)(5, 19, 24, 7)(11, 14)(12, 13),Sym(25)!(1, 10, 12, 17, 25)(2, 6, 13, 18, 
21)(3, 7, 14, 19, 22)(4, 8, 15, 20, 23)(5, 9, 11, 16, 24),Sym(25)!(1, 25)(2, 
21)(3, 22)(4, 23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 
13)(16, 18, 20, 17, 19)(21, 22, 23, 24, 25),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 
24)(19, 25)(20, 21),Sym(25)!(1, 22, 13, 16)(2, 21, 14, 20)(3, 25, 15, 19)(4, 24,
11, 18)(5, 23, 12, 17)(6, 10)(7, 9),Sym(25)!(1, 22, 16, 13, 8)(2, 23, 17, 14, 
9)(3, 24, 18, 15, 10)(4, 25, 19, 11, 6)(5, 21, 20, 12, 7)>,
  sub<Sym(25)|Sym(25)!(1, 14, 6, 24)(2, 13, 7, 23)(3, 12, 8, 22)(4, 11, 9, 
21)(5, 15, 10, 25)(16, 19)(17, 18),Sym(25)!(1, 6)(2, 7)(3, 8)(4, 9)(5, 10)(11, 
21)(12, 22)(13, 23)(14, 24)(15, 25),Sym(25)!(1, 14, 24, 6, 20)(2, 15, 25, 7, 
16)(3, 11, 21, 8, 17)(4, 12, 22, 9, 18)(5, 13, 23, 10, 19)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 
13)(16, 18, 20, 17, 19)(21, 22, 23, 24, 25),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 20, 7, 22, 15)(2, 16, 8, 23, 11)(3, 17, 9, 24, 12)(4, 
18, 10, 25, 13)(5, 19, 6, 21, 14),Sym(25)!(1, 7)(2, 8)(3, 9)(4, 10)(5, 6)(11, 
23)(12, 24)(13, 25)(14, 21)(15, 22),Sym(25)!(1, 15, 7, 22)(2, 14, 8, 21)(3, 13, 
9, 25)(4, 12, 10, 24)(5, 11, 6, 23)(16, 19)(17, 18)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 23, 17, 13, 6)(2, 24, 
18, 14, 7)(3, 25, 19, 15, 8)(4, 21, 20, 11, 9)(5, 22, 16, 12, 10)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 5, 4, 3, 2)(6, 8, 10, 7, 9)(16, 19, 17, 20, 18)(21, 
22, 23, 24, 25),Sym(25)!(1, 22)(2, 23)(3, 24)(4, 25)(5, 21)(6, 19)(7, 20)(8, 
16)(9, 17)(10, 18),Sym(25)!(1, 19, 22, 6)(2, 18, 23, 10)(3, 17, 24, 9)(4, 16, 
25, 8)(5, 20, 21, 7)(11, 13)(14, 15)>,
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 25, 20, 11, 8)(2, 21, 16, 12, 
9)(3, 22, 17, 13, 10)(4, 23, 18, 14, 6)(5, 24, 19, 15, 7)>,
  sub<Sym(25)|Sym(25)!(1, 20, 23, 9)(2, 19, 24, 8)(3, 18, 25, 7)(4, 17, 21, 
6)(5, 16, 22, 10)(11, 13)(14, 15),Sym(25)!(1, 23)(2, 24)(3, 25)(4, 21)(5, 22)(6,
17)(7, 18)(8, 19)(9, 20)(10, 16),Sym(25)!(1, 15, 23, 10, 16)(2, 11, 24, 6, 
17)(3, 12, 25, 7, 18)(4, 13, 21, 8, 19)(5, 14, 22, 9, 20)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 5, 4, 3, 2)(6, 8, 10, 7, 9)(16, 19, 17, 20, 18)(21, 
22, 23, 24, 25),Sym(25)!(1, 22)(2, 23)(3, 24)(4, 25)(5, 21)(6, 19)(7, 20)(8, 
16)(9, 17)(10, 18),Sym(25)!(1, 19, 22, 6)(2, 18, 23, 10)(3, 17, 24, 9)(4, 16, 
25, 8)(5, 20, 21, 7)(11, 13)(14, 15)>,
  sub<Sym(25)|Sym(25)!(1, 13, 9, 24)(2, 12, 10, 23)(3, 11, 6, 22)(4, 15, 7, 
21)(5, 14, 8, 25)(16, 20)(17, 19),Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 
22)(12, 23)(13, 24)(14, 25)(15, 21),Sym(25)!(1, 11, 22, 9, 17)(2, 12, 23, 10, 
18)(3, 13, 24, 6, 19)(4, 14, 25, 7, 20)(5, 15, 21, 8, 16)>,
  sub<Sym(25)|Sym(25)!(1, 20)(2, 16)(3, 17)(4, 18)(5, 19)(6, 14)(7, 15)(8, 
11)(9, 12)(10, 13),Sym(25)!(1, 20, 10, 21, 13)(2, 16, 6, 22, 14)(3, 17, 7, 23, 
15)(4, 18, 8, 24, 11)(5, 19, 9, 25, 12),Sym(25)!(1, 8, 20, 11)(2, 7, 16, 15)(3, 
6, 17, 14)(4, 10, 18, 13)(5, 9, 19, 12)(21, 24)(22, 23)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 15, 21, 9, 19)(2, 11, 
22, 10, 20)(3, 12, 23, 6, 16)(4, 13, 24, 7, 17)(5, 14, 25, 8, 18)>,
  sub<Sym(25)|Sym(25)!(1, 4)(2, 3)(6, 15, 22, 17)(7, 14, 23, 16)(8, 13, 24, 
20)(9, 12, 25, 19)(10, 11, 21, 18),Sym(25)!(1, 22, 19, 12, 6)(2, 23, 20, 13, 
7)(3, 24, 16, 14, 8)(4, 25, 17, 15, 9)(5, 21, 18, 11, 10),Sym(25)!(6, 22)(7, 
23)(8, 24)(9, 25)(10, 21)(11, 18)(12, 19)(13, 20)(14, 16)(15, 17)>,
  sub<Sym(25)|Sym(25)!(1, 6, 18, 15)(2, 10, 19, 14)(3, 9, 20, 13)(4, 8, 16, 
12)(5, 7, 17, 11)(21, 24)(22, 23),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 
25)(3, 6, 15, 20, 21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 18)(2, 
19)(3, 20)(4, 16)(5, 17)(6, 15)(7, 11)(8, 12)(9, 13)(10, 14)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 15, 21, 9, 19)(2, 11, 
22, 10, 20)(3, 12, 23, 6, 16)(4, 13, 24, 7, 17)(5, 14, 25, 8, 18)>,
  sub<Sym(25)|Sym(25)!(1, 22, 12, 19)(2, 21, 13, 18)(3, 25, 14, 17)(4, 24, 15, 
16)(5, 23, 11, 20)(7, 10)(8, 9),Sym(25)!(1, 18, 8, 21, 12)(2, 19, 9, 22, 13)(3, 
20, 10, 23, 14)(4, 16, 6, 24, 15)(5, 17, 7, 25, 11),Sym(25)!(1, 12)(2, 13)(3, 
14)(4, 15)(5, 11)(16, 24)(17, 25)(18, 21)(19, 22)(20, 23)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 23, 17, 13, 6)(2, 24, 
18, 14, 7)(3, 25, 19, 15, 8)(4, 21, 20, 11, 9)(5, 22, 16, 12, 10)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 20)(2, 16)(3, 17)(4, 18)(5, 19)(6, 14)(7, 15)(8, 
11)(9, 12)(10, 13),Sym(25)!(1, 6, 14, 20, 24)(2, 7, 15, 16, 25)(3, 8, 11, 17, 
21)(4, 9, 12, 18, 22)(5, 10, 13, 19, 23),Sym(25)!(1, 8, 20, 11)(2, 7, 16, 15)(3,
6, 17, 14)(4, 10, 18, 13)(5, 9, 19, 12)(21, 24)(22, 23)>,
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 3, 5, 2, 4)(6, 9, 7, 10, 8)(11, 15, 14, 13, 
12)(21, 22, 23, 24, 25),Sym(25)!(1, 14, 9, 25)(2, 13, 10, 24)(3, 12, 6, 23)(4, 
11, 7, 22)(5, 15, 8, 21)(17, 20)(18, 19)>,
  sub<Sym(25)|Sym(25)!(1, 23, 11, 18)(2, 22, 12, 17)(3, 21, 13, 16)(4, 25, 14, 
20)(5, 24, 15, 19)(6, 8)(9, 10),Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 
21)(17, 22)(18, 23)(19, 24)(20, 25),Sym(25)!(1, 2, 3, 4, 5)(11, 15, 14, 13, 
12)(16, 19, 17, 20, 18)(21, 23, 25, 22, 24)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 20)(2, 16)(3, 17)(4, 18)(5, 19)(6, 14)(7, 15)(8, 
11)(9, 12)(10, 13),Sym(25)!(1, 6, 14, 20, 24)(2, 7, 15, 16, 25)(3, 8, 11, 17, 
21)(4, 9, 12, 18, 22)(5, 10, 13, 19, 23),Sym(25)!(1, 8, 20, 11)(2, 7, 16, 15)(3,
6, 17, 14)(4, 10, 18, 13)(5, 9, 19, 12)(21, 24)(22, 23)>,
  sub<Sym(25)|Sym(25)!(1, 13, 9, 24)(2, 12, 10, 23)(3, 11, 6, 22)(4, 15, 7, 
21)(5, 14, 8, 25)(16, 20)(17, 19),Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 
22)(12, 23)(13, 24)(14, 25)(15, 21),Sym(25)!(1, 11, 22, 9, 17)(2, 12, 23, 10, 
18)(3, 13, 24, 6, 19)(4, 14, 25, 7, 20)(5, 15, 21, 8, 16)>,
  sub<Sym(25)|Sym(25)!(1, 20)(2, 16)(3, 17)(4, 18)(5, 19)(6, 14)(7, 15)(8, 
11)(9, 12)(10, 13),Sym(25)!(1, 20, 10, 21, 13)(2, 16, 6, 22, 14)(3, 17, 7, 23, 
15)(4, 18, 8, 24, 11)(5, 19, 9, 25, 12),Sym(25)!(1, 8, 20, 11)(2, 7, 16, 15)(3, 
6, 17, 14)(4, 10, 18, 13)(5, 9, 19, 12)(21, 24)(22, 23)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 
24)(19, 25)(20, 21),Sym(25)!(1, 21, 13, 20)(2, 25, 14, 19)(3, 24, 15, 18)(4, 23,
11, 17)(5, 22, 12, 16)(6, 9)(7, 8),Sym(25)!(1, 6, 13, 17, 23)(2, 7, 14, 18, 
24)(3, 8, 15, 19, 25)(4, 9, 11, 20, 21)(5, 10, 12, 16, 22)>,
  sub<Sym(25)|Sym(25)!(1, 6, 18, 15)(2, 10, 19, 14)(3, 9, 20, 13)(4, 8, 16, 
12)(5, 7, 17, 11)(21, 24)(22, 23),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 
25)(3, 6, 15, 20, 21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 18)(2, 
19)(3, 20)(4, 16)(5, 17)(6, 15)(7, 11)(8, 12)(9, 13)(10, 14)>,
  sub<Sym(25)|Sym(25)!(1, 20, 23, 9)(2, 19, 24, 8)(3, 18, 25, 7)(4, 17, 21, 
6)(5, 16, 22, 10)(11, 13)(14, 15),Sym(25)!(1, 23)(2, 24)(3, 25)(4, 21)(5, 22)(6,
17)(7, 18)(8, 19)(9, 20)(10, 16),Sym(25)!(1, 15, 23, 10, 16)(2, 11, 24, 6, 
17)(3, 12, 25, 7, 18)(4, 13, 21, 8, 19)(5, 14, 22, 9, 20)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 
24)(19, 25)(20, 21),Sym(25)!(1, 21, 13, 20)(2, 25, 14, 19)(3, 24, 15, 18)(4, 23,
11, 17)(5, 22, 12, 16)(6, 9)(7, 8),Sym(25)!(1, 6, 13, 17, 23)(2, 7, 14, 18, 
24)(3, 8, 15, 19, 25)(4, 9, 11, 20, 21)(5, 10, 12, 16, 22)>,
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 3, 5, 2, 4)(6, 9, 7, 10, 8)(11, 15, 14, 13, 
12)(21, 22, 23, 24, 25),Sym(25)!(1, 14, 9, 25)(2, 13, 10, 24)(3, 12, 6, 23)(4, 
11, 7, 22)(5, 15, 8, 21)(17, 20)(18, 19)>,
  sub<Sym(25)|Sym(25)!(1, 4)(2, 3)(6, 11, 23, 20)(7, 15, 24, 19)(8, 14, 25, 
18)(9, 13, 21, 17)(10, 12, 22, 16),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(6, 9, 7, 10, 8)(11, 12, 13,
14, 15)(16, 20, 19, 18, 17)(21, 23, 25, 22, 24)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 24, 13, 18)(2, 23, 14, 17)(3, 22, 15, 16)(4, 21, 11, 
20)(5, 25, 12, 19)(6, 7)(8, 10),Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 
22)(17, 23)(18, 24)(19, 25)(20, 21),Sym(25)!(1, 6, 13, 17, 23)(2, 7, 14, 18, 
24)(3, 8, 15, 19, 25)(4, 9, 11, 20, 21)(5, 10, 12, 16, 22)>,
  sub<Sym(25)|Sym(25)!(1, 21)(2, 22)(3, 23)(4, 24)(5, 25)(6, 16)(7, 17)(8, 
18)(9, 19)(10, 20),Sym(25)!(1, 20, 21, 10)(2, 19, 22, 9)(3, 18, 23, 8)(4, 17, 
24, 7)(5, 16, 25, 6)(11, 15)(12, 14),Sym(25)!(1, 15, 21, 9, 19)(2, 11, 22, 10, 
20)(3, 12, 23, 6, 16)(4, 13, 24, 7, 17)(5, 14, 25, 8, 18)>,
  sub<Sym(25)|Sym(25)!(1, 14, 6, 24)(2, 13, 7, 23)(3, 12, 8, 22)(4, 11, 9, 
21)(5, 15, 10, 25)(16, 19)(17, 18),Sym(25)!(1, 6)(2, 7)(3, 8)(4, 9)(5, 10)(11, 
21)(12, 22)(13, 23)(14, 24)(15, 25),Sym(25)!(1, 14, 24, 6, 20)(2, 15, 25, 7, 
16)(3, 11, 21, 8, 17)(4, 12, 22, 9, 18)(5, 13, 23, 10, 19)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 24, 13, 18)(2, 23, 14, 17)(3, 22, 15, 16)(4, 21, 11, 
20)(5, 25, 12, 19)(6, 7)(8, 10),Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 
22)(17, 23)(18, 24)(19, 25)(20, 21),Sym(25)!(1, 6, 13, 17, 23)(2, 7, 14, 18, 
24)(3, 8, 15, 19, 25)(4, 9, 11, 20, 21)(5, 10, 12, 16, 22)>,
  sub<Sym(25)|Sym(25)!(1, 20)(2, 16)(3, 17)(4, 18)(5, 19)(6, 14)(7, 15)(8, 
11)(9, 12)(10, 13),Sym(25)!(1, 20, 10, 21, 13)(2, 16, 6, 22, 14)(3, 17, 7, 23, 
15)(4, 18, 8, 24, 11)(5, 19, 9, 25, 12),Sym(25)!(1, 8, 20, 11)(2, 7, 16, 15)(3, 
6, 17, 14)(4, 10, 18, 13)(5, 9, 19, 12)(21, 24)(22, 23)>,
  sub<Sym(25)|Sym(25)!(1, 14)(2, 15)(3, 11)(4, 12)(5, 13)(16, 25)(17, 21)(18, 
22)(19, 23)(20, 24),Sym(25)!(1, 8, 14, 19, 23)(2, 9, 15, 20, 24)(3, 10, 11, 16, 
25)(4, 6, 12, 17, 21)(5, 7, 13, 18, 22),Sym(25)!(1, 22, 14, 18)(2, 21, 15, 
17)(3, 25, 11, 16)(4, 24, 12, 20)(5, 23, 13, 19)(6, 9)(7, 8)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(1, 11, 25, 8, 20)(2, 12, 21, 9, 16)(3, 13, 22, 10, 17)(4,
14, 23, 6, 18)(5, 15, 24, 7, 19),Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 
16)(8, 11, 25, 20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 
25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 25, 17, 12, 10)(2, 21, 18, 13, 6)(3, 22, 19, 14,
7)(4, 23, 20, 15, 8)(5, 24, 16, 11, 9),Sym(25)!(1, 4)(2, 3)(6, 14, 21, 19)(7, 
13, 22, 18)(8, 12, 23, 17)(9, 11, 24, 16)(10, 15, 25, 20)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 15, 21, 9, 19)(2, 11, 
22, 10, 20)(3, 12, 23, 6, 16)(4, 13, 24, 7, 17)(5, 14, 25, 8, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(1, 11, 25, 8, 20)(2, 12, 21, 9, 16)(3, 13, 22, 10, 17)(4,
14, 23, 6, 18)(5, 15, 24, 7, 19),Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 
16)(8, 11, 25, 20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 
25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 11, 8, 25)(2, 15, 9, 24)(3, 14, 10, 23)(4, 13, 
6, 22)(5, 12, 7, 21)(16, 19)(17, 18),Sym(25)!(1, 12, 21, 8, 18)(2, 13, 22, 9, 
19)(3, 14, 23, 10, 20)(4, 15, 24, 6, 16)(5, 11, 25, 7, 17)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 15, 22, 7, 20)(2, 11, 23, 8, 16)(3, 12, 24, 9, 
17)(4, 13, 25, 10, 18)(5, 14, 21, 6, 19),Sym(25)!(1, 2)(3, 5)(6, 12, 21, 17)(7, 
11, 22, 16)(8, 15, 23, 20)(9, 14, 24, 19)(10, 13, 25, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(1, 24, 13, 18)(2, 23, 14, 17)(3, 22, 15, 16)(4, 21, 11, 
20)(5, 25, 12, 19)(6, 7)(8, 10),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 25)(3,
6, 15, 20, 21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 13)(2, 14)(3, 
15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 24)(19, 25)(20, 21)>,
  sub<Sym(25)|Sym(25)!(1, 24)(2, 25)(3, 21)(4, 22)(5, 23)(6, 20)(7, 16)(8, 
17)(9, 18)(10, 19),Sym(25)!(1, 2, 3, 4, 5)(6, 9, 7, 10, 8)(16, 18, 20, 17, 
19)(21, 25, 24, 23, 22),Sym(25)!(1, 18, 24, 9)(2, 17, 25, 8)(3, 16, 21, 7)(4, 
20, 22, 6)(5, 19, 23, 10)(11, 15)(12, 14)>,
  sub<Sym(25)|Sym(25)!(1, 9, 18, 13)(2, 8, 19, 12)(3, 7, 20, 11)(4, 6, 16, 
15)(5, 10, 17, 14)(21, 22)(23, 25),Sym(25)!(1, 18)(2, 19)(3, 20)(4, 16)(5, 
17)(6, 15)(7, 11)(8, 12)(9, 13)(10, 14),Sym(25)!(1, 2, 3, 4, 5)(6, 8, 10, 7, 
9)(11, 14, 12, 15, 13)(16, 20, 19, 18, 17)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(1, 24, 13, 18)(2, 23, 14, 17)(3, 22, 15, 16)(4, 21, 11, 
20)(5, 25, 12, 19)(6, 7)(8, 10),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 25)(3,
6, 15, 20, 21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 13)(2, 14)(3, 
15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 24)(19, 25)(20, 21)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 6, 11, 16, 21)(2, 7, 12, 17, 22)(3, 8, 13, 18, 
23)(4, 9, 14, 19, 24)(5, 10, 15, 20, 25),Sym(25)!(1, 21, 11, 16)(2, 25, 12, 
20)(3, 24, 13, 19)(4, 23, 14, 18)(5, 22, 15, 17)(7, 10)(8, 9)>,
  sub<Sym(25)|Sym(25)!(1, 7)(2, 8)(3, 9)(4, 10)(5, 6)(11, 23)(12, 24)(13, 
25)(14, 21)(15, 22),Sym(25)!(1, 12, 7, 24)(2, 11, 8, 23)(3, 15, 9, 22)(4, 14, 
10, 21)(5, 13, 6, 25)(17, 20)(18, 19),Sym(25)!(1, 13, 25, 7, 19)(2, 14, 21, 8, 
20)(3, 15, 22, 9, 16)(4, 11, 23, 10, 17)(5, 12, 24, 6, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 
13)(16, 18, 20, 17, 19)(21, 22, 23, 24, 25),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 
24)(19, 25)(20, 21),Sym(25)!(1, 22, 13, 16)(2, 21, 14, 20)(3, 25, 15, 19)(4, 24,
11, 18)(5, 23, 12, 17)(6, 10)(7, 9),Sym(25)!(1, 22, 16, 13, 8)(2, 23, 17, 14, 
9)(3, 24, 18, 15, 10)(4, 25, 19, 11, 6)(5, 21, 20, 12, 7)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 15, 21, 9, 19)(2, 11, 
22, 10, 20)(3, 12, 23, 6, 16)(4, 13, 24, 7, 17)(5, 14, 25, 8, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 
13)(16, 18, 20, 17, 19)(21, 22, 23, 24, 25),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 6, 11, 16, 21)(2, 7, 12, 17, 22)(3, 8, 13, 18, 
23)(4, 9, 14, 19, 24)(5, 10, 15, 20, 25),Sym(25)!(1, 21, 11, 16)(2, 25, 12, 
20)(3, 24, 13, 19)(4, 23, 14, 18)(5, 22, 15, 17)(7, 10)(8, 9)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 12, 22, 19)(7, 11, 23, 18)(8, 15, 24, 
17)(9, 14, 25, 16)(10, 13, 21, 20),Sym(25)!(1, 15, 24, 8, 17)(2, 11, 25, 9, 
18)(3, 12, 21, 10, 19)(4, 13, 22, 6, 20)(5, 14, 23, 7, 16),Sym(25)!(6, 22)(7, 
23)(8, 24)(9, 25)(10, 21)(11, 18)(12, 19)(13, 20)(14, 16)(15, 17)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 13)(16, 18, 20, 17, 
19)(21, 22, 23, 24, 25),Sym(25)!(1, 2)(3, 5)(6, 14, 23, 18)(7, 13, 24, 17)(8, 
12, 25, 16)(9, 11, 21, 20)(10, 15, 22, 19),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 25, 20, 11, 8)(2, 21, 16, 12, 9)(3, 22, 17, 13, 
10)(4, 23, 18, 14, 6)(5, 24, 19, 15, 7),Sym(25)!(1, 12, 8, 21)(2, 11, 9, 25)(3, 
15, 10, 24)(4, 14, 6, 23)(5, 13, 7, 22)(16, 20)(17, 19)>,
  sub<Sym(25)|Sym(25)!(1, 14)(2, 15)(3, 11)(4, 12)(5, 13)(16, 25)(17, 21)(18, 
22)(19, 23)(20, 24),Sym(25)!(1, 22, 14, 18)(2, 21, 15, 17)(3, 25, 11, 16)(4, 24,
12, 20)(5, 23, 13, 19)(6, 9)(7, 8),Sym(25)!(1, 17, 7, 21, 14)(2, 18, 8, 22, 
15)(3, 19, 9, 23, 11)(4, 20, 10, 24, 12)(5, 16, 6, 25, 13)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 13)(16, 18, 20, 17, 
19)(21, 22, 23, 24, 25),Sym(25)!(1, 2)(3, 5)(6, 14, 23, 18)(7, 13, 24, 17)(8, 
12, 25, 16)(9, 11, 21, 20)(10, 15, 22, 19),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 17, 25, 10)(2, 16, 21, 9)(3, 20, 22, 8)(4, 19, 23, 
7)(5, 18, 24, 6)(11, 13)(14, 15),Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 
10)(3, 22, 18, 11, 6)(4, 23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 25)(2, 
21)(3, 22)(4, 23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 15, 22, 7, 20)(2, 11, 23, 8, 16)(3, 12, 24, 9, 
17)(4, 13, 25, 10, 18)(5, 14, 21, 6, 19),Sym(25)!(1, 2)(3, 5)(6, 12, 21, 17)(7, 
11, 22, 16)(8, 15, 23, 20)(9, 14, 24, 19)(10, 13, 25, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(1, 18, 25, 6)(2, 17, 21, 10)(3, 16, 22, 9)(4, 20, 23, 
8)(5, 19, 24, 7)(11, 14)(12, 13),Sym(25)!(1, 10, 12, 17, 25)(2, 6, 13, 18, 
21)(3, 7, 14, 19, 22)(4, 8, 15, 20, 23)(5, 9, 11, 16, 24),Sym(25)!(1, 25)(2, 
21)(3, 22)(4, 23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 21, 11, 16)(2, 25, 12, 20)(3, 24, 13, 19)(4, 23,
14, 18)(5, 22, 15, 17)(7, 10)(8, 9),Sym(25)!(1, 24, 19, 11, 10)(2, 25, 20, 12, 
6)(3, 21, 16, 13, 7)(4, 22, 17, 14, 8)(5, 23, 18, 15, 9)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 15, 22, 7, 20)(2, 11, 23, 8, 16)(3, 12, 24, 9, 
17)(4, 13, 25, 10, 18)(5, 14, 21, 6, 19),Sym(25)!(1, 2)(3, 5)(6, 12, 21, 17)(7, 
11, 22, 16)(8, 15, 23, 20)(9, 14, 24, 19)(10, 13, 25, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(1, 18, 25, 6)(2, 17, 21, 10)(3, 16, 22, 9)(4, 20, 23, 
8)(5, 19, 24, 7)(11, 14)(12, 13),Sym(25)!(1, 10, 12, 17, 25)(2, 6, 13, 18, 
21)(3, 7, 14, 19, 22)(4, 8, 15, 20, 23)(5, 9, 11, 16, 24),Sym(25)!(1, 25)(2, 
21)(3, 22)(4, 23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 20)(2, 16)(3, 17)(4, 18)(5, 19)(6, 14)(7, 15)(8, 
11)(9, 12)(10, 13),Sym(25)!(1, 9, 12, 20, 23)(2, 10, 13, 16, 24)(3, 6, 14, 17, 
25)(4, 7, 15, 18, 21)(5, 8, 11, 19, 22),Sym(25)!(1, 7, 20, 15)(2, 6, 16, 14)(3, 
10, 17, 13)(4, 9, 18, 12)(5, 8, 19, 11)(21, 23)(24, 25)>,
  sub<Sym(25)|Sym(25)!(1, 7)(2, 8)(3, 9)(4, 10)(5, 6)(11, 23)(12, 24)(13, 
25)(14, 21)(15, 22),Sym(25)!(1, 12, 7, 24)(2, 11, 8, 23)(3, 15, 9, 22)(4, 14, 
10, 21)(5, 13, 6, 25)(17, 20)(18, 19),Sym(25)!(1, 13, 25, 7, 19)(2, 14, 21, 8, 
20)(3, 15, 22, 9, 16)(4, 11, 23, 10, 17)(5, 12, 24, 6, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 22, 11, 17)(2, 21, 12, 16)(3, 25, 13, 20)(4, 24,
14, 19)(5, 23, 15, 18)(6, 7)(8, 10),Sym(25)!(1, 11, 23, 7, 18)(2, 12, 24, 8, 
19)(3, 13, 25, 9, 20)(4, 14, 21, 10, 16)(5, 15, 22, 6, 17)>,
  sub<Sym(25)|Sym(25)!(1, 6, 18, 15)(2, 10, 19, 14)(3, 9, 20, 13)(4, 8, 16, 
12)(5, 7, 17, 11)(21, 24)(22, 23),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 
25)(3, 6, 15, 20, 21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 18)(2, 
19)(3, 20)(4, 16)(5, 17)(6, 15)(7, 11)(8, 12)(9, 13)(10, 14)>,
  sub<Sym(25)|Sym(25)!(1, 14)(2, 15)(3, 11)(4, 12)(5, 13)(16, 25)(17, 21)(18, 
22)(19, 23)(20, 24),Sym(25)!(1, 22, 14, 18)(2, 21, 15, 17)(3, 25, 11, 16)(4, 24,
12, 20)(5, 23, 13, 19)(6, 9)(7, 8),Sym(25)!(1, 17, 7, 21, 14)(2, 18, 8, 22, 
15)(3, 19, 9, 23, 11)(4, 20, 10, 24, 12)(5, 16, 6, 25, 13)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 22, 11, 17)(2, 21, 12, 16)(3, 25, 13, 20)(4, 24,
14, 19)(5, 23, 15, 18)(6, 7)(8, 10),Sym(25)!(1, 11, 23, 7, 18)(2, 12, 24, 8, 
19)(3, 13, 25, 9, 20)(4, 14, 21, 10, 16)(5, 15, 22, 6, 17)>,
  sub<Sym(25)|Sym(25)!(1, 24)(2, 25)(3, 21)(4, 22)(5, 23)(6, 20)(7, 16)(8, 
17)(9, 18)(10, 19),Sym(25)!(1, 2, 3, 4, 5)(6, 9, 7, 10, 8)(16, 18, 20, 17, 
19)(21, 25, 24, 23, 22),Sym(25)!(1, 18, 24, 9)(2, 17, 25, 8)(3, 16, 21, 7)(4, 
20, 22, 6)(5, 19, 23, 10)(11, 15)(12, 14)>,
  sub<Sym(25)|Sym(25)!(6, 8, 10, 7, 9)(11, 15, 14, 13, 12)(16, 17, 18, 19, 
20)(21, 24, 22, 25, 23),Sym(25)!(1, 5)(2, 4)(6, 12, 23, 16)(7, 11, 24, 20)(8, 
15, 25, 19)(9, 14, 21, 18)(10, 13, 22, 17),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 23, 17, 13, 6)(2, 24, 
18, 14, 7)(3, 25, 19, 15, 8)(4, 21, 20, 11, 9)(5, 22, 16, 12, 10)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 2, 3, 4, 5)(11, 15, 14, 13, 12)(16, 19, 17, 20, 
18)(21, 23, 25, 22, 24),Sym(25)!(1, 21, 11, 16)(2, 25, 12, 20)(3, 24, 13, 19)(4,
23, 14, 18)(5, 22, 15, 17)(7, 10)(8, 9)>,
  sub<Sym(25)|Sym(25)!(1, 24)(2, 25)(3, 21)(4, 22)(5, 23)(6, 20)(7, 16)(8, 
17)(9, 18)(10, 19),Sym(25)!(1, 2, 3, 4, 5)(6, 9, 7, 10, 8)(16, 18, 20, 17, 
19)(21, 25, 24, 23, 22),Sym(25)!(1, 18, 24, 9)(2, 17, 25, 8)(3, 16, 21, 7)(4, 
20, 22, 6)(5, 19, 23, 10)(11, 15)(12, 14)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 23, 17, 13, 6)(2, 24, 
18, 14, 7)(3, 25, 19, 15, 8)(4, 21, 20, 11, 9)(5, 22, 16, 12, 10)>,
  sub<Sym(25)|Sym(25)!(1, 20)(2, 16)(3, 17)(4, 18)(5, 19)(6, 14)(7, 15)(8, 
11)(9, 12)(10, 13),Sym(25)!(1, 20, 6, 24, 14)(2, 16, 7, 25, 15)(3, 17, 8, 21, 
11)(4, 18, 9, 22, 12)(5, 19, 10, 23, 13),Sym(25)!(1, 10, 20, 13)(2, 9, 16, 
12)(3, 8, 17, 11)(4, 7, 18, 15)(5, 6, 19, 14)(22, 25)(23, 24)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 15, 21, 9, 19)(2, 11, 
22, 10, 20)(3, 12, 23, 6, 16)(4, 13, 24, 7, 17)(5, 14, 25, 8, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 
24)(19, 25)(20, 21),Sym(25)!(1, 21, 13, 20)(2, 25, 14, 19)(3, 24, 15, 18)(4, 23,
11, 17)(5, 22, 12, 16)(6, 9)(7, 8),Sym(25)!(1, 6, 13, 17, 23)(2, 7, 14, 18, 
24)(3, 8, 15, 19, 25)(4, 9, 11, 20, 21)(5, 10, 12, 16, 22)>,
  sub<Sym(25)|Sym(25)!(1, 6, 18, 15)(2, 10, 19, 14)(3, 9, 20, 13)(4, 8, 16, 
12)(5, 7, 17, 11)(21, 24)(22, 23),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 
25)(3, 6, 15, 20, 21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 18)(2, 
19)(3, 20)(4, 16)(5, 17)(6, 15)(7, 11)(8, 12)(9, 13)(10, 14)>,
  sub<Sym(25)|Sym(25)!(1, 20, 23, 9)(2, 19, 24, 8)(3, 18, 25, 7)(4, 17, 21, 
6)(5, 16, 22, 10)(11, 13)(14, 15),Sym(25)!(1, 23)(2, 24)(3, 25)(4, 21)(5, 22)(6,
17)(7, 18)(8, 19)(9, 20)(10, 16),Sym(25)!(1, 15, 23, 10, 16)(2, 11, 24, 6, 
17)(3, 12, 25, 7, 18)(4, 13, 21, 8, 19)(5, 14, 22, 9, 20)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 
24)(19, 25)(20, 21),Sym(25)!(1, 21, 13, 20)(2, 25, 14, 19)(3, 24, 15, 18)(4, 23,
11, 17)(5, 22, 12, 16)(6, 9)(7, 8),Sym(25)!(1, 6, 13, 17, 23)(2, 7, 14, 18, 
24)(3, 8, 15, 19, 25)(4, 9, 11, 20, 21)(5, 10, 12, 16, 22)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 6, 11, 16, 21)(2, 7, 12, 17, 22)(3, 8, 13, 18, 
23)(4, 9, 14, 19, 24)(5, 10, 15, 20, 25),Sym(25)!(1, 21, 11, 16)(2, 25, 12, 
20)(3, 24, 13, 19)(4, 23, 14, 18)(5, 22, 15, 17)(7, 10)(8, 9)>,
  sub<Sym(25)|Sym(25)!(1, 22, 18, 14, 10)(2, 23, 19, 15, 6)(3, 24, 20, 11, 7)(4,
25, 16, 12, 8)(5, 21, 17, 13, 9),Sym(25)!(1, 18)(2, 19)(3, 20)(4, 16)(5, 17)(6, 
15)(7, 11)(8, 12)(9, 13)(10, 14),Sym(25)!(1, 8, 18, 12)(2, 7, 19, 11)(3, 6, 20, 
15)(4, 10, 16, 14)(5, 9, 17, 13)(22, 25)(23, 24)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(1, 10, 14, 18, 22)(2, 6, 15, 19, 
23)(3, 7, 11, 20, 24)(4, 8, 12, 16, 25)(5, 9, 13, 17, 21),Sym(25)!(6, 23)(7, 
24)(8, 25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 14)(2, 15)(3, 11)(4, 12)(5, 13)(16, 25)(17, 21)(18, 
22)(19, 23)(20, 24),Sym(25)!(1, 22, 14, 18)(2, 21, 15, 17)(3, 25, 11, 16)(4, 24,
12, 20)(5, 23, 13, 19)(6, 9)(7, 8),Sym(25)!(1, 17, 7, 21, 14)(2, 18, 8, 22, 
15)(3, 19, 9, 23, 11)(4, 20, 10, 24, 12)(5, 16, 6, 25, 13)>,
  sub<Sym(25)|Sym(25)!(1, 20, 23, 9)(2, 19, 24, 8)(3, 18, 25, 7)(4, 17, 21, 
6)(5, 16, 22, 10)(11, 13)(14, 15),Sym(25)!(1, 23)(2, 24)(3, 25)(4, 21)(5, 22)(6,
17)(7, 18)(8, 19)(9, 20)(10, 16),Sym(25)!(1, 15, 23, 10, 16)(2, 11, 24, 6, 
17)(3, 12, 25, 7, 18)(4, 13, 21, 8, 19)(5, 14, 22, 9, 20)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(1, 10, 14, 18, 22)(2, 6, 15, 19, 
23)(3, 7, 11, 20, 24)(4, 8, 12, 16, 25)(5, 9, 13, 17, 21),Sym(25)!(6, 23)(7, 
24)(8, 25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 21, 11, 16)(2, 25, 12, 20)(3, 24, 13, 19)(4, 23,
14, 18)(5, 22, 15, 17)(7, 10)(8, 9),Sym(25)!(1, 11, 23, 7, 18)(2, 12, 24, 8, 
19)(3, 13, 25, 9, 20)(4, 14, 21, 10, 16)(5, 15, 22, 6, 17)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 15, 21, 9, 19)(2, 11, 
22, 10, 20)(3, 12, 23, 6, 16)(4, 13, 24, 7, 17)(5, 14, 25, 8, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(6, 24)(7, 25)(8, 21)(9, 22)(10, 23)(11, 17)(12, 18)(13, 
19)(14, 20)(15, 16),Sym(25)!(1, 19, 7, 25, 13)(2, 20, 8, 21, 14)(3, 16, 9, 22, 
15)(4, 17, 10, 23, 11)(5, 18, 6, 24, 12),Sym(25)!(1, 4)(2, 3)(6, 12, 24, 18)(7, 
11, 25, 17)(8, 15, 21, 16)(9, 14, 22, 20)(10, 13, 23, 19)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 2, 3, 4, 5)(11, 15, 14, 13, 12)(16, 19, 17, 20, 
18)(21, 23, 25, 22, 24),Sym(25)!(1, 21, 11, 16)(2, 25, 12, 20)(3, 24, 13, 19)(4,
23, 14, 18)(5, 22, 15, 17)(7, 10)(8, 9)>,
  sub<Sym(25)|Sym(25)!(1, 9, 18, 13)(2, 8, 19, 12)(3, 7, 20, 11)(4, 6, 16, 
15)(5, 10, 17, 14)(21, 22)(23, 25),Sym(25)!(1, 18)(2, 19)(3, 20)(4, 16)(5, 
17)(6, 15)(7, 11)(8, 12)(9, 13)(10, 14),Sym(25)!(1, 2, 3, 4, 5)(6, 8, 10, 7, 
9)(11, 14, 12, 15, 13)(16, 20, 19, 18, 17)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(6, 24)(7, 25)(8, 21)(9, 22)(10, 23)(11, 17)(12, 18)(13, 
19)(14, 20)(15, 16),Sym(25)!(1, 19, 7, 25, 13)(2, 20, 8, 21, 14)(3, 16, 9, 22, 
15)(4, 17, 10, 23, 11)(5, 18, 6, 24, 12),Sym(25)!(1, 4)(2, 3)(6, 12, 24, 18)(7, 
11, 25, 17)(8, 15, 21, 16)(9, 14, 22, 20)(10, 13, 23, 19)>,
  sub<Sym(25)|Sym(25)!(1, 17, 25, 10)(2, 16, 21, 9)(3, 20, 22, 8)(4, 19, 23, 
7)(5, 18, 24, 6)(11, 13)(14, 15),Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 
10)(3, 22, 18, 11, 6)(4, 23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 25)(2, 
21)(3, 22)(4, 23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 15, 22, 7, 20)(2, 11, 23, 8, 16)(3, 12, 24, 9, 
17)(4, 13, 25, 10, 18)(5, 14, 21, 6, 19),Sym(25)!(1, 2)(3, 5)(6, 12, 21, 17)(7, 
11, 22, 16)(8, 15, 23, 20)(9, 14, 24, 19)(10, 13, 25, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(9)|Sym(9)!(1, 7, 9, 3, 8, 2, 5, 4, 6),Sym(9)!(2, 6, 8, 9, 4, 7, 3)>,
[
  sub<Sym(9)|Sym(9)!(1, 9)(2, 8)(3, 7)(4, 6),Sym(9)!(1, 3)(2, 4)(6, 8)(7, 
9),Sym(9)!(1, 2)(3, 4)(6, 7)(8, 9),Sym(9)!(1, 2, 8, 6, 3, 9, 4)>,
  sub<Sym(9)|Sym(9)!(1, 3)(2, 4)(6, 8)(7, 9),Sym(9)!(1, 4, 7)(2, 3, 9)(5, 6, 
8)>,
  sub<Sym(9)|Sym(9)!(1, 9, 4, 2, 3, 6, 7),Sym(9)!(2, 3)(4, 6)(5, 8)(7, 9)>,
  sub<Sym(9)|Sym(9)!(2, 9)(3, 7)(4, 8)(5, 6),Sym(9)!(1, 8, 9, 3, 7, 2, 4)>
],
7/6,
0.0247728068225085679820650486500>,
<sub<Sym(10)|Sym(10)!(1, 6, 3, 2)(4, 7)(8, 10, 9),Sym(10)!(1, 3, 2, 7, 6, 5, 
4)(8, 9, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 4, 7)(2, 6, 5)(8, 10, 9),Sym(10)!(2, 4)(6, 
7),Sym(10)!(1, 5)(6, 7)>,
  sub<Sym(10)|Sym(10)!(1, 7, 5)(2, 4, 3)(8, 10, 9),Sym(10)!(1, 7)(5, 
6),Sym(10)!(1, 5)(6, 7)>,
  sub<Sym(10)|Sym(10)!(1, 5, 6, 4, 7, 3, 2),Sym(10)!(1, 2, 7)(3, 6, 4)(8, 9, 
10)>,
  sub<Sym(10)|Sym(10)!(1, 7, 4, 6, 3, 2, 5),Sym(10)!(1, 7, 6)(2, 3, 4)(8, 9, 
10)>
],
9/8,
0.0189283394179898487583408835742>,
<sub<Sym(10)|Sym(10)!(1, 6, 3, 2)(4, 7)(8, 10, 9),Sym(10)!(1, 3, 2, 7, 6, 5, 
4)(8, 9, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 4, 7)(2, 6, 5)(8, 10, 9),Sym(10)!(2, 4)(6, 
7),Sym(10)!(1, 5)(6, 7)>,
  sub<Sym(10)|Sym(10)!(1, 7, 5)(2, 4, 3)(8, 10, 9),Sym(10)!(1, 7)(5, 
6),Sym(10)!(1, 5)(6, 7)>,
  sub<Sym(10)|Sym(10)!(1, 2, 3)(4, 5, 7)(8, 10, 9),Sym(10)!(1, 2, 5, 3, 4, 7, 
6)>,
  sub<Sym(10)|Sym(10)!(1, 5, 3)(2, 6, 7)(8, 10, 9),Sym(10)!(1, 7, 3, 5, 4, 2, 
6)>
],
9/8,
0.0189283394179898487583408835742>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
10, 5)(2, 11, 7)(3, 9, 8)(4, 12, 6)(13, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
12, 7)(2, 10, 6)(3, 9, 8)(4, 11, 5)(13, 16, 15)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 8, 10)(2, 7, 9)(3, 6, 12)(4, 5, 
11),Sym(16)!(1, 11, 7, 4, 12, 5)(2, 9, 6, 3, 10, 8)(13, 16, 15)>,
  sub<Sym(16)|Sym(16)!(1, 16, 11)(2, 14, 10)(3, 13, 12)(4, 15, 9)(5, 8, 
7),Sym(16)!(1, 11, 16)(2, 12, 15)(3, 9, 14)(4, 10, 13)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
10, 5)(2, 11, 7)(3, 9, 8)(4, 12, 6)(13, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13),Sym(16)!(1, 
11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 6)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(5, 14, 11)(6, 13, 12)(7, 16, 9)(8, 15, 10),Sym(16)!(5, 
7)(6, 8)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 3, 2)(5, 12, 14, 8, 11, 
16)(6, 10, 15, 7, 9, 13),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 16, 11)(2, 13, 9)(3, 15, 
10)(4, 14, 12)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
10, 5)(2, 11, 7)(3, 9, 8)(4, 12, 6)(13, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
5, 16)(2, 8, 14)(3, 6, 13)(4, 7, 15)(9, 10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(13, 15)(14, 16),Sym(16)!(1, 16, 
6)(2, 15, 5)(3, 14, 8)(4, 13, 7),Sym(16)!(1, 8, 14, 4, 7, 16)(2, 6, 15, 3, 5, 
13)(9, 11, 10),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(5, 7)(6, 8)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(5, 8)(6, 7)(9, 
10)(11, 12)(13, 15)(14, 16)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
10, 5)(2, 11, 7)(3, 9, 8)(4, 12, 6)(13, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4, 2)(5, 10, 16)(6, 11, 14)(7, 9, 13)(8, 12, 
15),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 8, 10)(2, 7, 9)(3, 6, 12)(4, 5, 
11),Sym(16)!(1, 11, 7, 4, 12, 5)(2, 9, 6, 3, 10, 8)(13, 16, 15)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 16, 11)(2, 13, 9)(3, 15, 
10)(4, 14, 12)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 13, 10)(2, 16, 12)(3, 14, 11)(4, 15, 9)(5, 7, 
8),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(5, 7)(6, 8)(9, 
12)(10, 11)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 8, 13)(2, 5, 15)(3, 7, 16)(4, 6, 14)(9, 10, 
11),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(13, 15)(14, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(1, 16, 6)(2, 15, 5)(3, 14, 8)(4, 13, 7),Sym(16)!(1, 6)(2, 5)(3, 
8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 7, 14)(2, 5, 15)(3, 6, 
13)(4, 8, 16)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 
14, 11)(2, 15, 9)(3, 13, 10)(4, 16, 12)(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 13, 10)(2, 16, 12)(3, 14, 11)(4, 15, 9)(5, 7, 
8),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(5, 7)(6, 8)(9, 
12)(10, 11)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(13, 15)(14, 16),Sym(16)!(2, 3, 
4)(5, 6, 8)(9, 11, 10)(13, 16, 15),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(13, 14)(15, 
16)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(1, 16, 6)(2, 15, 5)(3, 14, 8)(4, 13, 7),Sym(16)!(1, 6)(2, 5)(3, 
8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 7, 14)(2, 5, 15)(3, 6, 
13)(4, 8, 16)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 9, 13)(2, 10, 14)(3, 11, 15)(4, 12, 16),Sym(16)!(1, 
15, 10)(2, 13, 11)(3, 14, 9)(4, 16, 12)(5, 7, 6)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 13, 10)(2, 16, 12)(3, 14, 11)(4, 15, 9)(5, 7, 
8),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(5, 7)(6, 8)(9, 
12)(10, 11)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4,
2)(5, 10, 16)(6, 11, 14)(7, 9, 13)(8, 12, 15),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 
7)(9, 11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(1, 16, 6)(2, 15, 5)(3, 14, 8)(4, 13, 7),Sym(16)!(1, 6)(2, 5)(3, 
8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 7, 14)(2, 5, 15)(3, 6, 
13)(4, 8, 16)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 
14, 11)(2, 15, 9)(3, 13, 10)(4, 16, 12)(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 13, 10)(2, 16, 12)(3, 14, 11)(4, 15, 9)(5, 7, 
8),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(5, 7)(6, 8)(9, 
12)(10, 11)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(2, 4, 3)(5, 9, 13)(6, 12, 15)(7, 
10, 16)(8, 11, 14)>,
  sub<Sym(16)|Sym(16)!(1, 10, 8)(2, 12, 5)(3, 11, 7)(4, 9, 6)(13, 14, 
16),Sym(16)!(1, 7, 12)(2, 8, 11)(3, 5, 10)(4, 6, 9),Sym(16)!(1, 14)(2, 13)(3, 
16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 
16)(6, 15)(7, 14)(8, 13)>,
  sub<Sym(16)|Sym(16)!(1, 8, 13)(2, 5, 15)(3, 7, 16)(4, 6, 14)(9, 10, 
11),Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 15, 8)(2, 16, 7)(3, 13, 6)(4, 14, 5),Sym(16)!(1, 
10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15),Sym(16)!(1, 8, 15)(2, 6, 
14)(3, 5, 16)(4, 7, 13)(9, 12, 11),Sym(16)!(1, 8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 
15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(2, 4, 3)(5, 10, 14)(6, 11, 16)(7, 9, 15)(8, 12, 13),Sym(16)!(1, 
9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16)>,
  sub<Sym(16)|Sym(16)!(5, 15, 12)(6, 16, 11)(7, 13, 10)(8, 14, 9),Sym(16)!(5, 
8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 
16)(14, 15),Sym(16)!(2, 3, 4)(5, 11, 13, 6, 9, 16)(7, 10, 14, 8, 12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 10, 8)(2, 12, 5)(3, 11, 7)(4, 9, 6)(13, 14, 
16),Sym(16)!(1, 6, 11)(2, 5, 12)(3, 8, 9)(4, 7, 10)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 15, 8)(2, 16, 7)(3, 13, 6)(4, 14, 5),Sym(16)!(1, 
10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15),Sym(16)!(1, 8, 15)(2, 6, 
14)(3, 5, 16)(4, 7, 13)(9, 12, 11),Sym(16)!(1, 8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 
15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(2, 4, 3)(5, 10, 14)(6, 11, 16)(7, 9, 15)(8, 12, 13),Sym(16)!(1, 
9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16)>,
  sub<Sym(16)|Sym(16)!(5, 15, 12)(6, 16, 11)(7, 13, 10)(8, 14, 9),Sym(16)!(5, 
8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 
16)(14, 15),Sym(16)!(2, 3, 4)(5, 11, 13, 6, 9, 16)(7, 10, 14, 8, 12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 12, 
6)(2, 9, 8)(3, 11, 7)(4, 10, 5)(13, 16, 14),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 
11)(10, 12)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 15, 8)(2, 16, 7)(3, 13, 6)(4, 14, 5),Sym(16)!(1, 
10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15),Sym(16)!(1, 8, 15)(2, 6, 
14)(3, 5, 16)(4, 7, 13)(9, 12, 11),Sym(16)!(1, 8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 
15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(2, 4, 3)(5, 10, 14)(6, 11, 16)(7, 9, 15)(8, 12, 13),Sym(16)!(1, 
9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 2)(3, 
4)(5, 8)(6, 7)(9, 11)(10, 12),Sym(16)!(1, 11, 8, 3, 10, 7)(2, 9, 5, 4, 12, 
6)(13, 14, 16),Sym(16)!(1, 5, 9)(2, 6, 10)(3, 7, 11)(4, 8, 12)>,
  sub<Sym(16)|Sym(16)!(5, 15, 12)(6, 16, 11)(7, 13, 10)(8, 14, 9),Sym(16)!(5, 
8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 
16)(14, 15),Sym(16)!(2, 3, 4)(5, 11, 13, 6, 9, 16)(7, 10, 14, 8, 12, 15)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 2)(3, 
4)(5, 8)(6, 7)(9, 11)(10, 12),Sym(16)!(1, 11, 8, 3, 10, 7)(2, 9, 5, 4, 12, 
6)(13, 14, 16),Sym(16)!(1, 5, 9)(2, 6, 10)(3, 7, 11)(4, 8, 12)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4,
2)(5, 10, 16)(6, 11, 14)(7, 9, 13)(8, 12, 15),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 
7)(9, 11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(1, 16, 6)(2, 15, 5)(3, 14, 8)(4, 13, 7),Sym(16)!(1, 6)(2, 5)(3, 
8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 7, 14)(2, 5, 15)(3, 6, 
13)(4, 8, 16)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(5, 14, 11)(6, 13, 12)(7, 16, 9)(8, 15, 10),Sym(16)!(2, 3,
4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 2)(3, 
4)(5, 8)(6, 7)(9, 11)(10, 12),Sym(16)!(1, 11, 8, 3, 10, 7)(2, 9, 5, 4, 12, 
6)(13, 14, 16),Sym(16)!(1, 5, 9)(2, 6, 10)(3, 7, 11)(4, 8, 12)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4,
2)(5, 10, 16)(6, 11, 14)(7, 9, 13)(8, 12, 15),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 
7)(9, 11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(1, 16, 6)(2, 15, 5)(3, 14, 8)(4, 13, 7),Sym(16)!(1, 6)(2, 5)(3, 
8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 7, 14)(2, 5, 15)(3, 6, 
13)(4, 8, 16)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 8, 15)(2, 5, 13)(3, 7, 14)(4, 6, 16)(9, 11, 
12),Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 2)(3, 
4)(5, 8)(6, 7)(9, 11)(10, 12),Sym(16)!(1, 11, 8, 3, 10, 7)(2, 9, 5, 4, 12, 
6)(13, 14, 16),Sym(16)!(1, 5, 9)(2, 6, 10)(3, 7, 11)(4, 8, 12)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4,
2)(5, 10, 16)(6, 11, 14)(7, 9, 13)(8, 12, 15),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 
7)(9, 11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 15, 8)(2, 16, 7)(3, 13, 6)(4, 14, 5),Sym(16)!(1, 
10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15),Sym(16)!(1, 8, 15)(2, 6, 
14)(3, 5, 16)(4, 7, 13)(9, 12, 11),Sym(16)!(1, 8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 
15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(1, 16, 6)(2, 15, 5)(3, 14, 8)(4, 13, 7),Sym(16)!(1, 6)(2, 5)(3, 
8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 7, 14)(2, 5, 15)(3, 6, 
13)(4, 8, 16)(9, 11, 10)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 6, 4, 5, 3, 7, 2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 
8),Sym(8)!(1, 2, 3)(5, 8, 6)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 4, 3)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 4)(5, 8),Sym(8)!(2, 4, 3),Sym(8)!(5, 8, 7),Sym(8)!(1, 
6)(2, 7, 3, 5)(4, 8)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(1, 2, 4)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 6, 4, 5, 3, 7, 2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2)(5, 6),Sym(8)!(1, 
3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2, 3)(5, 8, 6)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 4, 3)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 4)(5, 8),Sym(8)!(2, 4, 3),Sym(8)!(5, 8, 7),Sym(8)!(1, 
6)(2, 7, 3, 5)(4, 8)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(1, 2, 4)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 6, 4, 5, 3, 7, 2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2)(5, 6),Sym(8)!(1, 
3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2, 3)(5, 8, 6)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 4, 3)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 4)(5, 8),Sym(8)!(2, 4, 3),Sym(8)!(5, 8, 7),Sym(8)!(1, 
6)(2, 7, 3, 5)(4, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 7),Sym(8)!(5, 6, 7),Sym(8)!(1, 4, 2)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 6, 4, 5, 3, 7, 2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2)(5, 6),Sym(8)!(1, 
3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2, 3)(5, 8, 6)>,
  sub<Sym(8)|Sym(8)!(1, 3)(6, 8),Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 4, 
3)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 4)(5, 8),Sym(8)!(2, 4, 3),Sym(8)!(5, 8, 7),Sym(8)!(1, 
6)(2, 7, 3, 5)(4, 8)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(1, 2, 4)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 6, 4, 5, 3, 7, 2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2)(5, 6),Sym(8)!(1, 
3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2, 3)(5, 8, 6)>,
  sub<Sym(8)|Sym(8)!(1, 3)(6, 8),Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 4, 
3)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 4)(5, 8),Sym(8)!(2, 4, 3),Sym(8)!(5, 8, 7),Sym(8)!(1, 
6)(2, 7, 3, 5)(4, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 7),Sym(8)!(5, 6, 7),Sym(8)!(1, 4, 2)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 4, 2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 
8),Sym(8)!(2, 4, 3)(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2, 4),Sym(8)!(2, 4)(7, 8),Sym(8)!(5, 7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 4, 3),Sym(8)!(3, 4)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 4, 2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 
8),Sym(8)!(2, 4, 3)(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2, 4),Sym(8)!(7, 8),Sym(8)!(5, 7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 4, 3),Sym(8)!(3, 4)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 4, 2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 
8),Sym(8)!(2, 4, 3)(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2, 4),Sym(8)!(7, 8),Sym(8)!(5, 7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3, 4),Sym(8)!(1, 3)(5, 6),Sym(8)!(5, 6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 4, 2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 
8),Sym(8)!(2, 4, 3)(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4),Sym(8)!(5, 7, 8),Sym(8)!(1, 4, 2),Sym(8)!(5, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3, 4),Sym(8)!(5, 6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(5, 7, 
8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(1, 2, 4)(6, 8, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(2, 4, 3),Sym(8)!(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 4, 3),Sym(8)!(3, 4)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(5, 7, 
8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(1, 2, 4)(6, 8, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3, 4),Sym(8)!(5, 6, 8),Sym(8)!(5, 6)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(2, 4, 3),Sym(8)!(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(5, 7, 
8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(1, 2, 4)(6, 8, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 4, 3),Sym(8)!(6, 8),Sym(8)!(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 4, 3),Sym(8)!(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(5, 7, 
8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(1, 2, 4)(6, 8, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 4, 3),Sym(8)!(6, 8),Sym(8)!(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(2, 4, 3),Sym(8)!(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(5, 7, 
8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 4)(6, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 
3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(6, 7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(2, 4, 3),Sym(8)!(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 4, 3),Sym(8)!(3, 4)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(5, 7, 
8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 4)(6, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 
3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(6, 7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3, 4),Sym(8)!(5, 6, 8),Sym(8)!(5, 6)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(2, 4, 3),Sym(8)!(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(5, 7, 
8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 4)(6, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 
3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(6, 7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 4, 3),Sym(8)!(6, 8),Sym(8)!(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 4, 3),Sym(8)!(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(5, 7, 
8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 4)(6, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 
3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(6, 7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 4, 3),Sym(8)!(6, 8),Sym(8)!(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(2, 4, 3),Sym(8)!(5, 6, 7)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 4, 2)(5, 8, 6)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(6, 8, 7),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5),Sym(8)!(1, 3, 
2)(6, 7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2, 4),Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 4)(6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 4, 2)(5, 8, 6)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(6, 8, 7),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2, 4),Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 8, 4, 5, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 2)(7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 4, 2)(5, 8, 6)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(6, 8, 7),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2, 4),Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 8, 4, 5, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5),Sym(8)!(1, 3, 
2)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 4, 2)(5, 8, 6)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(6, 8, 7),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 4, 5)(3, 7),Sym(8)!(1, 2, 4),Sym(8)!(1, 2)(5, 
6),Sym(8)!(1, 2, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 3, 2)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(1, 6, 3, 7, 4, 5)(2, 
8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4),Sym(8)!(1, 7)(2, 5, 3, 6, 4, 8),Sym(8)!(2, 3, 
4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(1, 6, 3, 7, 4, 5)(2, 
8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(2, 3, 4)(5, 6, 8),Sym(8)!(1, 7)(2, 5, 3, 
8, 4, 6)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(1, 6, 3, 7, 4, 5)(2, 
8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 7)(2, 8, 3, 5, 4, 6),Sym(8)!(2, 3)(5, 
8),Sym(8)!(2, 3, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 2)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(1, 6, 3, 7, 4, 5)(2, 
8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 7)(2, 8, 3, 5, 4, 6),Sym(8)!(2, 3)(5, 
8),Sym(8)!(2, 3, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(2, 4)(6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(2, 4)(6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(3, 4)(5, 7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 5)(2, 8),Sym(8)!(5, 6, 7),Sym(8)!(1, 3, 
4)(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(3, 4)(5, 7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(3, 4)(5, 7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 7, 4, 5, 3, 6)(2, 8),Sym(8)!(1, 2, 4)(5, 8, 
6),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 3)(5, 8, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2, 4),Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 8, 4, 5, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(3, 4)(7, 8),Sym(8)!(6, 8, 7),Sym(8)!(2, 4, 3)(6, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 7, 4, 5, 3, 6)(2, 8),Sym(8)!(1, 2, 4)(5, 8, 
6),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 3)(5, 8, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2, 4),Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 8, 4, 5, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 5)(2, 7, 3, 8, 4, 6),Sym(8)!(2, 3, 
4)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 7, 4, 5, 3, 6)(2, 8),Sym(8)!(1, 2, 4)(5, 8, 
6),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 3)(5, 8, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 4, 5)(3, 7),Sym(8)!(1, 2, 4),Sym(8)!(1, 2)(5, 
6),Sym(8)!(1, 2, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(2, 3, 4)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 7, 4, 5, 3, 6)(2, 8),Sym(8)!(1, 2, 4)(5, 8, 
6),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 3)(5, 8, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 4, 5)(3, 7),Sym(8)!(1, 2, 4),Sym(8)!(1, 2)(5, 
6),Sym(8)!(1, 2, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 5)(2, 8, 4, 6, 3, 7),Sym(8)!(2, 4, 
3)(6, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 7, 4, 5, 3, 6)(2, 8),Sym(8)!(1, 2, 4)(5, 8, 
6),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 7, 3, 6, 4, 
5)(2, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2),Sym(8)!(1, 4, 2)(5, 8, 6),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 7, 4, 5, 3, 6)(2, 8),Sym(8)!(1, 2, 4)(5, 8, 
6),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 4, 5)(3, 7),Sym(8)!(1, 2, 4),Sym(8)!(1, 2)(5, 
6),Sym(8)!(1, 2, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 7),Sym(8)!(1, 3, 4)(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 7, 4, 5, 3, 6)(2, 8),Sym(8)!(1, 2, 4)(5, 8, 
6),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 4, 5)(3, 7),Sym(8)!(1, 2, 4),Sym(8)!(1, 2)(5, 
6),Sym(8)!(1, 2, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 5)(2, 8),Sym(8)!(5, 6, 7),Sym(8)!(1, 3, 
4)(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 7, 4, 5, 3, 6)(2, 8),Sym(8)!(1, 2, 4)(5, 8, 
6),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 4, 5)(3, 7),Sym(8)!(1, 2, 4),Sym(8)!(1, 2)(5, 
6),Sym(8)!(1, 2, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 7, 3, 6, 4, 
5)(2, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 7, 4, 5, 3, 6)(2, 8),Sym(8)!(1, 2, 4)(5, 8, 
6),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 4, 5)(3, 7),Sym(8)!(1, 2, 4),Sym(8)!(1, 2)(5, 
6),Sym(8)!(1, 2, 4)(5, 6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(2, 3, 4)(5, 6, 8),Sym(8)!(1, 7)(2, 5, 3, 
8, 4, 6)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(2, 3, 4)(5, 6, 8),Sym(8)!(1, 7)(2, 5, 3, 
8, 4, 6)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 7)(2, 8, 3, 5, 4, 6),Sym(8)!(2, 3)(5, 
8),Sym(8)!(2, 3, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 2)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 7)(2, 8, 3, 5, 4, 6),Sym(8)!(2, 3)(5, 
8),Sym(8)!(2, 3, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 8, 2, 5)(4, 6),Sym(8)!(1, 2, 3)(5, 7, 
8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(2, 3, 4)(5, 6, 8),Sym(8)!(1, 7)(2, 5, 3, 
8, 4, 6)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 7)(2, 8, 3, 5, 4, 6),Sym(8)!(2, 3)(5, 
8),Sym(8)!(2, 3, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 2)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 7)(2, 8, 3, 5, 4, 6),Sym(8)!(2, 3)(5, 
8),Sym(8)!(2, 3, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 7)(2, 8, 3, 5, 4, 6),Sym(8)!(2, 3)(5, 
8),Sym(8)!(2, 3, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 8, 2, 5)(4, 6),Sym(8)!(1, 2, 3)(5, 7, 
8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 7)(2, 8, 3, 5, 4, 6),Sym(8)!(2, 3)(5, 
8),Sym(8)!(2, 3, 4)(5, 6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 5, 4, 8, 3, 7),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 6, 4, 7, 2, 
8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 3)(5, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 5, 4, 8, 3, 7),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 6, 4, 7, 2, 
8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 5)(2, 8),Sym(8)!(5, 6, 7),Sym(8)!(1, 3, 
4)(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 5, 4, 8, 3, 7),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(5, 6, 7),Sym(8)!(1, 3, 4)(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 5, 4, 8, 3, 7),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 7, 3, 6, 4, 
5)(2, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 4, 3)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 4, 3)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 4, 3)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 8, 4, 7)(2, 5),Sym(8)!(3, 4)(7, 8),Sym(8)!(6, 8, 
7),Sym(8)!(1, 3, 4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(2, 4)(6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 8, 4, 7, 2, 
6)(3, 5)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 5)(2, 8),Sym(8)!(5, 6, 7),Sym(8)!(1, 3, 
4)(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(3, 4)(5, 7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 5)(2, 8),Sym(8)!(5, 6, 7),Sym(8)!(1, 3, 
4)(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 8, 4, 7, 2, 
6)(3, 5)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(5, 6, 8),Sym(8)!(2, 3)(5, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(1, 3, 2)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(5, 6, 8),Sym(8)!(2, 3)(5, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(1, 8, 3, 5, 2, 6)(4, 
7),Sym(8)!(1, 3, 2)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3)(6, 8),Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(5, 6, 
8),Sym(8)!(1, 6, 3, 8, 2, 5)(4, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 4, 3)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 8, 4, 6, 3, 7)(2, 5),Sym(8)!(1, 4, 
3)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 8, 4, 7)(2, 5),Sym(8)!(3, 4)(7, 8),Sym(8)!(6, 8, 
7),Sym(8)!(1, 3, 4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 4, 3)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 8, 4, 6, 3, 7)(2, 5),Sym(8)!(1, 4, 
3)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 8, 4, 7)(2, 5),Sym(8)!(3, 4)(7, 8),Sym(8)!(6, 8, 
7),Sym(8)!(1, 3, 4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 4, 3)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 8, 4, 6, 3, 7)(2, 5),Sym(8)!(1, 4, 
3)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 8, 4, 7)(2, 5),Sym(8)!(3, 4)(7, 8),Sym(8)!(6, 8, 
7),Sym(8)!(1, 3, 4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7)(2, 6)(3, 8)(4, 5),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7)(2, 6)(3, 8)(4, 5),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7)(2, 6)(3, 8)(4, 5),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7)(2, 6)(3, 8)(4, 5),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 4, 3)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7)(2, 6)(3, 8)(4, 5),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7)(2, 6)(3, 8)(4, 5),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 8, 4, 6, 3, 7)(2, 5),Sym(8)!(1, 4, 
3)(6, 7, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7)(2, 6)(3, 8)(4, 5),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7)(2, 6)(3, 8)(4, 5),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 8, 4, 7)(2, 5),Sym(8)!(3, 4)(7, 8),Sym(8)!(6, 8, 
7),Sym(8)!(1, 3, 4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(2, 4)(6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(2, 4)(6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 8, 4, 7, 2, 
6)(3, 5)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(3, 4)(5, 7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 5)(2, 8),Sym(8)!(5, 6, 7),Sym(8)!(1, 3, 
4)(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(3, 4)(5, 7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 3)(5, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 5)(2, 8),Sym(8)!(5, 6, 7),Sym(8)!(1, 3, 
4)(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(3, 4)(5, 7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(2, 4)(6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(2, 4)(6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 8, 4, 7, 2, 
6)(3, 5)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(3, 4)(5, 7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(5, 6, 8),Sym(8)!(2, 3)(5, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 8, 3, 6, 2, 5)(4, 7),Sym(8)!(1, 3, 2)(5, 6, 
8),Sym(8)!(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(3, 4)(5, 7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 8, 3, 6, 2, 5)(4, 7),Sym(8)!(1, 3, 2)(5, 6, 
8),Sym(8)!(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(1, 3, 2)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(5, 6, 8),Sym(8)!(2, 3)(5, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(1, 8, 3, 5, 2, 6)(4, 
7),Sym(8)!(1, 3, 2)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 8, 3, 6, 2, 5)(4, 7),Sym(8)!(1, 3, 2)(5, 6, 
8),Sym(8)!(5, 6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3)(6, 8),Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(5, 6, 
8),Sym(8)!(1, 6, 3, 8, 2, 5)(4, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 
4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(5, 6, 8),Sym(8)!(2, 3)(5, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 
4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 8, 3, 6, 2, 5)(4, 7),Sym(8)!(1, 3, 2)(5, 6, 
8),Sym(8)!(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(3, 4)(5, 7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 
4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 8, 3, 6, 2, 5)(4, 7),Sym(8)!(1, 3, 2)(5, 6, 
8),Sym(8)!(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 
4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(1, 3, 2)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 
4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(5, 6, 8),Sym(8)!(2, 3)(5, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 
4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(1, 8, 3, 5, 2, 6)(4, 
7),Sym(8)!(1, 3, 2)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 
4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 8, 3, 6, 2, 5)(4, 7),Sym(8)!(1, 3, 2)(5, 6, 
8),Sym(8)!(5, 6, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 
4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3)(6, 8),Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(5, 6, 
8),Sym(8)!(1, 6, 3, 8, 2, 5)(4, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0236996902210455488313457163674>,
<sub<Sym(10)|Sym(10)!(1, 3, 2, 4)(5, 7, 10)(6, 8, 9),Sym(10)!(1, 2, 3)(5, 10, 7,
6, 9, 8)>,
[
  sub<Sym(10)|Sym(10)!(1, 2)(3, 4)(7, 8)(9, 10),Sym(10)!(1, 4)(2, 3)(5, 6)(7, 
8),Sym(10)!(1, 2, 3)(5, 9, 7)(6, 10, 8)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3)(5, 9, 8)(6, 10, 7),Sym(10)!(1, 2)(3, 4)(5, 6)(7,
8),Sym(10)!(1, 4)(2, 3)(7, 8)(9, 10)>,
  sub<Sym(10)|Sym(10)!(3, 4),Sym(10)!(5, 9, 8)(6, 10, 7),Sym(10)!(1, 3, 4)>,
  sub<Sym(10)|Sym(10)!(1, 3, 2),Sym(10)!(5, 9, 7)(6, 10, 8),Sym(10)!(1, 3)(5, 
6)(7, 8)(9, 10)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(10)|Sym(10)!(1, 2)(3, 8)(4, 5)(6, 7),Sym(10)!(1, 8, 7, 2, 4, 5)(3, 
6)(9, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 6)(3, 4)(5, 8),Sym(10)!(1, 3)(2, 8)(4, 7)(5, 
6),Sym(10)!(1, 7, 4)(2, 5, 8)>,
  sub<Sym(10)|Sym(10)!(1, 3)(2, 6)(4, 7)(5, 8),Sym(10)!(1, 4)(2, 5)(3, 7)(6, 
8),Sym(10)!(3, 7, 4)(5, 6, 8)>,
  sub<Sym(10)|Sym(10)!(2, 8, 5),Sym(10)!(1, 4, 7)(2, 5, 8),Sym(10)!(1, 8, 7, 2, 
4, 5)(3, 6)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 5)(2, 4)(3, 6)(7, 8),Sym(10)!(1, 4, 3)(2, 5, 
6),Sym(10)!(1, 3, 4)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(10)|Sym(10)!(1, 6, 2, 5)(7, 8, 9, 10),Sym(10)!(1, 3)(2, 4)(7, 8, 10, 
9),Sym(10)!(1, 4, 2, 3)(5, 6)(8, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 2)(5, 6)(7, 10)(8, 9),Sym(10)!(1, 5, 3)(2, 6, 4)(7, 8,
9),Sym(10)!(3, 4)(5, 6)(7, 9)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 2)(5, 6)(7, 10)(8, 9),Sym(10)!(1, 5, 4)(2, 6, 3)(7, 9,
8),Sym(10)!(1, 2)(3, 4)(7, 9)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 3)(2, 4)(5, 6)(7, 9),Sym(10)!(1, 6, 4)(2, 5, 
3),Sym(10)!(1, 4, 6)(2, 3, 5)(7, 10, 9)>,
  sub<Sym(10)|Sym(10)!(1, 3, 6)(2, 4, 5)(7, 8, 10),Sym(10)!(3, 6)(4, 5)(7, 
10),Sym(10)!(1, 6, 3)(2, 5, 4)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(15)|Sym(15)!(2, 3, 5, 4)(6, 12, 7, 14)(8, 11, 10, 15)(9, 
13),Sym(15)!(1, 15, 3, 12, 5, 14, 2, 11, 4, 13)(6, 9, 7, 10, 8)>,
[
  sub<Sym(15)|Sym(15)!(1, 3)(4, 5)(6, 10)(7, 9)(11, 15)(12, 14),Sym(15)!(1, 2, 
3, 4, 5)(6, 10, 9, 8, 7),Sym(15)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8),Sym(15)!(1, 5, 
3, 4)(6, 9, 10, 7)(11, 14, 15, 12)>,
  sub<Sym(15)|Sym(15)!(6, 13)(7, 14)(8, 15)(9, 11)(10, 12),Sym(15)!(1, 6, 13)(2,
7, 14)(3, 8, 15)(4, 9, 11)(5, 10, 12)>,
  sub<Sym(15)|Sym(15)!(6, 13)(7, 14)(8, 15)(9, 11)(10, 12),Sym(15)!(1, 3, 2, 
5)(7, 8, 10, 9)(11, 14, 15, 12),Sym(15)!(1, 8, 15)(2, 9, 11)(3, 10, 12)(4, 6, 
13)(5, 7, 14),Sym(15)!(1, 2)(3, 5)(7, 10)(8, 9)(11, 15)(12, 14)>,
  sub<Sym(15)|Sym(15)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12),Sym(15)!(2, 5)(3, 
4)(6, 7)(8, 10)(11, 15)(12, 14),Sym(15)!(2, 3, 5, 4)(6, 8, 7, 10)(11, 14, 15, 
12)>
],
16/15,
0.0100889840307913272510885955712>,
<sub<Sym(15)|Sym(15)!(2, 3, 5, 4)(6, 12, 7, 14)(8, 11, 10, 15)(9, 
13),Sym(15)!(1, 15, 3, 12, 5, 14, 2, 11, 4, 13)(6, 9, 7, 10, 8)>,
[
  sub<Sym(15)|Sym(15)!(1, 3)(4, 5)(6, 10)(7, 9)(11, 15)(12, 14),Sym(15)!(1, 2, 
3, 4, 5)(6, 10, 9, 8, 7),Sym(15)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8),Sym(15)!(1, 5, 
3, 4)(6, 9, 10, 7)(11, 14, 15, 12)>,
  sub<Sym(15)|Sym(15)!(6, 13)(7, 14)(8, 15)(9, 11)(10, 12),Sym(15)!(1, 6, 13)(2,
7, 14)(3, 8, 15)(4, 9, 11)(5, 10, 12)>,
  sub<Sym(15)|Sym(15)!(1, 13, 9)(2, 14, 10)(3, 15, 6)(4, 11, 7)(5, 12, 
8),Sym(15)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8),Sym(15)!(2, 5)(3, 4)(6, 7)(8, 10)(11,
15)(12, 14),Sym(15)!(2, 3, 5, 4)(6, 8, 7, 10)(11, 14, 15, 12)>,
  sub<Sym(15)|Sym(15)!(6, 13)(7, 14)(8, 15)(9, 11)(10, 12),Sym(15)!(1, 3, 2, 
5)(7, 8, 10, 9)(11, 14, 15, 12),Sym(15)!(1, 8, 15)(2, 9, 11)(3, 10, 12)(4, 6, 
13)(5, 7, 14),Sym(15)!(1, 2)(3, 5)(7, 10)(8, 9)(11, 15)(12, 14)>
],
16/15,
0.0100889840307913272510885955712>,
<sub<Sym(15)|Sym(15)!(2, 3, 5, 4)(6, 12, 7, 14)(8, 11, 10, 15)(9, 
13),Sym(15)!(1, 15, 3, 12, 5, 14, 2, 11, 4, 13)(6, 9, 7, 10, 8)>,
[
  sub<Sym(15)|Sym(15)!(1, 2, 4, 3)(6, 7, 9, 8)(11, 14, 15, 12),Sym(15)!(1, 3, 5,
2, 4)(6, 7, 8, 9, 10)(11, 13, 15, 12, 14),Sym(15)!(1, 4)(2, 3)(6, 9)(7, 8)(11, 
15)(12, 14),Sym(15)!(1, 14)(2, 15)(3, 11)(4, 12)(5, 13)>,
  sub<Sym(15)|Sym(15)!(1, 10)(2, 9)(3, 8)(4, 7)(5, 6)(11, 13)(14, 
15),Sym(15)!(1, 13, 7)(2, 14, 8)(3, 15, 9)(4, 11, 10)(5, 12, 6)>,
  sub<Sym(15)|Sym(15)!(1, 2, 4, 3)(6, 7, 9, 8)(11, 14, 15, 12),Sym(15)!(1, 6, 
14)(2, 7, 15)(3, 8, 11)(4, 9, 12)(5, 10, 13),Sym(15)!(1, 6)(2, 7)(3, 8)(4, 9)(5,
10),Sym(15)!(1, 4)(2, 3)(6, 9)(7, 8)(11, 15)(12, 14)>,
  sub<Sym(15)|Sym(15)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8),Sym(15)!(1, 3, 2, 5)(6, 
10, 8, 9)(11, 15, 13, 14),Sym(15)!(1, 2)(3, 5)(6, 8)(9, 10)(11, 13)(14, 15)>
],
16/15,
0.0100889840307913272510885955712>,
<sub<Sym(15)|Sym(15)!(2, 3, 5, 4)(6, 12, 7, 14)(8, 11, 10, 15)(9, 
13),Sym(15)!(1, 15, 3, 12, 5, 14, 2, 11, 4, 13)(6, 9, 7, 10, 8)>,
[
  sub<Sym(15)|Sym(15)!(1, 2, 4, 3)(6, 7, 9, 8)(11, 14, 15, 12),Sym(15)!(1, 3, 5,
2, 4)(6, 7, 8, 9, 10)(11, 13, 15, 12, 14),Sym(15)!(1, 4)(2, 3)(6, 9)(7, 8)(11, 
15)(12, 14),Sym(15)!(1, 14)(2, 15)(3, 11)(4, 12)(5, 13)>,
  sub<Sym(15)|Sym(15)!(1, 10)(2, 9)(3, 8)(4, 7)(5, 6)(11, 13)(14, 
15),Sym(15)!(1, 13, 7)(2, 14, 8)(3, 15, 9)(4, 11, 10)(5, 12, 6)>,
  sub<Sym(15)|Sym(15)!(1, 9, 14)(2, 10, 15)(3, 6, 11)(4, 7, 12)(5, 8, 
13),Sym(15)!(1, 3, 2, 5)(6, 10, 8, 9)(11, 15, 13, 14),Sym(15)!(1, 14)(2, 15)(3, 
11)(4, 12)(5, 13),Sym(15)!(1, 2)(3, 5)(6, 8)(9, 10)(11, 13)(14, 15)>,
  sub<Sym(15)|Sym(15)!(1, 2, 4, 3)(6, 7, 9, 8)(11, 14, 15, 12),Sym(15)!(1, 6, 
14)(2, 7, 15)(3, 8, 11)(4, 9, 12)(5, 10, 13),Sym(15)!(1, 6)(2, 7)(3, 8)(4, 9)(5,
10),Sym(15)!(1, 4)(2, 3)(6, 9)(7, 8)(11, 15)(12, 14)>
],
16/15,
0.0100889840307913272510885955712>,
<sub<Sym(10)|Sym(10)!(1, 4, 5, 7, 10, 2, 3, 6, 8, 9),Sym(10)!(1, 4, 7, 6)(2, 3, 
8, 5)(9, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 7, 3, 10, 5)(2, 8, 4, 9, 6),Sym(10)!(1, 7)(2, 8)(3, 
5)(4, 6),Sym(10)!(1, 3, 7, 5)(2, 4, 8, 6)>,
  sub<Sym(10)|Sym(10)!(3, 9)(4, 10)(5, 8)(6, 7),Sym(10)!(1, 3, 6, 7, 9)(2, 4, 5,
8, 10),Sym(10)!(3, 6, 9, 7)(4, 5, 10, 8)>,
  sub<Sym(10)|Sym(10)!(5, 6)(7, 8),Sym(10)!(3, 9)(4, 10)(5, 8)(6, 7),Sym(10)!(1,
2)(3, 4)(5, 6),Sym(10)!(3, 6, 9, 7)(4, 5, 10, 8),Sym(10)!(3, 4)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 6)(2, 5)(7, 9)(8, 10),Sym(10)!(7, 8)(9, 
10),Sym(10)!(1, 2)(5, 6),Sym(10)!(1, 10, 6, 8)(2, 9, 5, 7)>
],
32/25,
0.0382049514435327362702307047693>,
<sub<Sym(10)|Sym(10)!(1, 4, 5, 7, 10, 2, 3, 6, 8, 9),Sym(10)!(1, 4, 7, 6)(2, 3, 
8, 5)(9, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 7, 3, 10, 5)(2, 8, 4, 9, 6),Sym(10)!(1, 4, 7, 6)(2, 3,
8, 5)(9, 10),Sym(10)!(1, 7)(2, 8)(3, 5)(4, 6)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 5, 9, 8)(4, 6, 10, 7),Sym(10)!(3, 9)(4, 10)(5, 
8)(6, 7),Sym(10)!(1, 3, 6, 7, 9)(2, 4, 5, 8, 10)>,
  sub<Sym(10)|Sym(10)!(3, 5, 9, 7)(4, 6, 10, 8),Sym(10)!(5, 6)(7, 8),Sym(10)!(3,
9)(4, 10)(5, 7)(6, 8),Sym(10)!(1, 2)(3, 4)(5, 6),Sym(10)!(3, 4)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 9, 6, 7)(2, 10, 5, 8)(3, 4),Sym(10)!(1, 6)(2, 5)(7, 
9)(8, 10),Sym(10)!(7, 8)(9, 10),Sym(10)!(1, 2)(5, 6)>
],
32/25,
0.0382049514435327362702307047693>,
<sub<Sym(10)|Sym(10)!(1, 4, 5, 7, 10, 2, 3, 6, 8, 9),Sym(10)!(1, 4, 7, 6)(2, 3, 
8, 5)(9, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 7, 3, 10, 5)(2, 8, 4, 9, 6),Sym(10)!(1, 4, 7, 6)(2, 3,
8, 5)(9, 10),Sym(10)!(1, 7)(2, 8)(3, 5)(4, 6)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 5, 9, 8)(4, 6, 10, 7),Sym(10)!(3, 9)(4, 10)(5, 
8)(6, 7),Sym(10)!(1, 3, 6, 7, 9)(2, 4, 5, 8, 10)>,
  sub<Sym(10)|Sym(10)!(3, 4)(5, 6)(7, 8),Sym(10)!(1, 10, 6, 7)(2, 9, 5, 
8),Sym(10)!(7, 8)(9, 10),Sym(10)!(1, 2)(5, 6),Sym(10)!(1, 6)(2, 5)(7, 10)(8, 
9)>,
  sub<Sym(10)|Sym(10)!(5, 6)(7, 8),Sym(10)!(1, 2)(3, 5, 9, 8)(4, 6, 10, 
7),Sym(10)!(3, 9)(4, 10)(5, 8)(6, 7),Sym(10)!(3, 4)(9, 10)>
],
32/25,
0.0382049514435327362702307047693>,
<sub<Sym(9)|Sym(9)!(1, 7, 6, 2, 8, 5, 3, 9, 4),Sym(9)!(1, 4, 2, 6, 3, 5)(8, 9)>,
[
  sub<Sym(9)|Sym(9)!(1, 4, 9)(2, 6, 7)(3, 5, 8),Sym(9)!(5, 6)(7, 8),Sym(9)!(2, 
3)(7, 8)>,
  sub<Sym(9)|Sym(9)!(1, 8, 4)(2, 7, 5)(3, 9, 6),Sym(9)!(5, 6)(7, 9),Sym(9)!(2, 
3)(5, 6)>,
  sub<Sym(9)|Sym(9)!(1, 3)(4, 6),Sym(9)!(4, 6)(8, 9),Sym(9)!(4, 9, 6, 8)(5, 
7),Sym(9)!(1, 8, 6)(2, 7, 5)(3, 9, 4)>,
  sub<Sym(9)|Sym(9)!(4, 5)(8, 9),Sym(9)!(1, 2)(8, 9),Sym(9)!(1, 8, 4)(2, 9, 
5)(3, 7, 6)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(1, 5, 9)(2, 4, 8)(3, 6, 7),Sym(9)!(1, 
3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(1, 3)(7, 9),Sym(9)!(1, 4, 7)(2, 5, 
8)(3, 6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 7, 6)(2, 9, 5)(3, 8, 4),Sym(9)!(2, 3)(8, 9),Sym(9)!(2, 
3)(4, 5),Sym(9)!(1, 6)(2, 5)(3, 4)>,
  sub<Sym(9)|Sym(9)!(1, 2)(7, 8),Sym(9)!(4, 5)(7, 8),Sym(9)!(1, 5, 7)(2, 4, 
8)(3, 6, 9)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(1, 5, 9)(2, 4, 8)(3, 6, 7),Sym(9)!(1, 
3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(1, 3)(7, 9),Sym(9)!(1, 4, 7)(2, 5, 
8)(3, 6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 5, 8)(2, 4, 9)(3, 6, 7),Sym(9)!(4, 5)(8, 9),Sym(9)!(1, 
2)(8, 9),Sym(9)!(4, 9)(5, 8)(6, 7)>,
  sub<Sym(9)|Sym(9)!(4, 5)(7, 8),Sym(9)!(2, 3)(4, 5),Sym(9)!(1, 6, 9)(2, 4, 
7)(3, 5, 8)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(1, 3)(7, 9),Sym(9)!(1, 4, 7)(2, 5, 
8)(3, 6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 7, 6)(2, 9, 5)(3, 8, 4),Sym(9)!(2, 3)(8, 9),Sym(9)!(2, 
3)(4, 5),Sym(9)!(1, 6)(2, 5)(3, 4)>,
  sub<Sym(9)|Sym(9)!(1, 2)(7, 8),Sym(9)!(4, 5)(7, 8),Sym(9)!(1, 5, 7)(2, 4, 
8)(3, 6, 9)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(1, 3)(7, 9),Sym(9)!(1, 4, 7)(2, 5, 
8)(3, 6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 5, 8)(2, 4, 9)(3, 6, 7),Sym(9)!(4, 5)(8, 9),Sym(9)!(1, 
2)(8, 9),Sym(9)!(4, 9)(5, 8)(6, 7)>,
  sub<Sym(9)|Sym(9)!(4, 5)(7, 8),Sym(9)!(2, 3)(4, 5),Sym(9)!(1, 6, 9)(2, 4, 
7)(3, 5, 8)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(1, 3)(7, 9),Sym(9)!(1, 4, 7)(2, 5, 
8)(3, 6, 9)>,
  sub<Sym(9)|Sym(9)!(4, 5)(7, 8),Sym(9)!(2, 3)(4, 5),Sym(9)!(1, 6, 9)(2, 4, 
7)(3, 5, 8),Sym(9)!(1, 6)(2, 4)(3, 5)>,
  sub<Sym(9)|Sym(9)!(1, 5, 8)(2, 4, 9)(3, 6, 7),Sym(9)!(4, 5)(8, 9),Sym(9)!(1, 
2)(8, 9),Sym(9)!(4, 9)(5, 8)(6, 7)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(1, 3)(7, 9),Sym(9)!(1, 4, 7)(2, 5, 
8)(3, 6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 2)(7, 8),Sym(9)!(4, 5)(7, 8),Sym(9)!(1, 5, 7)(2, 4, 
8)(3, 6, 9),Sym(9)!(4, 8)(5, 7)(6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 7, 6)(2, 9, 5)(3, 8, 4),Sym(9)!(2, 3)(8, 9),Sym(9)!(2, 
3)(4, 5),Sym(9)!(1, 6)(2, 5)(3, 4)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(1, 2)(5, 6),Sym(9)!(1, 9, 5)(2, 8, 6)(3, 7, 4),Sym(9)!(5, 
6)(8, 9),Sym(9)!(4, 7)(5, 9)(6, 8)>,
  sub<Sym(9)|Sym(9)!(1, 2, 3)(4, 5, 6)(7, 8, 9),Sym(9)!(4, 7)(5, 8)(6, 
9),Sym(9)!(1, 9, 4)(2, 7, 5)(3, 8, 6)>,
  sub<Sym(9)|Sym(9)!(1, 3, 2)(4, 5, 6)(7, 9, 8),Sym(9)!(1, 6, 8)(2, 5, 9)(3, 4, 
7),Sym(9)!(4, 8)(5, 7)(6, 9)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(1, 2)(5, 6),Sym(9)!(1, 9, 5)(2, 8, 6)(3, 7, 4),Sym(9)!(5, 
6)(8, 9),Sym(9)!(4, 7)(5, 9)(6, 8)>,
  sub<Sym(9)|Sym(9)!(1, 3, 2)(4, 5, 6),Sym(9)!(1, 2, 3)(4, 5, 6)(7, 8, 
9),Sym(9)!(4, 7)(5, 8)(6, 9),Sym(9)!(1, 8, 6)(2, 9, 4)(3, 7, 5)>,
  sub<Sym(9)|Sym(9)!(1, 3, 2)(4, 5, 6)(7, 9, 8),Sym(9)!(1, 6, 8)(2, 5, 9)(3, 4, 
7)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(1, 2)(5, 6),Sym(9)!(1, 9, 5)(2, 8, 6)(3, 7, 4),Sym(9)!(5, 
6)(8, 9),Sym(9)!(4, 7)(5, 9)(6, 8)>,
  sub<Sym(9)|Sym(9)!(1, 3, 2)(4, 5, 6),Sym(9)!(1, 2, 3)(4, 5, 6)(7, 8, 
9),Sym(9)!(4, 7)(5, 8)(6, 9),Sym(9)!(1, 8, 6)(2, 9, 4)(3, 7, 5)>,
  sub<Sym(9)|Sym(9)!(1, 3, 2)(4, 5, 6)(7, 9, 8),Sym(9)!(1, 4, 9)(2, 6, 7)(3, 5, 
8),Sym(9)!(1, 8)(2, 9)(3, 7)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(1, 2)(5, 6),Sym(9)!(1, 9, 5)(2, 8, 6)(3, 7, 4),Sym(9)!(5, 
6)(8, 9),Sym(9)!(4, 7)(5, 9)(6, 8)>,
  sub<Sym(9)|Sym(9)!(1, 3, 2)(4, 5, 6),Sym(9)!(1, 2, 3)(4, 5, 6)(7, 8, 
9),Sym(9)!(4, 7)(5, 8)(6, 9),Sym(9)!(1, 8, 6)(2, 9, 4)(3, 7, 5)>,
  sub<Sym(9)|Sym(9)!(1, 3, 2)(4, 5, 6)(7, 9, 8),Sym(9)!(1, 6, 8)(2, 5, 9)(3, 4, 
7),Sym(9)!(4, 8)(5, 7)(6, 9)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(4, 7)(5, 8)(6, 9),Sym(9)!(1, 3)(7, 
9),Sym(9)!(1, 4, 7)(2, 5, 8)(3, 6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 7, 6)(2, 9, 5)(3, 8, 4),Sym(9)!(2, 3)(8, 9),Sym(9)!(2, 
3)(4, 5),Sym(9)!(1, 6)(2, 5)(3, 4)>,
  sub<Sym(9)|Sym(9)!(1, 2)(7, 8),Sym(9)!(4, 5)(7, 8),Sym(9)!(1, 5, 7)(2, 4, 
8)(3, 6, 9)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(4, 7)(5, 8)(6, 9),Sym(9)!(1, 3)(7, 
9),Sym(9)!(1, 4, 7)(2, 5, 8)(3, 6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 5, 8)(2, 4, 9)(3, 6, 7),Sym(9)!(4, 5)(8, 9),Sym(9)!(1, 
2)(8, 9),Sym(9)!(4, 9)(5, 8)(6, 7)>,
  sub<Sym(9)|Sym(9)!(4, 5)(7, 8),Sym(9)!(2, 3)(4, 5),Sym(9)!(1, 6, 9)(2, 4, 
7)(3, 5, 8)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(4, 7)(5, 8)(6, 9),Sym(9)!(1, 3)(7, 
9),Sym(9)!(1, 4, 7)(2, 5, 8)(3, 6, 9)>,
  sub<Sym(9)|Sym(9)!(4, 5)(7, 8),Sym(9)!(2, 3)(4, 5),Sym(9)!(1, 6, 9)(2, 4, 
7)(3, 5, 8),Sym(9)!(1, 6)(2, 4)(3, 5)>,
  sub<Sym(9)|Sym(9)!(1, 5, 8)(2, 4, 9)(3, 6, 7),Sym(9)!(4, 5)(8, 9),Sym(9)!(1, 
2)(8, 9),Sym(9)!(4, 9)(5, 8)(6, 7)>
],
9/8,
0.0203750668637371105286316701790>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(4, 7)(5, 8)(6, 9),Sym(9)!(1, 3)(7, 
9),Sym(9)!(1, 4, 7)(2, 5, 8)(3, 6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 2)(7, 8),Sym(9)!(4, 5)(7, 8),Sym(9)!(1, 5, 7)(2, 4, 
8)(3, 6, 9),Sym(9)!(4, 8)(5, 7)(6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 7, 6)(2, 9, 5)(3, 8, 4),Sym(9)!(2, 3)(8, 9),Sym(9)!(2, 
3)(4, 5),Sym(9)!(1, 6)(2, 5)(3, 4)>
],
9/8,
0.0203750668637371105286316701790>,
<sub<Sym(9)|Sym(9)!(1, 2)(8, 9),Sym(9)!(1, 7, 5, 2, 8, 6)(3, 9, 4)>,
[
  sub<Sym(9)|Sym(9)!(1, 4, 9)(2, 5, 8)(3, 6, 7),Sym(9)!(1, 3)(4, 6),Sym(9)!(4, 
6)(7, 9)>,
  sub<Sym(9)|Sym(9)!(1, 4, 8)(2, 5, 7)(3, 6, 9),Sym(9)!(1, 3)(8, 9),Sym(9)!(4, 
6)(8, 9)>,
  sub<Sym(9)|Sym(9)!(1, 2)(5, 6),Sym(9)!(1, 5, 8)(2, 6, 7)(3, 4, 9),Sym(9)!(5, 
6)(7, 8),Sym(9)!(5, 6)>,
  sub<Sym(9)|Sym(9)!(2, 3)(4, 5),Sym(9)!(1, 6, 9)(2, 5, 8)(3, 4, 7),Sym(9)!(2, 
3)(7, 8)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 2)(8, 9),Sym(9)!(1, 7, 5, 2, 8, 6)(3, 9, 4)>,
[
  sub<Sym(9)|Sym(9)!(4, 5)(8, 9),Sym(9)!(4, 5),Sym(9)!(1, 4, 8)(2, 5, 9)(3, 6, 
7),Sym(9)!(1, 2)(4, 5)>,
  sub<Sym(9)|Sym(9)!(1, 2)(5, 6),Sym(9)!(1, 5, 8)(2, 6, 7)(3, 4, 9),Sym(9)!(5, 
6)(7, 8),Sym(9)!(5, 6)>,
  sub<Sym(9)|Sym(9)!(1, 3, 2)(4, 6, 5)(7, 9, 8),Sym(9)!(2, 3)(4, 6)(8, 
9),Sym(9)!(1, 6, 9)(2, 4, 7)(3, 5, 8)>,
  sub<Sym(9)|Sym(9)!(2, 3)(4, 6)(7, 8),Sym(9)!(1, 4, 7)(2, 6, 9)(3, 5, 
8),Sym(9)!(1, 3, 2)(4, 5, 6)(7, 8, 9)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 2)(8, 9),Sym(9)!(1, 7, 5, 2, 8, 6)(3, 9, 4)>,
[
  sub<Sym(9)|Sym(9)!(4, 5)(8, 9),Sym(9)!(4, 5),Sym(9)!(1, 4, 8)(2, 5, 9)(3, 6, 
7),Sym(9)!(1, 2)(4, 5)>,
  sub<Sym(9)|Sym(9)!(1, 2)(5, 6),Sym(9)!(1, 5, 8)(2, 6, 7)(3, 4, 9),Sym(9)!(5, 
6)(7, 8),Sym(9)!(5, 6)>,
  sub<Sym(9)|Sym(9)!(4, 5, 6)(7, 9, 8),Sym(9)!(1, 3)(4, 5)(7, 9),Sym(9)!(1, 4, 
8)(2, 5, 9)(3, 6, 7),Sym(9)!(1, 2, 3)(4, 6, 5)>,
  sub<Sym(9)|Sym(9)!(1, 4, 7)(2, 6, 9)(3, 5, 8),Sym(9)!(1, 2, 3)(4, 6, 5)(7, 9, 
8)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 2)(8, 9),Sym(9)!(1, 7, 5, 2, 8, 6)(3, 9, 4)>,
[
  sub<Sym(9)|Sym(9)!(4, 5)(8, 9),Sym(9)!(4, 5),Sym(9)!(1, 4, 8)(2, 5, 9)(3, 6, 
7),Sym(9)!(1, 2)(4, 5)>,
  sub<Sym(9)|Sym(9)!(1, 2)(5, 6),Sym(9)!(1, 5, 8)(2, 6, 7)(3, 4, 9),Sym(9)!(5, 
6)(7, 8),Sym(9)!(5, 6)>,
  sub<Sym(9)|Sym(9)!(4, 5, 6)(7, 9, 8),Sym(9)!(1, 3)(4, 5)(7, 9),Sym(9)!(1, 4, 
8)(2, 5, 9)(3, 6, 7),Sym(9)!(1, 2, 3)(4, 6, 5)>,
  sub<Sym(9)|Sym(9)!(2, 3)(4, 5)(7, 9),Sym(9)!(1, 4, 7)(2, 6, 9)(3, 5, 
8),Sym(9)!(1, 2, 3)(4, 6, 5)(7, 9, 8)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 2)(8, 9),Sym(9)!(1, 7, 5, 2, 8, 6)(3, 9, 4)>,
[
  sub<Sym(9)|Sym(9)!(4, 5)(8, 9),Sym(9)!(4, 5),Sym(9)!(1, 4, 8)(2, 5, 9)(3, 6, 
7),Sym(9)!(1, 2)(4, 5)>,
  sub<Sym(9)|Sym(9)!(1, 2)(5, 6),Sym(9)!(1, 5, 8)(2, 6, 7)(3, 4, 9),Sym(9)!(5, 
6)(7, 8),Sym(9)!(5, 6)>,
  sub<Sym(9)|Sym(9)!(4, 5, 6)(7, 9, 8),Sym(9)!(1, 3)(4, 5)(7, 9),Sym(9)!(1, 4, 
8)(2, 5, 9)(3, 6, 7),Sym(9)!(1, 2, 3)(4, 6, 5)>,
  sub<Sym(9)|Sym(9)!(2, 3)(4, 6)(7, 8),Sym(9)!(1, 4, 7)(2, 6, 9)(3, 5, 
8),Sym(9)!(1, 3, 2)(4, 5, 6)(7, 8, 9)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(11)|Sym(11)!(1, 10, 5, 3, 11, 4, 2, 9, 8, 6, 7),Sym(11)!(2, 11, 5, 6, 
3)(4, 9, 7, 8, 10)>,
[
  sub<Sym(11)|Sym(11)!(1, 2, 3)(4, 5, 9)(6, 8, 11),Sym(11)!(2, 9)(4, 5)(6, 7)(8,
10)>,
  sub<Sym(11)|Sym(11)!(1, 3, 6)(2, 5, 7)(4, 10, 11),Sym(11)!(1, 7)(2, 3)(5, 
6)(8, 9),Sym(11)!(1, 6)(5, 7)(8, 9)(10, 11)>,
  sub<Sym(11)|Sym(11)!(1, 6)(2, 11)(3, 8)(4, 5),Sym(11)!(2, 7, 3)(4, 6, 8)(5, 9,
11)>,
  sub<Sym(11)|Sym(11)!(2, 5)(3, 6)(4, 10)(8, 9),Sym(11)!(1, 2, 4)(3, 9, 5)(6, 7,
10)>
],
16/15,
0.00994087137530520232538667643435>,
<sub<Sym(11)|Sym(11)!(1, 10, 5, 3, 11, 4, 2, 9, 8, 6, 7),Sym(11)!(2, 11, 5, 6, 
3)(4, 9, 7, 8, 10)>,
[
  sub<Sym(11)|Sym(11)!(3, 4)(5, 9)(7, 8)(10, 11),Sym(11)!(2, 3, 10)(4, 6, 5)(8, 
9, 11)>,
  sub<Sym(11)|Sym(11)!(1, 3, 6)(2, 5, 7)(4, 10, 11),Sym(11)!(1, 7)(2, 3)(5, 
6)(8, 9),Sym(11)!(1, 6)(5, 7)(8, 9)(10, 11)>,
  sub<Sym(11)|Sym(11)!(1, 7)(2, 3)(5, 6)(8, 9),Sym(11)!(1, 10, 2)(4, 11, 9)(5, 
6, 8)>,
  sub<Sym(11)|Sym(11)!(1, 6)(2, 10)(3, 9)(4, 7),Sym(11)!(1, 4, 5)(2, 3, 9)(8, 
10, 11)>
],
16/15,
0.00994087137530520232538667643435>,
<sub<Sym(12)|Sym(12)!(1, 5, 6, 8, 4, 3)(2, 7)(9, 11, 10),Sym(12)!(1, 4)(2, 7, 5,
6, 3, 8)(10, 12, 11)>,
[
  sub<Sym(12)|Sym(12)!(1, 6)(2, 4)(3, 8)(5, 7)(9, 11)(10, 12),Sym(12)!(1, 4)(2, 
6)(3, 7)(5, 8)(9, 12)(10, 11),Sym(12)!(1, 6, 4)(3, 5, 8)(9, 10, 11)>,
  sub<Sym(12)|Sym(12)!(1, 8)(2, 7)(3, 6)(4, 5)(9, 11)(10, 12),Sym(12)!(1, 5)(2, 
3)(4, 8)(6, 7)(9, 10)(11, 12),Sym(12)!(1, 5, 8)(2, 7, 6)(9, 11, 12)>,
  sub<Sym(12)|Sym(12)!(2, 6, 7, 4, 5, 3, 8),Sym(12)!(2, 8, 7)(4, 5, 6)(9, 12, 
10)>,
  sub<Sym(12)|Sym(12)!(1, 6, 8, 2, 7, 3, 5),Sym(12)!(1, 5, 8)(2, 7, 6)(9, 11, 
12)>
],
9/8,
0.0180919142521952021116181107929>,
<sub<Sym(12)|Sym(12)!(1, 5, 6, 8, 4, 3)(2, 7)(9, 11, 10),Sym(12)!(1, 4)(2, 7, 5,
6, 3, 8)(10, 12, 11)>,
[
  sub<Sym(12)|Sym(12)!(1, 2)(3, 5)(4, 6)(7, 8)(9, 10)(11, 12),Sym(12)!(1, 3)(2, 
5)(4, 7)(6, 8)(9, 12)(10, 11),Sym(12)!(1, 5, 3)(4, 8, 7)(9, 12, 10)>,
  sub<Sym(12)|Sym(12)!(3, 8, 4)(5, 7, 6)(10, 12, 11),Sym(12)!(1, 7)(2, 8)(3, 
4)(5, 6)(9, 10)(11, 12),Sym(12)!(1, 6)(2, 4)(3, 8)(5, 7)(9, 12)(10, 11)>,
  sub<Sym(12)|Sym(12)!(1, 7, 6, 3, 8, 5, 2),Sym(12)!(1, 7, 5)(2, 8, 3)(9, 10, 
11)>,
  sub<Sym(12)|Sym(12)!(1, 7, 3, 2, 5, 4, 6),Sym(12)!(1, 4, 5)(3, 6, 7)(9, 11, 
12)>
],
9/8,
0.0180919142521952021116181107929>,
<sub<Sym(12)|Sym(12)!(1, 5, 6, 8, 4, 3)(2, 7)(9, 11, 10),Sym(12)!(1, 4)(2, 7, 5,
6, 3, 8)(10, 12, 11)>,
[
  sub<Sym(12)|Sym(12)!(1, 2)(3, 5)(4, 6)(7, 8)(9, 10)(11, 12),Sym(12)!(1, 3)(2, 
5)(4, 7)(6, 8)(9, 12)(10, 11),Sym(12)!(1, 5, 3)(4, 8, 7)(9, 12, 10)>,
  sub<Sym(12)|Sym(12)!(1, 4, 5)(3, 6, 7)(9, 11, 12),Sym(12)!(1, 8)(2, 7)(3, 
6)(4, 5)(9, 12)(10, 11),Sym(12)!(1, 4)(2, 6)(3, 7)(5, 8)(9, 10)(11, 12)>,
  sub<Sym(12)|Sym(12)!(1, 7, 6, 3, 8, 5, 2),Sym(12)!(1, 7, 5)(2, 8, 3)(9, 10, 
11)>,
  sub<Sym(12)|Sym(12)!(1, 7, 3, 2, 5, 4, 6),Sym(12)!(1, 4, 5)(3, 6, 7)(9, 11, 
12)>
],
9/8,
0.0180919142521952021116181107929>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 5),Sym(6)!(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 6),Sym(6)!(3, 4),Sym(6)!(2, 4)(3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2),Sym(6)!(1, 5)(2, 4)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3, 6, 4, 5),Sym(6)!(2, 4)(3, 6),Sym(6)!(2, 6, 4, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 3, 2),Sym(6)!(1, 5, 3, 6, 2),Sym(6)!(1, 3)(2, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 3)(4, 5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 6, 4, 5),Sym(6)!(2, 4)(3, 6),Sym(6)!(2, 6, 4, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4, 3, 5),Sym(6)!(1, 5, 6, 4),Sym(6)!(1, 6)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6)(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 6)(2, 3)(4, 5),Sym(6)!(1, 6)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6)(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 6),Sym(6)!(3, 4),Sym(6)!(2, 4)(3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6)(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(3, 4, 
5),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2)(3, 6),Sym(6)!(1, 5)(2, 4)(3, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 5, 3)(2, 6, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 2, 5),Sym(6)!(1, 2)(4, 5),Sym(6)!(3, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5, 4, 3),Sym(6)!(1, 4)(3, 5),Sym(6)!(2, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2)(3, 6),Sym(6)!(1, 5)(2, 4)(3, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(3, 5)(4, 6),Sym(6)!(2, 6, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(1, 5),Sym(6)!(2, 6, 4)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6, 5, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 
6),Sym(6)!(3, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6, 5, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 
6),Sym(6)!(3, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6, 5, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 
6),Sym(6)!(3, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 4),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 4),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4, 5, 6),Sym(6)!(2, 5)(4, 
6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4, 5, 6),Sym(6)!(2, 5)(4, 
6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 4)(2, 3)(5, 6),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 4),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 4),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 2)(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 3, 2, 4)(5, 6),Sym(6)!(1, 2)(3, 
4),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 3, 2, 4)(5, 6),Sym(6)!(1, 2)(3, 
4),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 3, 2, 4)(5, 6),Sym(6)!(1, 2)(3, 
4),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 4),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 2),Sym(6)!(3, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 2)(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 5, 4),Sym(6)!(2, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 3, 2, 4)(5, 6),Sym(6)!(1, 2)(3, 
4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 2),Sym(6)!(3, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 2)(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 4)(2, 3)(5, 6),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 3, 2, 4)(5, 6),Sym(6)!(1, 2)(3, 
4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(2, 6)(4, 5),Sym(6)!(3, 5, 4),Sym(6)!(1, 
5)(2, 3)(4, 6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 2),Sym(6)!(3, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 2)(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 4)(3, 5, 6),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 4)(3, 5, 6),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 4)(3, 5, 6),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 4)(3, 5, 6),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 4)(3, 5, 6),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 4)(3, 5, 6),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 4)(3, 5, 6),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 4)(3, 5, 6),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 4)(3, 5, 6),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 4)(3, 5, 6),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 4),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 3, 4),Sym(6)!(1, 5, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 3, 2, 4)(5, 6),Sym(6)!(1, 2)(3, 
4),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(1, 5, 6),Sym(6)!(3, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(2, 3)(5, 
6),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 2),Sym(6)!(3, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 2)(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 4)(2, 3)(5, 6),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 3, 2, 4)(5, 6),Sym(6)!(1, 2)(3, 
4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(2, 6)(4, 5),Sym(6)!(3, 5, 4),Sym(6)!(1, 
5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(2, 6)(4, 5),Sym(6)!(3, 5, 4),Sym(6)!(4, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 2),Sym(6)!(3, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 2)(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(2, 6)(4, 5),Sym(6)!(3, 5, 4),Sym(6)!(4, 
5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6),Sym(6)!(1, 6)(2,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 4),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(1, 6),Sym(6)!(1, 5, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6),Sym(6)!(1, 6)(2,
5)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 2),Sym(6)!(3, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6),Sym(6)!(1, 6)(2,
5)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 4)(2, 3)(5, 6),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6),Sym(6)!(1, 6)(2,
5)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6),Sym(6)!(1, 6)(2,
5)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 5, 4),Sym(6)!(2, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6),Sym(6)!(1, 6)(2,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(2, 6)(4, 5),Sym(6)!(3, 5, 4),Sym(6)!(4, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6),Sym(6)!(1, 6)(2,
5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 2),Sym(6)!(3, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6),Sym(6)!(1, 6)(2,
5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6),Sym(6)!(1, 6)(2,
5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 5, 4),Sym(6)!(2, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6),Sym(6)!(1, 6)(2,
5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(2, 6)(4, 5),Sym(6)!(3, 5, 4),Sym(6)!(4, 
5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 4, 2)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 5, 2, 3)(4, 6),Sym(6)!(1, 2)(3, 
5),Sym(6)!(1, 4, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 5, 2, 3)(4, 6),Sym(6)!(1, 2)(3, 
5),Sym(6)!(1, 4, 2)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 5, 2, 3)(4, 6),Sym(6)!(1, 2)(3, 
5),Sym(6)!(1, 4, 2)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 2)(3, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 5, 2, 3)(4, 6),Sym(6)!(1, 2)(3, 
5),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6),Sym(6)!(2, 4, 
5)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6),Sym(6)!(2, 4, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 2)(3, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6),Sym(6)!(2, 4, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 3)(4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6),Sym(6)!(2, 4, 
5)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6),Sym(6)!(2, 4, 
5)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 5, 2, 3)(4, 6),Sym(6)!(1, 2)(3, 
5),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6),Sym(6)!(2, 4, 
5)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(1, 5)(2, 3)(4, 
6),Sym(6)!(2, 4)(3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 2)(3, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 6, 3),Sym(6)!(1, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 2)(3, 4, 6, 
5),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 6, 3),Sym(6)!(1, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 6, 3),Sym(6)!(2, 6),Sym(6)!(1, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 2)(3, 4, 6, 
5),Sym(6)!(1, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 4, 
5),Sym(6)!(2, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6),Sym(6)!(2, 4, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 6, 3),Sym(6)!(1, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6),Sym(6)!(2, 4, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 4, 
5),Sym(6)!(2, 3, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 6, 3),Sym(6)!(1, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 4, 
5),Sym(6)!(2, 3, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 3)(2, 
5),Sym(6)!(1, 5, 6)(2, 4, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 3),Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(1, 4)(2, 6)(3, 5),Sym(6)!(1, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 3)(2, 
5),Sym(6)!(1, 5, 6)(2, 4, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(2, 3)(5, 
6),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 3)(2, 
5),Sym(6)!(1, 5, 6)(2, 4, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(2, 3)(5, 
6),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 6, 3),Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 3)(2, 
5),Sym(6)!(1, 5, 6)(2, 4, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(2, 3)(5, 
6),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 6, 3),Sym(6)!(1, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 3)(2, 
5),Sym(6)!(1, 5, 6)(2, 4, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(2, 3)(5, 
6),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 6, 3),Sym(6)!(2, 6),Sym(6)!(1, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 3)(2, 
5),Sym(6)!(1, 5, 6)(2, 4, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 4, 
5),Sym(6)!(2, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(2, 3)(5, 
6),Sym(6)!(1, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 3)(2, 
5),Sym(6)!(1, 5, 6)(2, 4, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 3)(2, 
5),Sym(6)!(1, 5, 6)(2, 4, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 6, 3),Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 3)(2, 
5),Sym(6)!(1, 5, 6)(2, 4, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 6, 3),Sym(6)!(1, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 3)(2, 
5),Sym(6)!(1, 5, 6)(2, 4, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 4, 
5),Sym(6)!(2, 3, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6, 5, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 
6),Sym(6)!(3, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6, 3, 4)(2, 5),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 3)(4, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 4),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 4),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4, 6),Sym(6)!(2, 4, 6, 3, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3)(5, 6),Sym(6)!(2, 6)(3, 5),Sym(6)!(2, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4, 6),Sym(6)!(2, 4, 6, 3, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 6, 5),Sym(6)!(1, 4),Sym(6)!(2, 6)(3, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4, 6),Sym(6)!(2, 4, 6, 3, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 6),Sym(6)!(1, 4),Sym(6)!(2, 6)(3, 5),Sym(6)!(2, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4, 6),Sym(6)!(2, 4, 6, 3, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 6)(2, 4),Sym(6)!(2, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4, 6),Sym(6)!(2, 4, 6, 3, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(2, 4)(5, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4, 6),Sym(6)!(2, 4, 6, 3, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(2, 5, 4, 6),Sym(6)!(2, 4)(5, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4, 6),Sym(6)!(2, 4, 6, 3, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(5, 6),Sym(6)!(2, 4)(5, 6),Sym(6)!(2, 5)(4, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4, 6),Sym(6)!(2, 4, 6, 3, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(1, 3),Sym(6)!(5, 6),Sym(6)!(2, 4)(5, 
6),Sym(6)!(2, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 6)(3, 
4),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 5)(2, 4)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 6, 5)(2, 3, 
4),Sym(6)!(3, 5)(4, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 3)(4, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 6)(3, 
4),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 6),Sym(6)!(1, 4),Sym(6)!(2, 6)(3, 5),Sym(6)!(2, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 3)(4, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3)(5, 6),Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 4)(2, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 3)(4, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 3)(2, 5, 
4),Sym(6)!(1, 4)(2, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 
2)(3, 6)(4, 5)>,
  sub<Sym(6)|Sym(6)!(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 6),Sym(6)!(1, 4, 3)(2, 5, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 
2)(3, 6)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 6, 5)(2, 3, 
4),Sym(6)!(3, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 
2)(3, 6)(4, 5)>,
  sub<Sym(6)|Sym(6)!(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 4)(5, 6),Sym(6)!(1, 5, 6)(2,
4, 3),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(2, 6)(3, 5),Sym(6)!(3, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 
2)(3, 6)(4, 5)>,
  sub<Sym(6)|Sym(6)!(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 4)(5, 6),Sym(6)!(1, 5, 6)(2,
4, 3),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 4)(2, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 
2)(3, 6)(4, 5)>,
  sub<Sym(6)|Sym(6)!(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 4)(5, 6),Sym(6)!(1, 5, 6)(2,
4, 3),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 
2)(3, 6)(4, 5)>,
  sub<Sym(6)|Sym(6)!(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 4)(5, 6),Sym(6)!(1, 5, 6)(2,
4, 3),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(2, 6),Sym(6)!(1, 5, 6)(2, 4, 3),Sym(6)!(3, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 
2)(3, 6)(4, 5)>,
  sub<Sym(6)|Sym(6)!(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 4)(5, 6),Sym(6)!(1, 5, 6)(2,
4, 3),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 3)(2, 5, 
4),Sym(6)!(1, 4)(2, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 
2)(3, 6)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 6)(2, 4),Sym(6)!(2, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 4)(5, 6),Sym(6)!(1, 5, 6)(2,
4, 3),Sym(6)!(3, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 6)(3, 
4),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(5, 6),Sym(6)!(2, 4)(5, 6),Sym(6)!(2, 5)(4, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 5)(3, 6),Sym(6)!(2, 4)(5, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 5, 4)(2, 3, 6),Sym(6)!(2, 4)(5, 
6),Sym(6)!(2, 5)(4, 6)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 4)(2, 6, 5),Sym(6)!(1, 5),Sym(6)!(2, 3),Sym(6)!(4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6),Sym(6)!(1, 2),Sym(6)!(4, 5),Sym(6)!(1, 3)(2, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 3, 4)(2, 6, 5),Sym(6)!(2, 3)(4, 
6),Sym(6)!(1, 2)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6),Sym(6)!(1, 2),Sym(6)!(4, 5),Sym(6)!(1, 3)(2, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 3),Sym(6)!(4, 
6),Sym(6)!(1, 4, 3)(2, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6),Sym(6)!(1, 2),Sym(6)!(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 3),Sym(6)!(4, 
6),Sym(6)!(1, 4, 3)(2, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 5)(4, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 3),Sym(6)!(4, 
6),Sym(6)!(1, 4, 3)(2, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6),Sym(6)!(1, 2),Sym(6)!(4, 5),Sym(6)!(1, 3)(2, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 3),Sym(6)!(4, 
6),Sym(6)!(1, 4, 3)(2, 5, 6)>,
  sub<Sym(6)|Sym(6)!(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 6),Sym(6)!(1, 4, 3)(2, 5, 
6)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 3),Sym(6)!(4, 
6),Sym(6)!(1, 4, 3)(2, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 6, 5)(2, 3, 
4),Sym(6)!(3, 5)(4, 6)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 4)(5, 6),Sym(6)!(1, 5, 6)(2,
4, 3),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 3),Sym(6)!(4, 
6),Sym(6)!(1, 4, 3)(2, 5, 6)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 6, 2)>,
  sub<Sym(6)|Sym(6)!(3, 5, 4),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2)(3, 5),Sym(6)!(3,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 6, 2)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 6, 2)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(3, 5, 4),Sym(6)!(1, 5)(3, 4),Sym(6)!(1,
3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(1,
3)(2, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 6)(3, 5),Sym(6)!(3, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 6)(3, 5),Sym(6)!(3, 5, 6),Sym(6)!(1, 5)(3,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 4)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 6)(3, 5),Sym(6)!(3, 5, 6),Sym(6)!(1, 5)(3,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(1,
3)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(1,
3)(2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 5, 4),Sym(6)!(1, 3)(4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 6),Sym(6)!(2, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 3)(4, 6),Sym(6)!(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 6)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 6),Sym(6)!(2, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(1,
3)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5),Sym(6)!(1, 4,
3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 6),Sym(6)!(2, 
5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 6)(4, 
5),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4)(5, 6),Sym(6)!(1, 5)(4, 6),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4)(5, 6),Sym(6)!(1, 5)(4, 6),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(3, 5, 4),Sym(6)!(1, 5)(3, 4),Sym(6)!(1,
3)(4, 5)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(1,
3)(2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 5, 4),Sym(6)!(1, 3)(4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5),Sym(6)!(1, 
3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 3)(4, 6),Sym(6)!(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 6)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5),Sym(6)!(1, 
3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(1,
3)(2, 5)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5),Sym(6)!(1, 4,
3)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 6),Sym(6)!(2, 
5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(1, 5),Sym(6)!(2, 6, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(1, 5, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(3, 5)(4, 6),Sym(6)!(2, 6, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(1, 5),Sym(6)!(2, 6, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6, 5, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 
6),Sym(6)!(3, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6, 5, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 
6),Sym(6)!(3, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6, 4),Sym(6)!(1, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6, 4),Sym(6)!(1, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(1, 5, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 4)(3, 5),Sym(6)!(3, 6, 4),Sym(6)!(1, 5, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6, 4),Sym(6)!(1, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 2, 6)(3, 5),Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 3)(4, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(1, 5, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6, 4),Sym(6)!(1, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(1, 5),Sym(6)!(2, 6, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6, 5, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 
6),Sym(6)!(3, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6, 5, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 
6),Sym(6)!(3, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6, 3, 4)(2, 5),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 4),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 4),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(1, 5, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 2, 6)(3, 5),Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 2, 6)(3, 5),Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 3)(4, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 3)(4, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6, 3, 4)(2, 5),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 3)(4, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 3)(4, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 4),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 4),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(1, 5, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 2, 6)(3, 5),Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 2, 6)(3, 5),Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 3)(4, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 3)(4, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6, 3, 4)(2, 5),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(1, 5, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 2, 6)(3, 5),Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 2, 6)(3, 5),Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 3)(4, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 3)(4, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6, 3, 4)(2, 5),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>
],
9/8,
0.0226813045127059590174041503571>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>
],
9/8,
0.0226813045127059590174041503571>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 4, 2)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 4, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 5, 2, 3)(4, 6),Sym(6)!(1, 2)(3, 
5),Sym(6)!(1, 4, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 5, 2, 3)(4, 6),Sym(6)!(1, 2)(3, 
5),Sym(6)!(1, 4, 2)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 2)(3, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 3)(4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 5, 2, 3)(4, 6),Sym(6)!(1, 2)(3, 
5),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(1, 5)(2, 3)(4, 
6),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6),Sym(6)!(2, 4, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 3)(4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6),Sym(6)!(2, 4, 
5)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6),Sym(6)!(2, 4, 
5)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(1, 5)(2, 3)(4, 
6),Sym(6)!(2, 4)(3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 2)(3, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 3)(4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(1, 5)(2, 3)(4, 
6),Sym(6)!(2, 4)(3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(1, 5)(2, 3)(4, 
6),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(3, 5),Sym(6)!(2, 4)(3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(3, 5),Sym(6)!(2, 4)(3, 
5)>,
  sub<Sym(6)|Sym(6)!(4, 5, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(3, 5),Sym(6)!(2, 4)(3, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(4, 5, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 4)(3, 5),Sym(6)!(2, 3)(5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(1, 5)(2, 3)(4, 
6),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(3, 5),Sym(6)!(2, 4)(3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(3, 5),Sym(6)!(2, 4)(3, 
5)>,
  sub<Sym(6)|Sym(6)!(4, 5, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(3, 5),Sym(6)!(2, 4)(3, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(4, 5, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 4)(3, 5),Sym(6)!(2, 3)(5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(1, 5)(2, 3)(4, 
6),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(1, 5)(2, 3)(4, 
6),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(3, 5),Sym(6)!(2, 4)(3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(3, 5),Sym(6)!(2, 4)(3, 
5)>,
  sub<Sym(6)|Sym(6)!(4, 5, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(3, 5),Sym(6)!(2, 4)(3, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(4, 5, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 4)(3, 5),Sym(6)!(2, 3)(5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>
],
9/8,
0.0226813045127059590174041503571>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0226813045127059590174041503571>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 4),Sym(6)!(1, 3),Sym(6)!(5, 
6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3),Sym(6)!(1, 4, 5)(2,
6, 3),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(4, 6),Sym(6)!(3, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3),Sym(6)!(1, 4, 5)(2,
6, 3),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(3, 4, 5, 6),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3),Sym(6)!(1, 4, 5)(2,
6, 3),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3),Sym(6)!(1, 4, 5)(2,
6, 3),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(1, 5, 4)(2, 3, 6),Sym(6)!(4, 6),Sym(6)!(3, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3),Sym(6)!(1, 4, 5)(2,
6, 3),Sym(6)!(5, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6),Sym(6)!(1, 4, 3)(2, 6, 5),Sym(6)!(1, 6)(4, 
5),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 5),Sym(6)!(1, 5)(2, 4)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(2, 5)(3, 6),Sym(6)!(1, 4)(3, 
6),Sym(6)!(1, 6, 5)(2, 4, 3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 
4),Sym(6)!(2, 5),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 5)(2, 4, 3),Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 
5),Sym(6)!(1, 3)(2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6)(3, 4),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(3, 4)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(2, 3),Sym(6)!(1, 3, 5)(2, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 6),Sym(6)!(2, 5),Sym(6)!(1, 4),Sym(6)!(2, 3)(5, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(2, 3),Sym(6)!(1, 3, 5)(2, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6),Sym(6)!(1, 4, 3)(2, 6, 5),Sym(6)!(1, 6)(4, 
5),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 6),Sym(6)!(2, 5),Sym(6)!(1, 4),Sym(6)!(2, 3)(5, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6),Sym(6)!(1, 4, 3)(2, 6, 5),Sym(6)!(1, 6)(4, 
5),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(2, 5)(3, 6),Sym(6)!(2, 6)(3, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 6),Sym(6)!(2, 6)(3, 5),Sym(6)!(3, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 6),Sym(6)!(1, 4),Sym(6)!(2, 6, 5, 3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 4, 2),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 6),Sym(6)!(2, 5),Sym(6)!(1, 4),Sym(6)!(2, 3)(5, 
6)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(1, 4),Sym(6)!(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(2, 5)(3, 6),Sym(6)!(1, 4)(3, 
6),Sym(6)!(1, 6, 5)(2, 4, 3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 
4),Sym(6)!(2, 5),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 5, 4)(2, 3, 6),Sym(6)!(2, 4)(5, 
6),Sym(6)!(2, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3),Sym(6)!(1, 4, 5)(2,
6, 3),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 6),Sym(6)!(1, 3)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3),Sym(6)!(1, 4, 5)(2,
6, 3),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(4, 6),Sym(6)!(1, 4)(2, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3),Sym(6)!(1, 4, 5)(2,
6, 3),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3),Sym(6)!(1, 4, 5)(2,
6, 3),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 5)(2, 4, 3),Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 
5),Sym(6)!(1, 3)(2, 5)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3),Sym(6)!(1, 4, 5)(2,
6, 3),Sym(6)!(5, 6)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(1, 5, 4)(2, 3, 6),Sym(6)!(4, 6),Sym(6)!(3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(1, 2)(3, 6),Sym(6)!(4, 5),Sym(6)!(1, 6)(2, 
3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(4, 5),Sym(6)!(1, 3, 6, 2),Sym(6)!(1, 6)(2, 3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(1, 2)(3, 6),Sym(6)!(4, 5),Sym(6)!(1, 6)(2, 
3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(2, 3),Sym(6)!(1, 3, 5)(2, 4, 
6)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(1, 5, 4)(2, 3, 6),Sym(6)!(4, 6),Sym(6)!(3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(1, 2)(3, 6),Sym(6)!(4, 5),Sym(6)!(1, 6)(2, 
3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 5)(2, 4, 3),Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 
5),Sym(6)!(1, 3)(2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(1, 2)(3, 6),Sym(6)!(4, 5),Sym(6)!(1, 6)(2, 
3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6)(2, 3),Sym(6)!(2, 4)(3, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4)(5, 6),Sym(6)!(1, 6),Sym(6)!(1, 6)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(4, 5),Sym(6)!(1, 3, 6, 2),Sym(6)!(1, 6)(2, 3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(1, 2)(3, 6),Sym(6)!(4, 5),Sym(6)!(1, 6)(2, 
3)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(2, 3),Sym(6)!(1, 3, 5)(2, 4, 
6)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6),Sym(6)!(1, 4, 3)(2, 6, 5),Sym(6)!(1, 6)(4, 
5),Sym(6)!(1, 6)(2, 3)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>
],
16/15,
0.0134806542977069181082598233596>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 4),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(2, 5, 4),Sym(6)!(1, 4)(2, 5),Sym(6)!(3,
6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 3)(2, 5),Sym(6)!(4, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 4),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4, 5),Sym(6)!(1, 4)(2,
5),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 3)(2, 5),Sym(6)!(4, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 4),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4, 5),Sym(6)!(1, 4)(2,
5),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(4, 6),Sym(6)!(1, 5, 3, 2)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 4),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4, 5),Sym(6)!(1, 4)(2,
5),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 3)(2, 5),Sym(6)!(4, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 4),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4, 5),Sym(6)!(1, 4)(2,
5),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 4),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4, 5),Sym(6)!(1, 4)(2,
5),Sym(6)!(3, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 3)(2, 5),Sym(6)!(4, 6),Sym(6)!(3, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(3, 4, 
5),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 6),Sym(6)!(1, 3)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(3, 4, 
5),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(3, 4, 
5),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 3)(2, 5),Sym(6)!(4, 6),Sym(6)!(3, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(3, 4, 
5),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 6),Sym(6)!(1, 5, 3),Sym(6)!(1,
3)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(3, 4, 
5),Sym(6)!(2, 4)(3, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(3, 4, 
5),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(3, 4, 
5),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 6),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(3, 4, 
5),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(3, 4, 
5),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(2, 5, 4),Sym(6)!(3, 6)(4, 5),Sym(6)!(1,
5)(2, 4)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4, 5),Sym(6)!(1, 4)(2,
5),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(3, 4, 
5),Sym(6)!(2, 4)(3, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(3, 4)(5, 6),Sym(6)!(1,
4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(3, 4)(5, 6),Sym(6)!(1,
4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6)(3, 4),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 6)(3, 4)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 3, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 4, 5, 3),Sym(6)!(2, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(3, 5, 4),Sym(6)!(1, 5)(3, 4),Sym(6)!(1,
3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 5, 4),Sym(6)!(1, 3)(4,
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(2, 5, 4),Sym(6)!(3, 6)(4, 5),Sym(6)!(1,
5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 5)(2, 4),Sym(6)!(2, 4)(3, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 6),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(2, 5, 4),Sym(6)!(3, 6)(4, 5),Sym(6)!(1,
5)(2, 4)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4, 5),Sym(6)!(1, 4)(2,
5),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 4),Sym(6)!(2, 5, 6),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 4),Sym(6)!(2, 5, 6),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 4),Sym(6)!(2, 5, 6),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 3, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 4),Sym(6)!(2, 5, 6),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 4),Sym(6)!(2, 5, 6),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 5, 4),Sym(6)!(1, 3)(4,
5)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 4),Sym(6)!(2, 5, 6),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(3, 4)(5, 6),Sym(6)!(1,
4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3)(2, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 3, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(3, 5, 4),Sym(6)!(1, 5)(3, 4),Sym(6)!(1,
3)(4, 5)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 5, 4),Sym(6)!(1, 3)(4,
5)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>
],
16/15,
0.0134806542977069181082598233596>,
<sub<Sym(10)|Sym(10)!(1, 6, 4, 9, 2, 3, 5, 7),Sym(10)!(1, 2, 9, 5, 6)(3, 10, 4, 
8, 7)>,
[
  sub<Sym(10)|Sym(10)!(1, 7, 4)(2, 5, 9)(3, 8, 6),Sym(10)!(1, 2)(3, 6)(4, 5)(7, 
9),Sym(10)!(1, 5)(3, 8)(6, 10)(7, 9),Sym(10)!(1, 5)(2, 4)(3, 6)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 5, 3)(2, 6, 4)(7, 9, 8),Sym(10)!(1, 7)(2, 4)(5, 9)(6, 
10),Sym(10)!(1, 7)(2, 10)(3, 8)(4, 6)>,
  sub<Sym(10)|Sym(10)!(1, 8, 4, 5, 7, 9, 10, 3),Sym(10)!(1, 10, 9)(2, 3, 5)(4, 
7, 8),Sym(10)!(1, 7, 2)(3, 10, 8)(4, 5, 9),Sym(10)!(1, 4, 7, 10)(3, 8, 5, 
9),Sym(10)!(1, 7)(3, 5)(4, 10)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 8, 2)(3, 9, 4)(5, 7, 6),Sym(10)!(1, 6, 9)(2, 7, 3)(4, 
8, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 6, 4, 9, 2, 3, 5, 7),Sym(10)!(1, 2, 9, 5, 6)(3, 10, 4, 
8, 7)>,
[
  sub<Sym(10)|Sym(10)!(1, 7, 4)(2, 5, 9)(3, 8, 6),Sym(10)!(1, 2)(3, 6)(4, 5)(7, 
9),Sym(10)!(1, 5)(3, 8)(6, 10)(7, 9),Sym(10)!(1, 5)(2, 4)(3, 6)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 5, 3)(2, 6, 4)(7, 9, 8),Sym(10)!(1, 7)(2, 4)(5, 9)(6, 
10),Sym(10)!(1, 7)(2, 10)(3, 8)(4, 6)>,
  sub<Sym(10)|Sym(10)!(1, 8, 4, 5, 7, 9, 10, 3),Sym(10)!(1, 10, 9)(2, 3, 5)(4, 
7, 8),Sym(10)!(1, 7, 2)(3, 10, 8)(4, 5, 9),Sym(10)!(1, 4, 7, 10)(3, 8, 5, 
9),Sym(10)!(1, 7)(3, 5)(4, 10)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 8, 2)(3, 9, 4)(5, 7, 6),Sym(10)!(1, 3)(2, 9)(4, 8)(6, 
7),Sym(10)!(1, 6, 9)(2, 7, 3)(4, 8, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 6, 4, 9, 2, 3, 5, 7),Sym(10)!(1, 2, 9, 5, 6)(3, 10, 4, 
8, 7)>,
[
  sub<Sym(10)|Sym(10)!(1, 7, 4)(2, 5, 9)(3, 8, 6),Sym(10)!(1, 2)(3, 6)(4, 5)(7, 
9),Sym(10)!(1, 5)(3, 8)(6, 10)(7, 9),Sym(10)!(1, 5)(2, 4)(3, 6)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4)(2, 5)(7, 9)(8, 10),Sym(10)!(2, 5)(3, 6)(7, 10)(8, 
9),Sym(10)!(1, 2, 6)(3, 4, 5)(8, 9, 10),Sym(10)!(1, 5)(2, 4)(3, 6)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 5, 3)(2, 6, 4)(7, 9, 8),Sym(10)!(1, 3, 9, 5, 4, 2, 8, 
6),Sym(10)!(1, 2, 8)(3, 4, 9)(5, 6, 7),Sym(10)!(1, 9, 4, 8)(2, 6, 3, 
5),Sym(10)!(1, 4)(2, 3)(5, 6)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 7, 3)(2, 6, 9)(4, 5, 10),Sym(10)!(1, 10, 2)(3, 5, 
9)(4, 6, 7)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 6, 4, 9, 2, 3, 5, 7),Sym(10)!(1, 2, 9, 5, 6)(3, 10, 4, 
8, 7)>,
[
  sub<Sym(10)|Sym(10)!(1, 7, 4)(2, 5, 9)(3, 8, 6),Sym(10)!(1, 2)(3, 6)(4, 5)(7, 
9),Sym(10)!(1, 5)(3, 8)(6, 10)(7, 9),Sym(10)!(1, 5)(2, 4)(3, 6)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4)(2, 5)(7, 9)(8, 10),Sym(10)!(2, 5)(3, 6)(7, 10)(8, 
9),Sym(10)!(1, 2, 6)(3, 4, 5)(8, 9, 10),Sym(10)!(1, 5)(2, 4)(3, 6)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 5, 3)(2, 6, 4)(7, 9, 8),Sym(10)!(1, 3, 9, 5, 4, 2, 8, 
6),Sym(10)!(1, 2, 8)(3, 4, 9)(5, 6, 7),Sym(10)!(1, 9, 4, 8)(2, 6, 3, 
5),Sym(10)!(1, 4)(2, 3)(5, 6)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 7, 3)(2, 6, 9)(4, 5, 10),Sym(10)!(2, 10)(3, 7)(4, 
9)(5, 6),Sym(10)!(1, 10, 2)(3, 5, 9)(4, 6, 7)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(10)|Sym(10)!(1, 6, 4, 9, 2, 3, 5, 7),Sym(10)!(1, 2, 9, 5, 6)(3, 10, 4, 
8, 7)>,
[
  sub<Sym(10)|Sym(10)!(1, 2, 7)(3, 8, 10)(4, 9, 5),Sym(10)!(1, 10)(2, 6)(4, 
7)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2, 8)(3, 4, 9)(5, 6, 7),Sym(10)!(2, 8)(3, 5)(4, 7)(6, 
9)>,
  sub<Sym(10)|Sym(10)!(1, 10, 4)(2, 8, 5)(3, 6, 9),Sym(10)!(1, 4)(2, 6)(3, 5)(7,
10),Sym(10)!(2, 6)(3, 8)(4, 10)(5, 9),Sym(10)!(1, 7)(3, 5)(4, 10)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 10)(2, 3)(4, 6)(5, 8)(7, 9),Sym(10)!(1, 5)(3, 8)(6, 
10)(7, 9),Sym(10)!(1, 2, 5, 4)(3, 10, 6, 8),Sym(10)!(1, 5)(2, 4)(3, 6)(8, 10)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 6, 4, 9, 2, 3, 5, 7),Sym(10)!(1, 2, 9, 5, 6)(3, 10, 4, 
8, 7)>,
[
  sub<Sym(10)|Sym(10)!(1, 2, 7)(3, 8, 10)(4, 9, 5),Sym(10)!(1, 10)(2, 6)(4, 
7)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 9)(2, 4)(3, 8)(5, 7),Sym(10)!(1, 6, 9)(2, 7, 3)(4, 8, 
5)>,
  sub<Sym(10)|Sym(10)!(1, 10, 4)(2, 8, 5)(3, 6, 9),Sym(10)!(1, 4)(2, 6)(3, 5)(7,
10),Sym(10)!(2, 6)(3, 8)(4, 10)(5, 9),Sym(10)!(1, 7)(3, 5)(4, 10)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 5)(3, 8)(6, 10)(7, 9),Sym(10)!(1, 5)(2, 4)(3, 6)(8, 
10),Sym(10)!(1, 7, 5, 9)(3, 6, 8, 10),Sym(10)!(1, 8)(2, 4)(3, 5)(6, 7)(9, 10)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 6, 4, 9, 2, 3, 5, 7),Sym(10)!(1, 2, 9, 5, 6)(3, 10, 4, 
8, 7)>,
[
  sub<Sym(10)|Sym(10)!(1, 2, 7)(3, 8, 10)(4, 9, 5),Sym(10)!(1, 10)(2, 6)(4, 
7)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 3)(2, 10)(5, 9)(7, 8),Sym(10)!(1, 9, 8)(2, 10, 6)(3, 
7, 5)>,
  sub<Sym(10)|Sym(10)!(1, 8)(3, 7)(4, 6)(5, 9),Sym(10)!(1, 2, 3)(4, 5, 6)(7, 8, 
10),Sym(10)!(1, 8)(2, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 10)(3, 8)(4, 6)>,
  sub<Sym(10)|Sym(10)!(1, 3)(2, 6)(4, 9)(5, 7)(8, 10),Sym(10)!(1, 4)(2, 6)(3, 
5)(7, 10),Sym(10)!(1, 4, 7, 10)(3, 8, 5, 9),Sym(10)!(1, 7)(3, 5)(4, 10)(8, 9)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 6, 4, 9, 2, 3, 5, 7),Sym(10)!(1, 2, 9, 5, 6)(3, 10, 4, 
8, 7)>,
[
  sub<Sym(10)|Sym(10)!(1, 2, 7)(3, 8, 10)(4, 9, 5),Sym(10)!(1, 10)(2, 6)(4, 
7)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 6)(3, 10)(4, 9)(5, 8),Sym(10)!(1, 5, 9)(2, 3, 10)(4, 
8, 6),Sym(10)!(1, 3, 8)(2, 4, 9)(5, 10, 6)>,
  sub<Sym(10)|Sym(10)!(2, 7)(3, 4)(5, 8)(9, 10),Sym(10)!(1, 10, 4)(2, 8, 5)(3, 
6, 9),Sym(10)!(1, 6)(2, 8)(5, 7)(9, 10),Sym(10)!(1, 9)(2, 8)(3, 4)(6, 10)>,
  sub<Sym(10)|Sym(10)!(1, 3)(2, 6)(4, 9)(5, 7)(8, 10),Sym(10)!(1, 4)(2, 6)(3, 
5)(7, 10),Sym(10)!(1, 4, 7, 10)(3, 8, 5, 9),Sym(10)!(1, 7)(3, 5)(4, 10)(8, 9)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 6, 4, 9, 2, 3, 5, 7),Sym(10)!(1, 2, 9, 5, 6)(3, 10, 4, 
8, 7)>,
[
  sub<Sym(10)|Sym(10)!(1, 7, 5, 3, 2, 9, 4, 6),Sym(10)!(1, 5, 2, 4)(3, 9, 6, 
7),Sym(10)!(1, 2)(3, 6)(4, 5)(7, 9),Sym(10)!(1, 2, 10)(3, 9, 5)(4, 7, 
6),Sym(10)!(1, 4, 9)(2, 7, 5)(3, 10, 6)>,
  sub<Sym(10)|Sym(10)!(1, 2, 8)(3, 4, 9)(5, 6, 7),Sym(10)!(2, 8)(3, 5)(4, 7)(6, 
9)>,
  sub<Sym(10)|Sym(10)!(1, 9, 10, 6)(3, 5, 4, 7),Sym(10)!(1, 10)(3, 4)(5, 7)(6, 
9),Sym(10)!(1, 7)(2, 8)(3, 6)(4, 9)(5, 10),Sym(10)!(2, 8)(3, 5)(4, 7)(6, 9)>,
  sub<Sym(10)|Sym(10)!(2, 7, 10, 3)(4, 5, 9, 6),Sym(10)!(2, 10)(3, 7)(4, 9)(5, 
6),Sym(10)!(1, 8)(2, 6)(3, 4)(5, 10)(7, 9),Sym(10)!(1, 8)(2, 7)(3, 10)(5, 6)>
],
32/27,
0.0258234609563555042209973669812>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 10, 3, 2, 6)(4, 5, 9, 7, 8),Sym(10)!(1, 10)(3, 6)(5, 
8)(7, 9),Sym(10)!(1, 3, 10, 6)(5, 9, 8, 7)>,
  sub<Sym(10)|Sym(10)!(2, 5, 6)(3, 10, 7)(4, 9, 8),Sym(10)!(2, 10)(3, 5)(6, 
7)(8, 9)>,
  sub<Sym(10)|Sym(10)!(2, 6, 7, 3)(4, 10, 9, 5),Sym(10)!(1, 3, 2, 7, 6)(4, 8, 9,
5, 10),Sym(10)!(2, 7)(3, 6)(4, 9)(5, 10)>,
  sub<Sym(10)|Sym(10)!(1, 5, 2, 10, 3)(4, 6, 9, 8, 7),Sym(10)!(1, 3)(4, 7)(5, 
10)(6, 8),Sym(10)!(1, 10, 3, 5)(4, 8, 7, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 10, 3, 2, 6)(4, 5, 9, 7, 8),Sym(10)!(1, 10)(3, 6)(5, 
8)(7, 9),Sym(10)!(1, 3, 10, 6)(5, 9, 8, 7)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(3, 9)(4, 10)(5, 
6)(7, 8)>,
  sub<Sym(10)|Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10),Sym(10)!(1, 6)(2, 10)(4, 7)(5, 
9),Sym(10)!(1, 7, 6, 4)(2, 5, 10, 9),Sym(10)!(1, 2, 6, 10)(4, 5, 7, 9)>,
  sub<Sym(10)|Sym(10)!(1, 8, 2, 7)(3, 9, 10, 4),Sym(10)!(1, 3, 2, 10)(4, 7, 9, 
8),Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2)(3, 4)(5, 6)(9, 10)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 10, 3, 2, 6)(4, 5, 9, 7, 8),Sym(10)!(1, 10)(3, 6)(5, 
8)(7, 9),Sym(10)!(1, 3, 10, 6)(5, 9, 8, 7)>,
  sub<Sym(10)|Sym(10)!(1, 6)(2, 9)(3, 8)(5, 10),Sym(10)!(1, 8, 2)(3, 6, 9)(4, 
10, 5)>,
  sub<Sym(10)|Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10),Sym(10)!(1, 6)(2, 10)(4, 7)(5, 
9),Sym(10)!(1, 7, 6, 4)(2, 5, 10, 9),Sym(10)!(1, 2, 6, 10)(4, 5, 7, 9)>,
  sub<Sym(10)|Sym(10)!(1, 9)(2, 5)(3, 7)(6, 10),Sym(10)!(2, 6, 3, 10)(4, 5, 8, 
7),Sym(10)!(2, 7, 3, 5)(4, 6, 8, 10),Sym(10)!(2, 3)(4, 8)(5, 7)(6, 10)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 10, 3, 2, 6)(4, 5, 9, 7, 8),Sym(10)!(1, 10)(3, 6)(5, 
8)(7, 9),Sym(10)!(1, 3, 10, 6)(5, 9, 8, 7)>,
  sub<Sym(10)|Sym(10)!(1, 10, 3)(2, 4, 9)(5, 6, 8),Sym(10)!(1, 10)(2, 5)(4, 
8)(6, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3, 10)(2, 5, 9, 7),Sym(10)!(1, 3)(2, 9)(4, 10)(5, 
7),Sym(10)!(1, 6, 3, 10, 4)(2, 7, 8, 5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 5, 2, 10, 3)(4, 6, 9, 8, 7),Sym(10)!(1, 3)(4, 7)(5, 
10)(6, 8),Sym(10)!(1, 10, 3, 5)(4, 8, 7, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3)(2, 10, 9)(6, 7, 8),Sym(10)!(1, 6)(2, 9)(3, 8)(5,
10),Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 8, 9, 7)(4, 5, 10, 6),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8)>,
  sub<Sym(10)|Sym(10)!(1, 8, 5)(2, 7, 6)(3, 4, 9),Sym(10)!(1, 2, 4)(3, 5, 6)(7, 
9, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3)(2, 10, 9)(6, 7, 8),Sym(10)!(1, 6)(2, 9)(3, 8)(5,
10),Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 8, 9, 7)(4, 5, 10, 6),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8)>,
  sub<Sym(10)|Sym(10)!(1, 4)(3, 8)(5, 9)(6, 7),Sym(10)!(1, 8, 5)(2, 7, 6)(3, 4, 
9),Sym(10)!(1, 2, 4)(3, 5, 6)(7, 9, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3)(2, 10, 9)(6, 7, 8),Sym(10)!(1, 6)(2, 9)(3, 8)(5,
10),Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 8, 5)(2, 7, 6)(3, 4, 9),Sym(10)!(1, 6)(2, 5)(3, 4)(7, 
8),Sym(10)!(1, 4, 6, 3)(2, 8, 5, 7),Sym(10)!(1, 3, 7)(2, 5, 9)(4, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 8, 9, 7)(4, 5, 10, 6),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3)(2, 10, 9)(6, 7, 8),Sym(10)!(1, 6)(2, 9)(3, 8)(5,
10),Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 5, 9, 6)(4, 7, 10, 8)>,
  sub<Sym(10)|Sym(10)!(1, 8, 5)(2, 7, 6)(3, 4, 9),Sym(10)!(1, 2, 4)(3, 5, 6)(7, 
9, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3)(2, 10, 9)(6, 7, 8),Sym(10)!(1, 6)(2, 9)(3, 8)(5,
10),Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 5, 9, 6)(4, 7, 10, 8)>,
  sub<Sym(10)|Sym(10)!(1, 4)(3, 8)(5, 9)(6, 7),Sym(10)!(1, 8, 5)(2, 7, 6)(3, 4, 
9),Sym(10)!(1, 2, 4)(3, 5, 6)(7, 9, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3)(2, 10, 9)(6, 7, 8),Sym(10)!(1, 6)(2, 9)(3, 8)(5,
10),Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 3, 4, 8)(5, 7, 9, 6),Sym(10)!(1, 4)(3, 8)(5, 9)(6, 
7),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5, 7),Sym(10)!(1, 2, 4)(3, 5, 6)(7, 9, 8)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 5, 9, 6)(4, 7, 10, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3)(2, 10, 9)(6, 7, 8),Sym(10)!(1, 6)(2, 9)(3, 8)(5,
10),Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 3, 9)(4, 5, 8)(6,
10, 7),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 10, 9, 4)(5, 7, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 8, 5)(2, 7, 6)(3, 4, 9),Sym(10)!(1, 6)(2, 5)(3, 4)(7, 
8),Sym(10)!(1, 4, 6, 3)(2, 8, 5, 7),Sym(10)!(1, 3, 7)(2, 5, 9)(4, 6, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3)(2, 10, 9)(6, 7, 8),Sym(10)!(1, 6)(2, 9)(3, 8)(5,
10),Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 3, 9)(4, 5, 8)(6,
10, 7),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 10, 9, 4)(5, 7, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 3, 4, 8)(5, 7, 9, 6),Sym(10)!(1, 4)(3, 8)(5, 9)(6, 
7),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5, 7),Sym(10)!(1, 2, 4)(3, 5, 6)(7, 9, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3)(2, 10, 9)(6, 7, 8),Sym(10)!(1, 6)(2, 9)(3, 8)(5,
10),Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 5, 9, 6)(4, 7, 10, 
8),Sym(10)!(3, 10, 9, 4)(5, 7, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 8, 5)(2, 7, 6)(3, 4, 9),Sym(10)!(1, 2, 4)(3, 5, 6)(7, 
9, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3)(2, 10, 9)(6, 7, 8),Sym(10)!(1, 6)(2, 9)(3, 8)(5,
10),Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 5, 9, 6)(4, 7, 10, 
8),Sym(10)!(3, 10, 9, 4)(5, 7, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 4)(3, 8)(5, 9)(6, 7),Sym(10)!(1, 8, 5)(2, 7, 6)(3, 4, 
9),Sym(10)!(1, 2, 4)(3, 5, 6)(7, 9, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(3, 8, 9, 7)(4, 5, 10, 6),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 
8),Sym(10)!(1, 3, 8, 7, 9)(2, 6, 4, 10, 5)>,
  sub<Sym(10)|Sym(10)!(1, 8, 5)(2, 7, 6)(3, 4, 9),Sym(10)!(1, 6)(2, 5)(3, 4)(7, 
8),Sym(10)!(1, 4, 6, 3)(2, 8, 5, 7),Sym(10)!(1, 3, 7)(2, 5, 9)(4, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 8, 9, 7)(4, 5, 10, 6),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8)>
],
6/5,
0.0277115967940448223014883301870>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(3, 8, 9, 7)(4, 5, 10, 6),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 
8),Sym(10)!(1, 3, 8, 7, 9)(2, 6, 4, 10, 5)>,
  sub<Sym(10)|Sym(10)!(1, 2, 5, 3)(4, 9, 6, 7),Sym(10)!(1, 5)(2, 3)(4, 6)(7, 
9),Sym(10)!(1, 9, 4)(2, 3, 10)(5, 6, 7),Sym(10)!(1, 10, 5)(2, 6, 9)(3, 7, 4)>,
  sub<Sym(10)|Sym(10)!(2, 10, 9, 7)(4, 6, 5, 8),Sym(10)!(2, 9)(4, 5)(6, 8)(7, 
10),Sym(10)!(1, 9, 2)(4, 7, 8)(5, 6, 10),Sym(10)!(1, 10, 7)(2, 6, 4)(5, 8, 9)>
],
6/5,
0.0277115967940448223014883301870>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 9)(2, 5)(3, 7)(6, 10),Sym(10)!(1, 3, 9, 7)(2, 6, 5, 
10),Sym(10)!(1, 9, 3, 4, 7)(2, 10, 8, 6, 5)>,
  sub<Sym(10)|Sym(10)!(1, 2, 5, 3)(4, 9, 6, 7),Sym(10)!(1, 5)(2, 3)(4, 6)(7, 
9),Sym(10)!(1, 9, 4)(2, 3, 10)(5, 6, 7),Sym(10)!(1, 10, 5)(2, 6, 9)(3, 7, 4)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 5, 9, 6)(4, 7, 10, 8)>
],
6/5,
0.0277115967940448223014883301870>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 5, 2, 10, 3)(4, 6, 9, 8, 7),Sym(10)!(1, 3)(4, 7)(5, 
10)(6, 8),Sym(10)!(1, 10, 3, 5)(4, 8, 7, 6)>,
  sub<Sym(10)|Sym(10)!(2, 5, 9, 4)(6, 7, 8, 10),Sym(10)!(2, 9)(4, 5)(6, 8)(7, 
10),Sym(10)!(1, 9, 2)(4, 7, 8)(5, 6, 10),Sym(10)!(1, 10, 7)(2, 6, 4)(5, 8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 8, 9, 7)(4, 5, 10, 6),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8)>
],
6/5,
0.0277115967940448223014883301870>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 8, 9, 7)(4, 5, 10, 6),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8)>,
  sub<Sym(10)|Sym(10)!(1, 3, 6)(2, 5, 4)(7, 9, 10),Sym(10)!(1, 10, 5)(2, 6, 
9)(3, 7, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 8, 9, 7)(4, 5, 10, 6),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8)>,
  sub<Sym(10)|Sym(10)!(1, 5)(2, 3)(4, 6)(7, 9),Sym(10)!(1, 3, 6)(2, 5, 4)(7, 9, 
10),Sym(10)!(1, 10, 5)(2, 6, 9)(3, 7, 4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 5)(2, 3)(4, 6)(7, 9),Sym(10)!(1, 9, 4)(2, 3, 10)(5, 6,
7),Sym(10)!(1, 10, 5)(2, 6, 9)(3, 7, 4),Sym(10)!(1, 6, 5, 4)(2, 9, 3, 7)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 8, 9, 7)(4, 5, 10, 6),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 5, 9, 6)(4, 7, 10, 8)>,
  sub<Sym(10)|Sym(10)!(1, 3, 6)(2, 5, 4)(7, 9, 10),Sym(10)!(1, 10, 5)(2, 6, 
9)(3, 7, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 5, 9, 6)(4, 7, 10, 8)>,
  sub<Sym(10)|Sym(10)!(1, 5)(2, 3)(4, 6)(7, 9),Sym(10)!(1, 3, 6)(2, 5, 4)(7, 9, 
10),Sym(10)!(1, 10, 5)(2, 6, 9)(3, 7, 4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 2, 5, 3)(4, 9, 6, 7),Sym(10)!(1, 5)(2, 3)(4, 6)(7, 
9),Sym(10)!(1, 9, 4)(2, 3, 10)(5, 6, 7),Sym(10)!(1, 10, 5)(2, 6, 9)(3, 7, 4)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 5, 9, 6)(4, 7, 10, 8)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 3, 9)(4, 5, 8)(6,
10, 7),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 10, 9, 4)(5, 7, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 5)(2, 3)(4, 6)(7, 9),Sym(10)!(1, 9, 4)(2, 3, 10)(5, 6,
7),Sym(10)!(1, 10, 5)(2, 6, 9)(3, 7, 4),Sym(10)!(1, 6, 5, 4)(2, 9, 3, 7)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 3, 9)(4, 5, 8)(6,
10, 7),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 10, 9, 4)(5, 7, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 2, 5, 3)(4, 9, 6, 7),Sym(10)!(1, 5)(2, 3)(4, 6)(7, 
9),Sym(10)!(1, 9, 4)(2, 3, 10)(5, 6, 7),Sym(10)!(1, 10, 5)(2, 6, 9)(3, 7, 4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 5, 9, 6)(4, 7, 10, 
8),Sym(10)!(3, 10, 9, 4)(5, 7, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 3, 6)(2, 5, 4)(7, 9, 10),Sym(10)!(1, 10, 5)(2, 6, 
9)(3, 7, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 5, 9, 6)(4, 7, 10, 
8),Sym(10)!(3, 10, 9, 4)(5, 7, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 5)(2, 3)(4, 6)(7, 9),Sym(10)!(1, 3, 6)(2, 5, 4)(7, 9, 
10),Sym(10)!(1, 10, 5)(2, 6, 9)(3, 7, 4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 6, 10)(2, 4, 7)(3, 5, 8),Sym(10)!(1, 2)(3, 10)(4, 
9)(7, 8)>,
  sub<Sym(10)|Sym(10)!(2, 5, 6)(3, 10, 7)(4, 9, 8),Sym(10)!(2, 10)(3, 5)(6, 
7)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 10, 9, 6)(2, 3, 5, 7),Sym(10)!(1, 9)(2, 5)(3, 7)(6, 
10),Sym(10)!(1, 3, 9, 7)(2, 6, 5, 10),Sym(10)!(1, 6)(3, 7)(4, 8)(9, 10)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 6, 10)(2, 4, 7)(3, 5, 8),Sym(10)!(1, 2)(3, 10)(4, 
9)(7, 8)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(3, 9)(4, 10)(5, 
6)(7, 8)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 10)(3, 6)(5, 8)(7, 9),Sym(10)!(1, 10, 5, 8)(2, 3, 4, 
6),Sym(10)!(1, 2, 5, 4)(3, 10, 6, 8),Sym(10)!(1, 5)(2, 4)(3, 6)(8, 10)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 6, 10)(2, 4, 7)(3, 5, 8),Sym(10)!(1, 2)(3, 10)(4, 
9)(7, 8)>,
  sub<Sym(10)|Sym(10)!(1, 9)(2, 7)(3, 5)(4, 8),Sym(10)!(1, 5, 8)(2, 6, 7)(3, 9, 
4)>,
  sub<Sym(10)|Sym(10)!(1, 9)(2, 7)(3, 5)(4, 8),Sym(10)!(1, 9)(2, 5)(3, 7)(6, 
10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5, 7),Sym(10)!(1, 6)(3, 7)(4, 8)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 3)(4, 7)(5, 10)(6, 8),Sym(10)!(2, 7, 9, 10)(4, 8, 5, 
6),Sym(10)!(2, 9)(4, 5)(6, 8)(7, 10),Sym(10)!(2, 8, 9, 6)(4, 10, 5, 7)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 6, 10)(2, 4, 7)(3, 5, 8),Sym(10)!(1, 2)(3, 10)(4, 
9)(7, 8)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 3, 9)(4, 5, 8)(6,
10, 7),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 10)(3, 6)(5, 8)(7, 9),Sym(10)!(1, 10, 5, 8)(2, 3, 4, 
6),Sym(10)!(1, 2, 5, 4)(3, 10, 6, 8),Sym(10)!(1, 5)(2, 4)(3, 6)(8, 10)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 9, 5, 7)(2, 4, 3, 6),Sym(10)!(1, 2, 5, 3)(4, 9, 6, 
7),Sym(10)!(1, 5)(2, 3)(4, 6)(7, 9),Sym(10)!(1, 9, 4)(2, 3, 10)(5, 6, 
7),Sym(10)!(1, 10, 5)(2, 6, 9)(3, 7, 4)>,
  sub<Sym(10)|Sym(10)!(2, 5, 6)(3, 10, 7)(4, 9, 8),Sym(10)!(2, 10)(3, 5)(6, 
7)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 5, 4, 3)(2, 7, 6, 10),Sym(10)!(1, 3)(2, 6)(4, 5)(8, 
9),Sym(10)!(1, 4)(2, 6)(3, 5)(7, 10),Sym(10)!(1, 6, 4, 2)(3, 10, 5, 7)>,
  sub<Sym(10)|Sym(10)!(1, 10, 9, 6)(2, 3, 5, 7),Sym(10)!(1, 9)(2, 5)(3, 7)(6, 
10),Sym(10)!(1, 3, 9, 7)(2, 6, 5, 10),Sym(10)!(1, 6)(3, 7)(4, 8)(9, 10)>
],
32/27,
0.0258234609563555042209973669812>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4, 6)(2, 3, 5),Sym(8)!(1, 2)(3, 4),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 5, 6, 3)(2, 4),Sym(8)!(1, 
6)(3, 5),Sym(8)!(1, 6, 4)(2, 3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4, 3, 2)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4),Sym(8)!(1, 6, 
3)(2, 5, 4),Sym(8)!(1, 3, 6)(2, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4, 6)(2, 3, 5),Sym(8)!(1, 2)(3, 4),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 4),Sym(8)!(1, 4, 3, 2)(5, 6),Sym(8)!(1, 6, 3)(2, 
5, 4),Sym(8)!(1, 3, 6)(2, 5, 4)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 6)(3, 5),Sym(8)!(1, 6, 4)(2, 
3, 5),Sym(8)!(1, 5, 6, 3)(2, 4)(7, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 5)(3, 6),Sym(8)!(1, 5)(2, 4),Sym(8)!(1, 2, 3)(4, 6, 5)>,
  sub<Sym(8)|Sym(8)!(2, 3)(4, 5),Sym(8)!(1, 3, 2)(4, 6, 5),Sym(8)!(1, 6)(2, 5, 
3, 4),Sym(8)!(1, 3, 2)(4, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 6)(3, 5),Sym(8)!(1, 6, 4)(2, 
3, 5),Sym(8)!(1, 5, 6, 3)(2, 4)(7, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 5)(3, 6),Sym(8)!(1, 5)(2, 4),Sym(8)!(1, 2, 3)(4, 6, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 5, 6, 3)(2, 4),Sym(8)!(1, 
6)(3, 5),Sym(8)!(1, 6, 4)(2, 3, 5)>,
  sub<Sym(8)|Sym(8)!(2, 3)(4, 5),Sym(8)!(1, 6)(2, 5, 3, 4)(7, 8),Sym(8)!(1, 3, 
2)(4, 6, 5),Sym(8)!(1, 3, 2)(4, 5, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4)(3, 5),Sym(8)!(1, 2, 5)(3, 4, 6),Sym(8)!(1, 4)(2, 6)>,
  sub<Sym(8)|Sym(8)!(2, 3)(4, 5),Sym(8)!(1, 3, 2)(4, 6, 5),Sym(8)!(1, 6)(2, 5, 
3, 4),Sym(8)!(1, 3, 2)(4, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 4, 3, 2)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4),Sym(8)!(1, 6, 
3)(2, 5, 4),Sym(8)!(1, 3, 6)(2, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4)(3, 5),Sym(8)!(1, 2, 5)(3, 4, 6),Sym(8)!(1, 4)(2, 6)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 4),Sym(8)!(1, 4, 3, 2)(5, 6),Sym(8)!(1, 6, 3)(2, 
5, 4),Sym(8)!(1, 3, 6)(2, 5, 4)>,
  sub<Sym(8)|Sym(8)!(2, 3)(4, 5),Sym(8)!(1, 6)(2, 5, 3, 4)(7, 8),Sym(8)!(1, 3, 
2)(4, 6, 5),Sym(8)!(1, 3, 2)(4, 5, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4)(3, 5),Sym(8)!(1, 2, 4)(3, 6, 
5),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5)(2, 3),Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 
5, 6),Sym(8)!(1, 2, 4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 6)(3, 5),Sym(8)!(1, 6, 4)(2, 
3, 5),Sym(8)!(1, 5, 6, 3)(2, 4)(7, 8)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4)(3, 5),Sym(8)!(1, 2, 4)(3, 6, 
5),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 5, 6, 3)(2, 4),Sym(8)!(1, 
6)(3, 5),Sym(8)!(1, 6, 4)(2, 3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 5, 6),Sym(8)!(1, 6, 4, 
5)(2, 3)(7, 8),Sym(8)!(1, 2, 4)(3, 5, 6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3)(5, 6),Sym(8)!(1, 5)(3, 6),Sym(8)!(1, 3, 4)(2, 5, 
6),Sym(8)!(2, 4)(3, 6)>,
  sub<Sym(8)|Sym(8)!(2, 3)(4, 5),Sym(8)!(1, 3, 2)(4, 6, 5),Sym(8)!(1, 6)(2, 5, 
3, 4),Sym(8)!(1, 3, 2)(4, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 6)(3, 5),Sym(8)!(1, 6, 4)(2, 
3, 5),Sym(8)!(1, 5, 6, 3)(2, 4)(7, 8)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3)(5, 6),Sym(8)!(1, 5)(3, 6),Sym(8)!(1, 3, 4)(2, 5, 
6),Sym(8)!(2, 4)(3, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 5, 6, 3)(2, 4),Sym(8)!(1, 
6)(3, 5),Sym(8)!(1, 6, 4)(2, 3, 5)>,
  sub<Sym(8)|Sym(8)!(2, 3)(4, 5),Sym(8)!(1, 6)(2, 5, 3, 4)(7, 8),Sym(8)!(1, 3, 
2)(4, 6, 5),Sym(8)!(1, 3, 2)(4, 5, 6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4)(3, 5),Sym(8)!(1, 3, 6)(2, 4, 5),Sym(8)!(2, 6)(3, 
5),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(2, 3)(4, 5),Sym(8)!(1, 3, 2)(4, 6, 5),Sym(8)!(1, 6)(2, 5, 
3, 4),Sym(8)!(1, 3, 2)(4, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 4, 3, 2)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4),Sym(8)!(1, 6, 
3)(2, 5, 4),Sym(8)!(1, 3, 6)(2, 5, 4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4)(3, 5),Sym(8)!(1, 3, 6)(2, 4, 5),Sym(8)!(2, 6)(3, 
5),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 4),Sym(8)!(1, 4, 3, 2)(5, 6),Sym(8)!(1, 6, 3)(2, 
5, 4),Sym(8)!(1, 3, 6)(2, 5, 4)>,
  sub<Sym(8)|Sym(8)!(2, 3)(4, 5),Sym(8)!(1, 6)(2, 5, 3, 4)(7, 8),Sym(8)!(1, 3, 
2)(4, 6, 5),Sym(8)!(1, 3, 2)(4, 5, 6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4)(3, 6),Sym(8)!(1, 6)(3, 4),Sym(8)!(1, 6)(2, 
5),Sym(8)!(1, 5, 4)(2, 3, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5)(2, 3),Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 
5, 6),Sym(8)!(1, 2, 4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(2, 3)(4, 5),Sym(8)!(1, 6)(2, 5, 3, 4)(7, 8),Sym(8)!(1, 3, 
2)(4, 6, 5),Sym(8)!(1, 3, 2)(4, 5, 6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4)(3, 6),Sym(8)!(1, 6)(3, 4),Sym(8)!(1, 6)(2, 
5),Sym(8)!(1, 5, 4)(2, 3, 6)>,
  sub<Sym(8)|Sym(8)!(2, 3)(4, 5),Sym(8)!(1, 3, 2)(4, 6, 5),Sym(8)!(1, 6)(2, 5, 
3, 4),Sym(8)!(1, 3, 2)(4, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 5, 6),Sym(8)!(1, 6, 4, 
5)(2, 3)(7, 8),Sym(8)!(1, 2, 4)(3, 5, 6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 5, 4)(2, 6, 3),Sym(8)!(1, 2)(5, 6),Sym(8)!(1, 2)(3, 
4),Sym(8)!(1, 4)(2, 3)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 5, 6, 3)(2, 4),Sym(8)!(1, 
6)(3, 5),Sym(8)!(1, 6, 4)(2, 3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4, 3, 2)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4),Sym(8)!(1, 6, 
3)(2, 5, 4),Sym(8)!(1, 3, 6)(2, 5, 4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 5)(4, 6),Sym(8)!(2, 5, 4),Sym(8)!(2, 6)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4, 3)(2, 5, 6),Sym(8)!(1, 4, 3)(2, 
6, 5),Sym(8)!(1, 2, 3, 6)(4, 5)>,
  sub<Sym(8)|Sym(8)!(2, 3)(4, 5),Sym(8)!(1, 6)(2, 5, 3, 4)(7, 8),Sym(8)!(1, 3, 
2)(4, 6, 5),Sym(8)!(1, 3, 2)(4, 5, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 5)(4, 6),Sym(8)!(2, 5, 4),Sym(8)!(2, 6)(4, 5)>,
  sub<Sym(8)|Sym(8)!(2, 3)(4, 5),Sym(8)!(1, 3, 2)(4, 6, 5),Sym(8)!(1, 6)(2, 5, 
3, 4),Sym(8)!(1, 3, 2)(4, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4, 3)(2, 5, 6),Sym(8)!(1, 2, 3, 
6)(4, 5)(7, 8),Sym(8)!(1, 4, 3)(2, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(1, 6, 5),Sym(8)!(1, 3)(5, 6),Sym(8)!(1, 6)(3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5)(2, 3),Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 
5, 6),Sym(8)!(1, 2, 4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 5)(2, 4, 3),Sym(8)!(1, 2, 5, 4)(3, 6)(7, 
8),Sym(8)!(1, 6, 5)(2, 3, 4),Sym(8)!(1, 5)(2, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(1, 6, 5),Sym(8)!(1, 3)(5, 6),Sym(8)!(1, 6)(3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 2, 5, 4)(3, 6),Sym(8)!(1, 6, 5)(2, 4, 3),Sym(8)!(1, 6, 
5)(2, 3, 4),Sym(8)!(1, 5)(2, 4)>,
  sub<Sym(8)|Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 5, 6),Sym(8)!(1, 6, 4, 
5)(2, 3)(7, 8),Sym(8)!(1, 2, 4)(3, 5, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 5, 6),Sym(8)!(1, 6)(4, 5)>,
  sub<Sym(8)|Sym(8)!(2, 3)(4, 5),Sym(8)!(1, 3, 2)(4, 6, 5),Sym(8)!(1, 6)(2, 5, 
3, 4),Sym(8)!(1, 3, 2)(4, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 5)(2, 4, 3),Sym(8)!(1, 2, 5, 4)(3, 6)(7, 
8),Sym(8)!(1, 6, 5)(2, 3, 4),Sym(8)!(1, 5)(2, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 5, 6),Sym(8)!(1, 6)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 2, 5, 4)(3, 6),Sym(8)!(1, 6, 5)(2, 4, 3),Sym(8)!(1, 6, 
5)(2, 3, 4),Sym(8)!(1, 5)(2, 4)>,
  sub<Sym(8)|Sym(8)!(2, 3)(4, 5),Sym(8)!(1, 6)(2, 5, 3, 4)(7, 8),Sym(8)!(1, 3, 
2)(4, 6, 5),Sym(8)!(1, 3, 2)(4, 5, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 5)(3, 6),Sym(8)!(3, 5, 6),Sym(8)!(2, 3)(5, 6),Sym(8)!(1,
4)(2, 3)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5)(2, 3),Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 
5, 6),Sym(8)!(1, 2, 4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4, 3)(2, 5, 6),Sym(8)!(1, 2, 3, 
6)(4, 5)(7, 8),Sym(8)!(1, 4, 3)(2, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 5)(3, 6),Sym(8)!(3, 5, 6),Sym(8)!(2, 3)(5, 6),Sym(8)!(1,
4)(2, 3)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4, 3)(2, 5, 6),Sym(8)!(1, 4, 3)(2, 
6, 5),Sym(8)!(1, 2, 3, 6)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 5, 6),Sym(8)!(1, 6, 4, 
5)(2, 3)(7, 8),Sym(8)!(1, 2, 4)(3, 5, 6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(3, 6)(4, 5),Sym(8)!(3, 6, 4),Sym(8)!(3,
4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5)(2, 3),Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 
5, 6),Sym(8)!(1, 2, 4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(2, 3)(4, 5),Sym(8)!(1, 6)(2, 5, 3, 4)(7, 8),Sym(8)!(1, 3, 
2)(4, 6, 5),Sym(8)!(1, 3, 2)(4, 5, 6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(3, 6)(4, 5),Sym(8)!(3, 6, 4),Sym(8)!(3,
4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(2, 3)(4, 5),Sym(8)!(1, 3, 2)(4, 6, 5),Sym(8)!(1, 6)(2, 5, 
3, 4),Sym(8)!(1, 3, 2)(4, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 5, 6),Sym(8)!(1, 6, 4, 
5)(2, 3)(7, 8),Sym(8)!(1, 2, 4)(3, 5, 6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(1, 6, 5),Sym(8)!(1, 6)(3, 5),Sym(8)!(1, 5)(3, 6),Sym(8)!(2,
4)(3, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5)(2, 3),Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 
5, 6),Sym(8)!(1, 2, 4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 5)(2, 4, 3),Sym(8)!(1, 2, 5, 4)(3, 6)(7, 
8),Sym(8)!(1, 6, 5)(2, 3, 4),Sym(8)!(1, 5)(2, 4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(1, 6, 5),Sym(8)!(1, 6)(3, 5),Sym(8)!(1, 5)(3, 6),Sym(8)!(2,
4)(3, 6)>,
  sub<Sym(8)|Sym(8)!(1, 2, 5, 4)(3, 6),Sym(8)!(1, 6, 5)(2, 4, 3),Sym(8)!(1, 6, 
5)(2, 3, 4),Sym(8)!(1, 5)(2, 4)>,
  sub<Sym(8)|Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 5, 6),Sym(8)!(1, 6, 4, 
5)(2, 3)(7, 8),Sym(8)!(1, 2, 4)(3, 5, 6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(1, 2, 6),Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 5)(3, 4),Sym(8)!(1,
6)(2, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4, 3)(2, 5, 6),Sym(8)!(1, 4, 3)(2, 
6, 5),Sym(8)!(1, 2, 3, 6)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 5)(2, 4, 3),Sym(8)!(1, 2, 5, 4)(3, 6)(7, 
8),Sym(8)!(1, 6, 5)(2, 3, 4),Sym(8)!(1, 5)(2, 4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(1, 2, 6),Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 5)(3, 4),Sym(8)!(1,
6)(2, 5)>,
  sub<Sym(8)|Sym(8)!(1, 2, 5, 4)(3, 6),Sym(8)!(1, 6, 5)(2, 4, 3),Sym(8)!(1, 6, 
5)(2, 3, 4),Sym(8)!(1, 5)(2, 4)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4, 3)(2, 5, 6),Sym(8)!(1, 2, 3, 
6)(4, 5)(7, 8),Sym(8)!(1, 4, 3)(2, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(1, 4)(5, 6),Sym(8)!(4, 5, 6),Sym(8)!(1, 6)(4, 5),Sym(8)!(1,
6)(2, 3)>,
  sub<Sym(8)|Sym(8)!(2, 3)(4, 5),Sym(8)!(1, 3, 2)(4, 6, 5),Sym(8)!(1, 6)(2, 5, 
3, 4),Sym(8)!(1, 3, 2)(4, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 5)(2, 4, 3),Sym(8)!(1, 2, 5, 4)(3, 6)(7, 
8),Sym(8)!(1, 6, 5)(2, 3, 4),Sym(8)!(1, 5)(2, 4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(8)|Sym(8)!(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2, 3)(4, 8)(5, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(4, 8, 5, 6, 7),Sym(8)!(4, 8)(5, 7),Sym(8)!(1, 2)(4, 7, 8, 
5)>,
  sub<Sym(8)|Sym(8)!(5, 6)(7, 8),Sym(8)!(4, 6, 5)>,
  sub<Sym(8)|Sym(8)!(4, 7)(6, 8),Sym(8)!(1, 2)(6, 8),Sym(8)!(4, 8)(6, 
7),Sym(8)!(1, 3, 2)(4, 8, 6)>,
  sub<Sym(8)|Sym(8)!(1, 2),Sym(8)!(4, 8),Sym(8)!(1, 2)(4, 8)(5, 7),Sym(8)!(1, 
2)(4, 7)(5, 8)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(8)|Sym(8)!(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2, 3)(4, 8)(5, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(4, 8, 5, 6, 7),Sym(8)!(4, 8)(5, 7),Sym(8)!(1, 2)(4, 7, 8, 
5)>,
  sub<Sym(8)|Sym(8)!(5, 6)(7, 8),Sym(8)!(4, 6, 5)>,
  sub<Sym(8)|Sym(8)!(1, 2)(4, 7),Sym(8)!(4, 7)(6, 8),Sym(8)!(4, 6)(7, 
8),Sym(8)!(1, 3, 2)(4, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2),Sym(8)!(4, 8),Sym(8)!(1, 2)(4, 8)(5, 7),Sym(8)!(1, 
2)(4, 7)(5, 8)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(8)|Sym(8)!(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2, 3)(4, 8)(5, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(4, 8, 5, 6, 7),Sym(8)!(4, 8)(5, 7),Sym(8)!(1, 2)(4, 7, 8, 
5)>,
  sub<Sym(8)|Sym(8)!(5, 6)(7, 8),Sym(8)!(4, 6, 5)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(4, 7, 5),Sym(8)!(1, 2)(5, 7),Sym(8)!(4, 8)(5, 
7),Sym(8)!(4, 7)(5, 8)>,
  sub<Sym(8)|Sym(8)!(4, 7),Sym(8)!(1, 2),Sym(8)!(1, 2)(4, 7)(6, 8),Sym(8)!(1, 
2)(4, 6)(7, 8)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(8)|Sym(8)!(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2, 3)(4, 8)(5, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(4, 8, 5, 6, 7),Sym(8)!(4, 8)(5, 7),Sym(8)!(1, 2)(4, 7, 8, 
5)>,
  sub<Sym(8)|Sym(8)!(1, 2),Sym(8)!(1, 2)(4, 8, 5),Sym(8)!(1, 2)(4, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(5, 6)(7, 8),Sym(8)!(1, 2)(5, 
6),Sym(8)!(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(4, 7),Sym(8)!(1, 2),Sym(8)!(1, 2)(4, 7)(6, 8),Sym(8)!(1, 
2)(4, 6)(7, 8)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(8)|Sym(8)!(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2, 3)(4, 8)(5, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(4, 8, 5, 6, 7),Sym(8)!(4, 8)(5, 7),Sym(8)!(1, 2)(4, 7, 8, 
5)>,
  sub<Sym(8)|Sym(8)!(4, 5, 8),Sym(8)!(1, 3)(5, 8),Sym(8)!(1, 3)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2)(4, 7),Sym(8)!(4, 7)(6, 8),Sym(8)!(4, 6)(7, 
8),Sym(8)!(1, 3, 2)(4, 8, 7)>,
  sub<Sym(8)|Sym(8)!(7, 8),Sym(8)!(1, 2),Sym(8)!(1, 2)(5, 6)(7, 8),Sym(8)!(1, 
2)(5, 8)(6, 7)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(8)|Sym(8)!(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2, 3)(4, 8)(5, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(4, 5, 6, 8),Sym(8)!(1, 2)(4, 6)(5, 8),Sym(8)!(4, 7, 
6, 5, 8),Sym(8)!(1, 2)>,
  sub<Sym(8)|Sym(8)!(5, 6)(7, 8),Sym(8)!(4, 6, 5)>,
  sub<Sym(8)|Sym(8)!(4, 7)(6, 8),Sym(8)!(1, 2)(6, 8),Sym(8)!(4, 8)(6, 
7),Sym(8)!(1, 3, 2)(4, 8, 6)>,
  sub<Sym(8)|Sym(8)!(1, 2),Sym(8)!(4, 8),Sym(8)!(1, 2)(4, 8)(5, 7),Sym(8)!(1, 
2)(4, 7)(5, 8)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(8)|Sym(8)!(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2, 3)(4, 8)(5, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(4, 5, 6, 8),Sym(8)!(1, 2)(4, 6)(5, 8),Sym(8)!(4, 7, 
6, 5, 8),Sym(8)!(1, 2)>,
  sub<Sym(8)|Sym(8)!(5, 6)(7, 8),Sym(8)!(4, 6, 5)>,
  sub<Sym(8)|Sym(8)!(1, 2)(4, 7),Sym(8)!(4, 7)(6, 8),Sym(8)!(4, 6)(7, 
8),Sym(8)!(1, 3, 2)(4, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2),Sym(8)!(4, 8),Sym(8)!(1, 2)(4, 8)(5, 7),Sym(8)!(1, 
2)(4, 7)(5, 8)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(8)|Sym(8)!(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2, 3)(4, 8)(5, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(4, 5, 6, 8),Sym(8)!(1, 2)(4, 6)(5, 8),Sym(8)!(4, 7, 
6, 5, 8),Sym(8)!(1, 2)>,
  sub<Sym(8)|Sym(8)!(1, 2),Sym(8)!(1, 2)(4, 8, 5),Sym(8)!(1, 2)(4, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(5, 6)(7, 8),Sym(8)!(1, 2)(5, 
6),Sym(8)!(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(4, 7),Sym(8)!(1, 2),Sym(8)!(1, 2)(4, 7)(6, 8),Sym(8)!(1, 
2)(4, 6)(7, 8)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(8)|Sym(8)!(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2, 3)(4, 8)(5, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(4, 5, 6, 8),Sym(8)!(1, 2)(4, 6)(5, 8),Sym(8)!(4, 7, 
6, 5, 8),Sym(8)!(1, 2)>,
  sub<Sym(8)|Sym(8)!(1, 2),Sym(8)!(1, 2)(4, 8, 5),Sym(8)!(1, 2)(4, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(4, 7)(6, 8),Sym(8)!(1, 2)(6, 8),Sym(8)!(4, 8)(6, 
7),Sym(8)!(1, 3, 2)(4, 8, 6)>,
  sub<Sym(8)|Sym(8)!(7, 8),Sym(8)!(1, 2),Sym(8)!(1, 2)(5, 6)(7, 8),Sym(8)!(1, 
2)(5, 8)(6, 7)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(8)|Sym(8)!(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2, 3)(4, 8)(5, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(4, 5, 6, 8),Sym(8)!(1, 2)(4, 6)(5, 8),Sym(8)!(4, 7, 
6, 5, 8),Sym(8)!(1, 2)>,
  sub<Sym(8)|Sym(8)!(1, 2),Sym(8)!(1, 2)(4, 8, 5),Sym(8)!(1, 2)(4, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2)(4, 7),Sym(8)!(4, 7)(6, 8),Sym(8)!(4, 6)(7, 
8),Sym(8)!(1, 3, 2)(4, 8, 7)>,
  sub<Sym(8)|Sym(8)!(7, 8),Sym(8)!(1, 2),Sym(8)!(1, 2)(5, 6)(7, 8),Sym(8)!(1, 
2)(5, 8)(6, 7)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(8)|Sym(8)!(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2, 3)(4, 8)(5, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(4, 5, 6, 8),Sym(8)!(1, 2)(4, 6)(5, 8),Sym(8)!(4, 7, 
6, 5, 8),Sym(8)!(1, 2)>,
  sub<Sym(8)|Sym(8)!(4, 5, 8),Sym(8)!(1, 3)(5, 8),Sym(8)!(1, 3)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2)(4, 7),Sym(8)!(4, 7)(6, 8),Sym(8)!(4, 6)(7, 
8),Sym(8)!(1, 3, 2)(4, 8, 7)>,
  sub<Sym(8)|Sym(8)!(7, 8),Sym(8)!(1, 2),Sym(8)!(1, 2)(5, 6)(7, 8),Sym(8)!(1, 
2)(5, 8)(6, 7)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(9)|Sym(9)!(2, 3, 4)(5, 9)(6, 8),Sym(9)!(1, 2, 3)(5, 6, 9, 8, 7)>,
[
  sub<Sym(9)|Sym(9)!(1, 3)(2, 4)(5, 6)(8, 9),Sym(9)!(1, 4)(2, 3)(5, 8)(6, 
9),Sym(9)!(2, 4, 3)(5, 9, 6)>,
  sub<Sym(9)|Sym(9)!(1, 3, 2)(5, 9, 6),Sym(9)!(1, 3)(2, 4)(5, 9)(6, 
8),Sym(9)!(1, 4)(2, 3)(5, 8)(6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 2, 4)(5, 8, 6),Sym(9)!(1, 4, 2),Sym(9)!(1, 4, 2)(5, 
8)(7, 9)>,
  sub<Sym(9)|Sym(9)!(1, 3, 4),Sym(9)!(1, 3, 4)(5, 8, 9)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(9)|Sym(9)!(2, 3, 4)(5, 9)(6, 8),Sym(9)!(1, 2, 3)(5, 6, 9, 8, 7)>,
[
  sub<Sym(9)|Sym(9)!(1, 3)(2, 4)(5, 6)(8, 9),Sym(9)!(1, 4)(2, 3)(5, 8)(6, 
9),Sym(9)!(2, 4, 3)(5, 9, 6)>,
  sub<Sym(9)|Sym(9)!(1, 3, 2)(5, 9, 6),Sym(9)!(1, 3)(2, 4)(5, 9)(6, 
8),Sym(9)!(1, 4)(2, 3)(5, 8)(6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 3, 4),Sym(9)!(1, 3, 4)(5, 9)(6, 7),Sym(9)!(1, 4, 3)(5, 
9, 8)>,
  sub<Sym(9)|Sym(9)!(1, 2, 4)(5, 8, 6),Sym(9)!(1, 4, 2),Sym(9)!(1, 4, 2)(5, 
8)(7, 9)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(9)|Sym(9)!(2, 3, 4)(5, 9)(6, 8),Sym(9)!(1, 2, 3)(5, 6, 9, 8, 7)>,
[
  sub<Sym(9)|Sym(9)!(1, 3)(2, 4)(5, 6)(8, 9),Sym(9)!(1, 4)(2, 3)(5, 8)(6, 
9),Sym(9)!(2, 4, 3)(5, 9, 6)>,
  sub<Sym(9)|Sym(9)!(1, 3, 2)(5, 9, 6),Sym(9)!(1, 3)(2, 4)(5, 9)(6, 
8),Sym(9)!(1, 4)(2, 3)(5, 8)(6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 4, 3)(5, 9)(7, 8),Sym(9)!(1, 3, 4)(5, 9, 8),Sym(9)!(1, 
3, 4),Sym(9)!(1, 4, 3)(5, 8)(7, 9)>,
  sub<Sym(9)|Sym(9)!(1, 4, 2)(5, 6, 8),Sym(9)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>];

end intrinsic;


==> anc/ingleton.html <==
<!DOCTYPE html>
<html lang="en-US">
<head>
<meta charset="UTF-8" />
<meta name="generator" content="LaTeX Lwarp package" />
<meta name="viewport" content="width=device-width, initial-scale=1.0" />
<title>Magma Package ingleton</title>
<link rel="stylesheet" type="text/css" href="lwarp.css" />

<script>
// Lwarp MathJax emulation code
//
// Based on code by Davide P. Cervone.
// Equation numbering: https://github.com/mathjax/MathJax/issues/2427
// Starred and ifnextchar macros: https://github.com/mathjax/MathJax/issues/2428
// \left, \right delimiters: https://github.com/mathjax/MathJax/issues/2535
//
// Modified by Brian Dunn to adjust equation numbering and add subequations.
//
// LaTeX can use \seteqnumber{subequations?}{section}{number} before each equation.
// subequations? is 0 usually, 1 if inside subequations.
// section is a string printed as-is, or empty.
// number is auto-incremented by MathJax between equations.
//
MathJax = {
  subequations: "0",
  section: "",
  loader: {
    load: ['[tex]/tagformat', '[tex]/textmacros'],
  },
  startup: {
    ready() {
      // These would be replaced by import commands if you wanted to make
      // a proper extension.
      const Configuration = MathJax._.input.tex.Configuration.Configuration;
      const CommandMap = MathJax._.input.tex.SymbolMap.CommandMap;
      const Macro = MathJax._.input.tex.Symbol.Macro;
      const TexError = MathJax._.input.tex.TexError.default;
      const ParseUtil = MathJax._.input.tex.ParseUtil.default;
      const expandable = MathJax._.util.Options.expandable;

        // Insert the replacement string into the TeX string, and check
        // that there haven't been too many maxro substitutions (prevents
        // infinite loops).
        const useArgument = (parser, text) => {
          parser.string = ParseUtil.addArgs(parser, text, parser.string.slice(parser.i));
          parser.i = 0;
          if (++parser.macroCount > parser.configuration.options.maxMacros) {
            throw new TexError('MaxMacroSub1',
            'MathJax maximum macro substitution count exceeded; ' +
            'is there a recursive macro call?');
          }
        }

        // Create the command map for:
        //     \ifstar, \ifnextchar, \ifblank, \ifstrequal, \gsub, \seteqnumber
        new CommandMap('Lwarp-macros', {
          ifstar: 'IfstarFunction',
          ifnextchar: 'IfnextcharFunction',
          ifblank: 'IfblankFunction',
          ifstrequal: 'IfstrequalFunction',
          gsubstitute: 'GsubstituteFunction',
          seteqnumber: 'SeteqnumberFunction'
        }, {
          // This function implements an ifstar macro.
          IfstarFunction(parser, name) {
             const resultstar = parser.GetArgument(name);
             const resultnostar = parser.GetArgument(name);
             const star = parser.GetStar();                 // true if there is a *
             useArgument(parser, star ? resultstar : resultnostar);
          },

          // This function implements an ifnextchar macro.
          IfnextcharFunction(parser, name) {
            let whichchar = parser.GetArgument(name);
            if (whichchar.match(/^(?:0x[0-9A-F]+|[0-9]+)$/i)) {
              // $ syntax highlighting
              whichchar = String.fromCodePoint(parseInt(whichchar));
            }
            const resultnextchar = parser.GetArgument(name);
            const resultnotnextchar = parser.GetArgument(name);
            const gotchar = (parser.GetNext() === whichchar);
            useArgument(parser, gotchar ? resultnextchar : resultnotnextchar);
          },

          // This function implements an ifblank macro.
          IfblankFunction(parser, name) {
            const blankarg = parser.GetArgument(name);
            const resultblank = parser.GetArgument(name);
            const resultnotblank = parser.GetArgument(name);
            const isblank = (blankarg.trim() == "");
            useArgument(parser, isblank ? resultblank : resultnotblank);
          },

          // This function implements an ifstrequal macro.
          IfstrequalFunction(parser, name) {
            const strequalfirst = parser.GetArgument(name);
            const strequalsecond = parser.GetArgument(name);
            const resultequal = parser.GetArgument(name);
            const resultnotequal = parser.GetArgument(name);
            const isequal = (strequalfirst == strequalsecond);
            useArgument(parser, isequal ? resultequal : resultnotequal);
          },

          // This function implements a gsub macro.
          GsubstituteFunction(parser, name) {
            const gsubfirst = parser.GetArgument(name);
            const gsubsecond = parser.GetArgument(name);
            const gsubthird = parser.GetArgument(name);
            let gsubresult=gsubfirst.replace(gsubsecond, gsubthird);
            useArgument(parser, gsubresult);
          },

          // This function modifies the equation numbers.
          SeteqnumberFunction(parser, name) {
              // Get the macro parameters
              const star = parser.GetStar();                  // true if there is a *
              const optBrackets = parser.GetBrackets(name);   // contents of optional brackets
              const newsubequations = parser.GetArgument(name); // the subequations argument
              const neweqsection = parser.GetArgument(name); // the eq section argument
              const neweqnumber = parser.GetArgument(name);   // the eq number argument
              MathJax.config.subequations=newsubequations ;   // a string with boolean meaning
              MathJax.config.section=neweqsection ;           // a string with numeric meaning
              parser.tags.counter = parser.tags.allCounter = neweqnumber ;
          }

        });

        // Create the Lwarp-macros package
        Configuration.create('Lwarp-macros', {
          handler: {macro: ['Lwarp-macros']}
        });

        MathJax.startup.defaultReady();

        // For forward references:
        MathJax.startup.input[0].preFilters.add(({math}) => {
          if (math.inputData.recompile){
              MathJax.config.subequations = math.inputData.recompile.subequations;
              MathJax.config.section = math.inputData.recompile.section;
          }
        });
        MathJax.startup.input[0].postFilters.add(({math}) => {
          if (math.inputData.recompile){
              math.inputData.recompile.subequations = MathJax.config.subequations;
              math.inputData.recompile.section = MathJax.config.section;
          }
        });

          // For \left, \right with unicode-math:
          const {DelimiterMap} = MathJax._.input.tex.SymbolMap;
          const {Symbol} = MathJax._.input.tex.Symbol;
          const {MapHandler} = MathJax._.input.tex.MapHandler;
          const delimiter = MapHandler.getMap('delimiter');
          delimiter.add('\\lBrack', new Symbol('\\lBrack', '\u27E6'));
          delimiter.add('\\rBrack', new Symbol('\\rBrack', '\u27E7'));
          delimiter.add('\\lAngle', new Symbol('\\lAngle', '\u27EA'));
          delimiter.add('\\rAngle', new Symbol('\\rAngle', '\u27EB'));
          delimiter.add('\\lbrbrak', new Symbol('\\lbrbrak', '\u2772'));
          delimiter.add('\\rbrbrak', new Symbol('\\rbrbrak', '\u2773'));
          delimiter.add('\\lbag', new Symbol('\\lbag', '\u27C5'));
          delimiter.add('\\rbag', new Symbol('\\rbag', '\u27C6'));
          delimiter.add('\\llparenthesis', new Symbol('\\llparenthesis', '\u2987'));
          delimiter.add('\\rrparenthesis', new Symbol('\\rrparenthesis', '\u2988'));
          delimiter.add('\\llangle', new Symbol('\\llangle', '\u2989'));
          delimiter.add('\\rrangle', new Symbol('\\rrangle', '\u298A'));
          delimiter.add('\\Lbrbrak', new Symbol('\\Lbrbrak', '\u27EC'));
          delimiter.add('\\Rbrbrak', new Symbol('\\Rbrbrak', '\u27ED'));
          delimiter.add('\\lBrace', new Symbol('\\lBrace', '\u2983'));
          delimiter.add('\\rBrace', new Symbol('\\rBrace', '\u2984'));
          delimiter.add('\\lParen', new Symbol('\\lParen', '\u2985'));
          delimiter.add('\\rParen', new Symbol('\\rParen', '\u2986'));
          delimiter.add('\\lbrackubar', new Symbol('\\lbrackubar', '\u298B'));
          delimiter.add('\\rbrackubar', new Symbol('\\rbrackubar', '\u298C'));
          delimiter.add('\\lbrackultick', new Symbol('\\lbrackultick', '\u298D'));
          delimiter.add('\\rbracklrtick', new Symbol('\\rbracklrtick', '\u298E'));
          delimiter.add('\\lbracklltick', new Symbol('\\lbracklltick', '\u298F'));
          delimiter.add('\\rbrackurtick', new Symbol('\\rbrackurtick', '\u2990'));
          delimiter.add('\\langledot', new Symbol('\\langledot', '\u2991'));
          delimiter.add('\\rangledot', new Symbol('\\rangledot', '\u2992'));
          delimiter.add('\\lparenless', new Symbol('\\lparenless', '\u2993'));
          delimiter.add('\\rparengtr', new Symbol('\\rparengtr', '\u2994'));
          delimiter.add('\\Lparengtr', new Symbol('\\Lparengtr', '\u2995'));
          delimiter.add('\\Rparenless', new Symbol('\\Rparenless', '\u2996'));
          delimiter.add('\\lblkbrbrak', new Symbol('\\lblkbrbrak', '\u2997'));
          delimiter.add('\\rblkbrbrak', new Symbol('\\rblkbrbrak', '\u2998'));
          delimiter.add('\\lvzigzag', new Symbol('\\lvzigzag', '\u29D8'));
          delimiter.add('\\rvzigzag', new Symbol('\\rvzigzag', '\u29D9'));
          delimiter.add('\\Lvzigzag', new Symbol('\\Lvzigzag', '\u29DA'));
          delimiter.add('\\Rvzigzag', new Symbol('\\Rvzigzag', '\u29DB'));
          delimiter.add('\\lcurvyangle', new Symbol('\\lcurvyangle', '\u29FC'));
          delimiter.add('\\rcurvyangle', new Symbol('\\rcurvyangle', '\u29FD'));
          delimiter.add('\\Vvert', new Symbol('\\Vvert', '\u2980'));
    }     // ready
  },      // startup

  tex: {
    packages: {'[+]': ['tagformat', 'Lwarp-macros', 'textmacros']},
    tags: "ams",
         tagformat: {
             number: function (n) {
                 if(MathJax.config.subequations==0)
                     return(MathJax.config.section + n);
                 else
                     return(MathJax.config.section + String.fromCharCode(96+n));
             },
         },
  }
}
</script>

<script
    id="MathJax-script"
    src="https://cdn.jsdelivr.net/npm/mathjax@3/es5/tex-svg.js"
></script>

</head>
<body>



<div class="bodywithoutsidetoc">



<main class="bodycontainer">



<section class="textbody">

<a id="ingleton-autofile-0"></a>

<!--MathJax customizations:-->


<div class="hidden">

\(\newcommand{\footnotename}{footnote}\)

\(\def \LWRfootnote {1}\)

\(\newcommand {\footnote }[2][\LWRfootnote ]{{}^{\mathrm {#1}}}\)

\(\newcommand {\footnotemark }[1][\LWRfootnote ]{{}^{\mathrm {#1}}}\)

\(\let \LWRorighspace \hspace \)

\(\renewcommand {\hspace }{\ifstar \LWRorighspace \LWRorighspace }\)

\(\newcommand {\mathnormal }[1]{{#1}}\)

\(\newcommand \ensuremath [1]{#1}\)

\(\newcommand {\LWRframebox }[2][]{\fbox {#2}} \newcommand {\framebox }[1][]{\LWRframebox } \)

\(\newcommand {\setlength }[2]{}\)

\(\newcommand {\addtolength }[2]{}\)

\(\newcommand {\setcounter }[2]{}\)

\(\newcommand {\addtocounter }[2]{}\)

\(\newcommand {\arabic }[1]{}\)

\(\newcommand {\number }[1]{}\)

\(\newcommand {\noalign }[1]{\text {#1}\notag \\}\)

\(\newcommand {\cline }[1]{}\)

\(\newcommand {\directlua }[1]{\text {(directlua)}}\)

\(\newcommand {\luatexdirectlua }[1]{\text {(directlua)}}\)

\(\newcommand {\protect }{}\)

\(\def \LWRabsorbnumber #1 {}\)

\(\def \LWRabsorbquotenumber &quot;#1 {}\)

\(\newcommand {\LWRabsorboption }[1][]{}\)

\(\newcommand {\LWRabsorbtwooptions }[1][]{\LWRabsorboption }\)

\(\def \mathchar {\ifnextchar &quot;\LWRabsorbquotenumber \LWRabsorbnumber }\)

\(\def \mathcode #1={\mathchar }\)

\(\let \delcode \mathcode \)

\(\let \delimiter \mathchar \)

\(\def \oe {\unicode {x0153}}\)

\(\def \OE {\unicode {x0152}}\)

\(\def \ae {\unicode {x00E6}}\)

\(\def \AE {\unicode {x00C6}}\)

\(\def \aa {\unicode {x00E5}}\)

\(\def \AA {\unicode {x00C5}}\)

\(\def \o {\unicode {x00F8}}\)

\(\def \O {\unicode {x00D8}}\)

\(\def \l {\unicode {x0142}}\)

\(\def \L {\unicode {x0141}}\)

\(\def \ss {\unicode {x00DF}}\)

\(\def \SS {\unicode {x1E9E}}\)

\(\def \dag {\unicode {x2020}}\)

\(\def \ddag {\unicode {x2021}}\)

\(\def \P {\unicode {x00B6}}\)

\(\def \copyright {\unicode {x00A9}}\)

\(\def \pounds {\unicode {x00A3}}\)

\(\let \LWRref \ref \)

\(\renewcommand {\ref }{\ifstar \LWRref \LWRref }\)

\( \newcommand {\multicolumn }[3]{#3}\)

\(\require {textcomp}\)

\(\newcommand {\intertext }[1]{\text {#1}\notag \\}\)

\(\let \Hat \hat \)

\(\let \Check \check \)

\(\let \Tilde \tilde \)

\(\let \Acute \acute \)

\(\let \Grave \grave \)

\(\let \Dot \dot \)

\(\let \Ddot \ddot \)

\(\let \Breve \breve \)

\(\let \Bar \bar \)

\(\let \Vec \vec \)

\( \newcommand {\ms }[1]{\mathscr {#1}} \newcommand {\mf }[1]{\mathfrak {#1}} \newcommand {\ml }[1]{\mathtt {#1}} \newcommand {\mc }[1]{\mathcal {#1}} \)

\( \newcommand {\N }{\mathbb {N}} \newcommand {\Q }{\mathbb {Q}} \newcommand {\R }{\mathbb {R}} \newcommand {\Z }{\mathbb {Z}} \newcommand {\C }{\mathbb {C}} \newcommand {\Ham }{\mathbb {H}} \newcommand {\Oct }{\mathbb {O}} \)

\( \newcommand {\e }{\mathrm {e}} \newcommand {\I }{\mathrm {i}} \newcommand {\ep }{\varepsilon } \newcommand {\sech }{\operatorname {sech}} \newcommand {\cosec }{\operatorname {cosec}} \newcommand {\cosech }{\operatorname {cosech}}
\newcommand {\half }{\frac {1}{2}} \newcommand {\quart }{\frac {1}{4}} \newcommand {\third }{\frac {1}{3}} \newcommand {\invn }[1]{\frac {1}{#1}} \newcommand {\fst }{1$^{\text {st}}$} \newcommand {\snd }{2$^{\text {nd}}$} \newcommand
{\thd }{3$^{\text {rd}}$} \newcommand {\nth }[1]{#1$^{\text {th}}$} \newcommand {\nst }[1]{#1$^{\text {st}}$} \newcommand {\nnd }[1]{#1$^{\text {nd}}$} \newcommand {\nrd }[1]{#1$^{\text {rd}}$} \)

\( \renewcommand {\geq }{\geqslant } \renewcommand {\leq }{\leqslant } \renewcommand {\(}{\left (} \renewcommand {\)}{\right )} \)

\( \newcommand {\imp }{\Longrightarrow } \newcommand {\lpmi }{\leftarrow } \newcommand {\limp }{\rightarrow } \newcommand {\liff }{\leftrightarrow } \newcommand {\union }{\cup } \newcommand {\entails }{\vdash } \newcommand {\subs
}{\subseteq } \newcommand {\sups }{\supseteq } \)

\( \newcommand {\infsum }{\sum _{n=0}^{\infty }} \newcommand {\infsumo }{\sum _{n=1}^{\infty }} \newcommand {\partsum }{\sum _{i=1}^n} \newcommand {\inflim }{\lim _{n\to \infty }} \newcommand {\zerolimh }{\lim _{h\to 0}} \newcommand
{\nequiv }{\not \equiv } \newcommand {\im }{\operatorname {im}} \newcommand {\lcm }{\mathrm {lcm}} \newcommand {\fn }{function} \newcommand {\floor }[1]{\lfloor #1 \rfloor } \newcommand {\ceiling }[1]{\lceil #1 \rceil } \newcommand {\comp
}{\!\circ \!} \)

\( \newcommand {\rank }{\operatorname {rank}} \newcommand {\spann }{\operatorname {span}} \newcommand {\Aut }{\operatorname {Aut}} \newcommand {\End }{\operatorname {End}} \newcommand {\Gal }{\operatorname {Gal}} \newcommand {\am
}{automorphism} \newcommand {\Am }{Automorphism} \newcommand {\IM }{isomorphism} \newcommand {\hm }{homomorphism} \newcommand {\Hm }{Homomorphism} \newcommand {\GF }{\operatorname {GF}} \newcommand {\F }{\mathbb {F}} \newcommand {\charac
}{\operatorname {char}} \newcommand {\codim }{\operatorname {codim}} \newcommand {\projects }{\twoheadrightarrow } \newcommand {\injects }{\hookrightarrow } \newcommand {\varinjects }{\rightarrowtail } \newcommand {\gen }[1]{\langle
#1\rangle } \)

\( \newcommand {\Out }{\operatorname {Out}} \newcommand {\Inn }{\operatorname {Inn}} \newcommand {\normal }{\trianglelefteqslant } \newcommand {\normalopp }{\trianglerighteqslant } \newcommand {\Norm }{\operatorname {N}} \newcommand
{\Cent }{\operatorname {C}} \newcommand {\id }{\mathrm {id}} \newcommand {\Frat }{\operatorname {\Phi }} \newcommand {\Fit }{\operatorname {F}} \newcommand {\centre }[1]{\operatorname {Z}\left (#1\right )} \newcommand {\central }[2]{\opn
{Z}_{#1}\(#2\)} \newcommand {\Stab }{\operatorname {Stab}} \newcommand {\Sym }{\operatorname {Sym}} \newcommand {\Alt }{\operatorname {Alt}} \newcommand {\Orb }{\mathrm {Orb}} \newcommand {\Fix }{\mathrm {Fix}} \newcommand {\Syl }{\opn
{Syl}} \newcommand {\rot }{\operatorname {rot}} \newcommand {\Gen }[2]{\langle \,#1\,:\,#2\rangle } \newcommand {\Conj }[2]{\mathrm {Conj}_{#1}(#2)} \newcommand {\cl }{\operatorname {cl}} \)

\( \newcommand {\GL }{\operatorname {GL}} \newcommand {\PGL }{\operatorname {PGL}} \newcommand {\SL }{\operatorname {SL}} \newcommand {\PSL }{\operatorname {PSL}} \newcommand {\Sp }{\operatorname {Sp}} \newcommand {\PSp }{\operatorname
{PSp}} \newcommand {\GU }{\operatorname {GU}} \newcommand {\PGU }{\operatorname {PGU}} \newcommand {\SU }{\operatorname {SU}} \newcommand {\PSU }{\operatorname {PSU}} \newcommand {\Unit }{\operatorname {U}} \newcommand {\Orth
}{\operatorname {O}} \newcommand {\SO }{\operatorname {SO}} \newcommand {\POmega }{\operatorname {P\Omega }} \newcommand {\Spin }{\operatorname {Spin}} \newcommand {\Pin }{\operatorname {Pin}} \newcommand {\PSO }{\operatorname {PSO}}
\newcommand {\PO }{\operatorname {PO}} \newcommand {\UT }{\operatorname {UT}} \newcommand {\PL }{\operatorname {PL}} \newcommand {\SUT }{\operatorname {SUT}} \newcommand {\SD }{\operatorname {SD}} \newcommand {\Mod }{\operatorname {Mod}}
\)

\( \newcommand {\lgl }{\mathfrak {gl}} \newcommand {\lsl }{\mathfrak {sl}} \newcommand {\lorth }{\mathfrak {o}} \newcommand {\lsp }{\mathfrak {sp}} \newcommand {\ad }{\operatorname {ad}} \)

\( \newcommand {\projdim }{\operatorname {projdim}} \newcommand {\injdim }{\operatorname {injdim}} \newcommand {\Soc }{\operatorname {soc}} \newcommand {\soc }{\Soc } \newcommand {\rad }{\operatorname {rad}} \newcommand {\Top
}{\operatorname {top}} \newcommand {\Hom }{\operatorname {Hom}} \newcommand {\Ext }{\operatorname {Ext}} \newcommand {\Tor }{\operatorname {Tor}} \newcommand {\ind }[1]{\uparrow ^{#1}} \newcommand {\res }[1]{\downarrow _{#1}} \newcommand
{\Br }{\operatorname {Br}} \newcommand {\proj }{\mc P} \)

\( \newcommand {\der }[2]{\frac {\mathrm {d}#1}{\mathrm {d}#2}} \newcommand {\dert }[2]{\frac {\mathrm {d}^2#1}{\mathrm {d}#2^2}} \newcommand {\parti }[2]{\frac {\partial #1}{\partial #2}} \newcommand {\partisq }[2]{\frac {\partial ^2
#1}{\partial #2^2}} \newcommand {\partisp }[3]{\frac {\partial ^2 #1}{\partial #2\partial #3}} \newcommand {\dt }{\mathrm {d}t} \newcommand {\dx }{\mathrm {d}x} \newcommand {\dz }{\mathrm {d}z} \newcommand {\ds }{\mathrm {d}s} \newcommand
{\dy }{\mathrm {d}y} \newcommand {\dint }{\mathrm {d}} \newcommand {\phihat }{\widehat {\phi }} \newcommand {\bigO }[1]{\Orth \!\left (#1\right )} \newcommand {\doubint }{\int \!\!\int } \newcommand {\lint }{\int _0^\infty } \newcommand
{\infintd }[1]{\int _{#1=-\infty }^{#1=\infty }} \newcommand {\laptrans }[3]{\int _0^\infty #1\left (#2\right )\e ^{-#3 #2}\,\dint #2} \newcommand {\xbar }{\overline {x}} \newcommand {\xdot }{\dot {x}} \newcommand {\ydot }{\dot {y}}
\renewcommand {\div }[1]{\b {\nabla }\!\cdot \!\b {#1}} \newcommand {\grad }[1]{\b {\nabla } #1} \newcommand {\grads }[1]{\nabla ^2 #1} \newcommand {\gradsv }[1]{\b {\nabla }^2\b {#1}} \newcommand {\curl }[1]{\b {\nabla }\!\wedge \!\b
{#1}} \newcommand {\dotgrad }[2]{(\b {#1}\!\cdot \!\b {\nabla })\b {#2}} \newcommand {\dotgrads }[2]{(\b {#1}\!\cdot \!\b {\nabla })#2} \)

\( \renewcommand {\Syl }{\mathrm {Syl}} \)

</div>

<a id="ingleton-autopage-1"></a>
<div class="titlepage">

<h1>Magma Package <kbd>ingleton</kbd></h1>



<div class="author">


<div class="oneauthor">

<p>
David A. Craven
</p>
</div>

</div>



<div class="titledate">

<p>
Version 1.0: April 8, 2025
</p>
</div>

</div>
<!--
......   chapter Contents ......
-->
<h3 id="autosec-3">Contents</h3>
<a id="ingleton-autopage-3"></a>




<nav class="toc">

<p>
<a href="ingleton.html#autosec-4" class="tocsection" >
<span class="sectionnumber">0.1</span>&#x2003;Accessing databases</a>
</p>


<p>
<a href="ingleton.html#autosec-5" class="tocsection" >
<span class="sectionnumber">0.2</span>&#x2003;Computing violators</a>
</p>


<p>
<a href="ingleton.html#autosec-6" class="tocsection" >
<span class="sectionnumber">0.3</span>&#x2003;Computing offenders</a>
</p>
</nav>

<p>
The aim of this documentation is to cover all of the new commands introduced in the <kbd>ingleton</kbd> package. To run it, use <kbd>AttachSpec("ingleton.s");</kbd>.
</p>
<!--
......   section Accessing databases ......
-->
<h4 id="autosec-4"><span class="sectionnumber">0.1&#x2003;</span>Accessing databases</h4>
<a id="ingleton-autopage-4"></a>


<p>
<kbd>AllIngletonViolators() -> SeqEnum</kbd>
</p>

<p>
Returns all Ingleton violators <kbd>G</kbd> of order at most 1023. There are returned as a list, in the form <kbd><n,i></kbd>, where <kbd>G</kbd> is <kbd>SmallGroup(n,i)</kbd> in the SmallGroup database.<br />


</p>

<p>
<kbd>AllIrreducibleIngletonViolators() -> SeqEnum</kbd>
</p>

<p>
Returns all irreducible Ingleton violators <kbd>G</kbd> of order at most 1023. There are returned as a list, in the form <kbd><n,i></kbd>, where <kbd>G</kbd> is <kbd>SmallGroup(n,i)</kbd> in the SmallGroup database.<br />


</p>

<p>
<kbd>AllIndomitableIngletonViolators() -> SeqEnum</kbd>
</p>

<p>
Returns all indomitable Ingleton violators <kbd>G</kbd> of order at most 1023. There are returned as a list, in the form <kbd><n,i></kbd>, where <kbd>G</kbd> is <kbd>SmallGroup(n,i)</kbd> in the SmallGroup database.<br />


</p>

<p>
<kbd>IrreducibleIngletonOffenderDatabase() -> SeqEnum</kbd>
</p>

<p>
Returns representatives from all conjugacy classes of irreducible Ingleton offenders in groups of order up to 720, and currently one group of order 768. The output is a sequence of 4-tuples, each entry containing the group, a sequence of subgroups <kbd>H_i</kbd>, the
Ingleton ratio and the Ingleton score.<br />


</p>

<p>
<kbd>IndomitableIngletonOffenderDatabase() -> SeqEnum</kbd>
</p>

<p>
Returns representatives from all conjugacy classes of indomitable Ingleton offenders in groups of order up to 720, and currently one group of order 768. The output is a sequence of 4-tuples, each entry containing the group, a sequence of subgroups <kbd>H_i</kbd>, the
Ingleton ratio and the Ingleton score.
</p>
<!--
......   section Computing violators ......
-->
<h4 id="autosec-5"><span class="sectionnumber">0.2&#x2003;</span>Computing violators</h4>
<a id="ingleton-autopage-5"></a>


<p>
<kbd>IsIrreducibleIngletonViolatorMinimal(G::Grp:Verbosity:=false,DoneSoFar:=0) -> Bool,SeqEnum</kbd>
</p>

<p>
Returns true if <kbd>G</kbd> is an irreducible Ingleton violator in a minimal sense. This is faster than the General algorithm, and if it returns true then the group is an Ingleton violator, but if there is a proper subgroup that is also an Ingleton violator it might return false
and the group still be an irreducible Ingleton violator. Use parameter <kbd>Verbosity</kbd> to give some commentary, and <kbd>DoneSoFar:=n</kbd> if you want to start from subgroup <kbd>n+1</kbd> (for example, if you have previously terminated a running program,
or are parallelizing it to save time.
</p>

<p>
Warning: if you give <kbd>G</kbd> in two different forms, for example as a PC group and then as a permutation group, or as two different permutation groups, the ordering on the groups will probably be different, and the <kbd>DoneSoFar</kbd> parameter should be used
with great care.<br />


</p>

<p>
<kbd>IsIrreducibleIngletonViolatorGeneral(G::Grp:Verbosity:=false,DoneSoFar:=0) -> Bool,SeqEnum</kbd>
</p>

<p>
Returns true if <kbd>G</kbd> is an irreducible Ingleton violator. This is much slower than the Minimal algorithm, but guarantees the correct result. The recommendation is to run the Minimal algorithm first unless you believe that <kbd>G</kbd> is not an irreducible
Ingleton violator. Use parameter <kbd>Verbosity</kbd> to give some commentary, and <kbd>DoneSoFar:=n</kbd> if you want to start from subgroup <kbd>n+1</kbd> (for example, if you have previously terminated a running program, or are parallelizing it to save time.
</p>

<p>
Warning: if you give <kbd>G</kbd> in two different forms, for example as a PC group and then as a permutation group, or as two different permutation groups, the ordering on the groups will probably be different, and the <kbd>DoneSoFar</kbd> parameter should be used
with great care.<br />


</p>

<p>
<kbd>IsIndomitableIngletonViolatorMinimal(G::Grp:Verbosity:=false,DoneSoFar:=0) -> Bool,SeqEnum</kbd>
</p>

<p>
Returns true if <kbd>G</kbd> is an indomitable Ingleton violator in a minimal sense. This is faster than the General algorithm, and if it returns true then the group is an Ingleton violator, but if there is a proper subgroup that is also an Ingleton violator it might return
false and the group still be an indomitable Ingleton violator. Use parameter <kbd>Verbosity</kbd> to give some commentary, and <kbd>DoneSoFar:=n</kbd> if you want to start from subgroup <kbd>n+1</kbd> (for example, if you have previously terminated a running
program, or are parallelizing it to save time.
</p>

<p>
Warning: if you give <kbd>G</kbd> in two different forms, for example as a PC group and then as a permutation group, or as two different permutation groups, the ordering on the groups will probably be different, and the <kbd>DoneSoFar</kbd> parameter should be used
with great care.<br />


</p>

<p>
<kbd>IsIndomitableIngletonViolatorGeneral(G::Grp:Verbosity:=false,DoneSoFar:=0) -> Bool,SeqEnum</kbd>
</p>

<p>
Returns true if <kbd>G</kbd> is an indomitable Ingleton violator. This is much slower than the Minimal algorithm, but guarantees the correct result. The recommendation is to run the Minimal algorithm first unless you believe that <kbd>G</kbd> is not an indomitable
Ingleton violator. Use parameter <kbd>Verbosity</kbd> to give some commentary, and <kbd>DoneSoFar:=n</kbd> if you want to start from subgroup <kbd>n+1</kbd> (for example, if you have previously terminated a running program, or are parallelizing it to save time.
</p>

<p>
Warning: if you give <kbd>G</kbd> in two different forms, for example as a PC group and then as a permutation group, or as two different permutation groups, the ordering on the groups will probably be different, and the <kbd>DoneSoFar</kbd> parameter should be used
with great care.
</p>
<!--
......    section Computing offenders ......
-->
<h4 id="autosec-6"><span class="sectionnumber">0.3&#x2003;</span>Computing offenders</h4>
<a id="ingleton-autopage-6"></a>


<p>
<kbd>ListIngletonOffendersMinimal(G::Grp:Verbosity:=false,DoneSoFar:=0) -> SeqEnum,SeqEnum</kbd>
</p>

<p>
Returns a list of all irreducible and indomitable Ingleton offenders respectively. The offenders are returned as a 4-tuple: the group <kbd>G</kbd>, the subgroups <kbd>H1</kbd>, <kbd>H2</kbd>, <kbd>H3</kbd>, <kbd>H4</kbd>, the Ingleton ratio of the offender and the
Ingleton score of the offender. This will only return all offenders if <kbd>G</kbd> is a minimal Ingleton violator, but is much faster than the General algorithm. Use parameter <kbd>Verbosity</kbd> to give some commentary, and <kbd>DoneSoFar:=n</kbd> if you want to
start from subgroup <kbd>n+1</kbd> (for example, if you have previously terminated a running program, or are parallelizing it to save time.
</p>

<p>
Warning: if you give <kbd>G</kbd> in two different forms, for example as a PC group and then as a permutation group, or as two different permutation groups, the ordering on the groups will probably be different, and the <kbd>DoneSoFar</kbd> parameter should be used
with great care.<br />


</p>

<p>
<kbd>ListIngletonOffendersGeneral(G::Grp:Verbosity:=false,DoneSoFar:=0) -> SeqEnum,SeqEnum</kbd>
</p>

<p>
Returns a list of all irreducible and indomitable Ingleton offenders respectively. The offenders are returned as a 4-tuple: the group <kbd>G</kbd>, the subgroups <kbd>H1</kbd>, <kbd>H2</kbd>, <kbd>H3</kbd>, <kbd>H4</kbd>, the Ingleton ratio of the offender and the
Ingleton score of the offender. This will return all offenders, but will be slower than the Minimal algorithm, that can only be used when there is no proper subgroup that is also an Ingleton violator. Use parameter <kbd>Verbosity</kbd> to give some commentary, and
<kbd>DoneSoFar:=n</kbd> if you want to start from subgroup <kbd>n+1</kbd> (for example, if you have previously terminated a running program, or are parallelizing it to save time.
</p>

<p>
Warning: if you give <kbd>G</kbd> in two different forms, for example as a PC group and then as a permutation group, or as two different permutation groups, the ordering on the groups will probably be different, and the <kbd>DoneSoFar</kbd> parameter should be used
with great care.
</p>

<a id="ingleton-autofile-last"></a>
</section>

</main>

</div>

</body>
</html>


==> anc/ingleton.s <==
{
  isingletonviolator.m
  ingviolatordatabase.m
  listingletonoffenders.m
  irroffenderdatabase.m
  indoffenderdatabase.m
}

==> anc/ingviolatordatabase.m <==
intrinsic AllIngletonViolators() -> SeqEnum
{ Returns all Ingleton violatorsG  of order at most 1023. They are returned as a list, in the form <n,i>, where G is SmallGroup(n,i) in the SmallGroup database. }

// This is confirmed. All of these are Ingleton violators, and there are no others on the list. This was obtained by finding all irreducible
// Ingleton violators and then finding all groups that had one of those as a subquotient. See this end of this file for code for this.

return [ <120, 34>, <144, 184>, <192, 1023>, <240, 89>, <240, 90>, <240, 91>, <240, 189>, <288, 859>, <288, 860>, <288, 1024>, <288, 1025>, <288, 1026>,
<288, 1029>, <320, 1635>, <324, 160>, <336, 208>, <360, 118>, <360, 119>, <360, 120>, <384, 591>, <384, 5863>, <384, 5864>, <384, 5866>, <384, 5868>,
<384, 5870>, <384, 18134>, <384, 18135>, <384, 18231>, <384, 18235>, <384, 18236>, <384, 18239>, <432, 524>, <432, 525>, <432, 526>, <432, 527>,
<432, 528>, <432, 750>, <480, 217>, <480, 218>, <480, 219>, <480, 943>, <480, 944>, <480, 945>, <480, 946>, <480, 947>, <480, 948>, <480, 949>, <480, 950>,
<480, 951>, <480, 952>, <480, 953>, <480, 1186>, <500, 23>, <504, 156>, <504, 157>, <576, 1448>, <576, 5127>, <576, 5128>, <576, 5129>, <576, 7443>,
<576, 8269>, <576, 8270>, <576, 8271>, <576, 8272>, <576, 8273>, <576, 8274>, <576, 8275>, <576, 8276>, <576, 8277>, <576, 8278>, <576, 8279>, <576, 8280>,
<576, 8281>, <576, 8282>, <576, 8283>, <576, 8356>, <576, 8357>, <576, 8358>, <576, 8359>, <576, 8360>, <576, 8652>, <576, 8653>, <576, 8654>, <576, 8655>,
<576, 8656>, <576, 8657>, <576, 8662>, <576, 8663>, <576, 8664>, <600, 144>, <600, 145>, <600, 151>, <640, 21454>, <640, 21455>, <640, 21456>, <640, 21536>,
<648, 641>, <648, 703>, <648, 704>, <648, 705>, <648, 706>, <660, 13>, <672, 1043>, <672, 1044>, <672, 1045>, <672, 1254>, <672, 1257>, <720, 409>,
<720, 410>, <720, 411>, <720, 412>, <720, 413>, <720, 414>, <720, 415>, <720, 763>, <720, 764>, <720, 765>, <720, 766>, <720, 767>, <720, 768>, <720, 769>,
<720, 770>, <720, 798>, <768, 1083483>, <768, 1083485>, <768, 1083486>, <768, 1083488>, <768, 1083506>, <768, 1083508>, <768, 1083510>, <768, 1083529>,
<768, 1083533>, <768, 1083600>, <768, 1083604>, <768, 1083692>, <768, 1083694>, <768, 1083698>, <768, 1083699>, <768, 1083700>, <768, 1083702>,
<768, 1083704>, <768, 1083716>, <768, 1083721>, <768, 1083783>, <768, 1083785>, <768, 1083787>, <768, 1083945>, <768, 1083946>, <768, 1084213>,
<768, 1084215>, <768, 1084216>, <768, 1084218>, <768, 1084418>, <768, 1084421>, <768, 1084428>, <768, 1084431>, <768, 1084434>, <768, 1084435>,
<768, 1084436>, <768, 1084438>, <768, 1084440>, <768, 1084442>, <768, 1084460>, <768, 1084461>, <768, 1084462>, <768, 1084463>, <768, 1084464>,
<768, 1084465>, <768, 1084466>, <768, 1084469>, <768, 1084470>, <768, 1084473>, <768, 1084474>, <768, 1084475>, <768, 1084476>, <768, 1084478>,
<768, 1084481>, <768, 1084482>, <768, 1084489>, <768, 1084492>, <768, 1084494>, <768, 1084497>, <768, 1084515>, <768, 1084516>, <768, 1084517>,
<768, 1084518>, <768, 1084519>, <768, 1084523>, <768, 1084524>, <768, 1084526>, <768, 1084529>, <768, 1084530>, <768, 1084531>, <768, 1084534>,
<768, 1084535>, <768, 1084539>, <768, 1084541>, <768, 1084542>, <768, 1084543>, <768, 1084544>, <768, 1084545>, <768, 1084547>, <768, 1084548>,
<768, 1084549>, <768, 1084550>, <768, 1084552>, <768, 1084553>, <768, 1084554>, <768, 1084555>, <768, 1084556>, <768, 1084557>, <768, 1084559>,
<768, 1084561>, <768, 1084563>, <768, 1084564>, <768, 1084565>, <768, 1084566>, <768, 1084567>, <768, 1085027>, <768, 1085030>, <768, 1085039>,
<768, 1085079>, <768, 1085080>, <768, 1085082>, <768, 1085112>, <768, 1085117>, <768, 1085157>, <768, 1085158>, <768, 1085162>, <768, 1085205>,
<768, 1085212>, <768, 1085226>, <768, 1086051>, <768, 1088628>, <768, 1088629>, <768, 1088631>, <768, 1088633>, <768, 1088634>, <768, 1088635>,
<768, 1088636>, <768, 1088637>, <768, 1088639>, <768, 1088641>, <768, 1088642>, <768, 1088643>, <768, 1088651>, <768, 1088652>, <768, 1088655>,
<768, 1088657>, <768, 1088659>, <768, 1088660>, <768, 1088661>, <768, 1088662>, <768, 1088663>, <768, 1090131>, <768, 1090134>, <768, 1090135>,
<768, 1090136>, <768, 1090139>, <840, 135>, <840, 136>, <864, 2242>, <864, 2243>, <864, 2244>, <864, 2245>, <864, 2246>, <864, 2247>, <864, 2248>,
<864, 2249>, <864, 2250>, <864, 2251>, <864, 2252>, <864, 2253>, <864, 3986>, <864, 3987>, <864, 3988>, <864, 3989>, <864, 3990>, <864, 3991>,
<864, 3992>, <864, 3993>, <864, 3994>, <864, 3995>, <864, 3996>, <864, 4001>, <864, 4002>, <864, 4003>, <864, 4004>, <864, 4005>, <864, 4195>,
<864, 4196>, <864, 4674>, <864, 4675>, <864, 4676>, <864, 4677>, <864, 4678>, <864, 4679>, <864, 4680>, <864, 4695>, <882, 34>, <960, 637>, <960, 638>,
<960, 639>, <960, 5681>, <960, 5682>, <960, 5683>, <960, 5684>, <960, 5685>, <960, 5686>, <960, 5687>, <960, 5688>, <960, 5689>, <960, 5690>, <960, 5691>,
<960, 5692>, <960, 5693>, <960, 5694>, <960, 5695>, <960, 5696>, <960, 5697>, <960, 5698>, <960, 5699>, <960, 5700>, <960, 5701>, <960, 5702>, <960, 5703>,
<960, 5704>, <960, 5705>, <960, 5706>, <960, 5707>, <960, 5708>, <960, 5709>, <960, 5710>, <960, 5711>, <960, 5712>, <960, 5713>, <960, 5714>, <960, 5715>,
<960, 5716>, <960, 5717>, <960, 5718>, <960, 5719>, <960, 5720>, <960, 5721>, <960, 5722>, <960, 5723>, <960, 5724>, <960, 5725>, <960, 9670>, <960, 10863>,
<960, 10864>, <960, 10865>, <960, 10866>, <960, 10867>, <960, 10868>, <960, 10869>, <960, 10870>, <960, 10871>, <960, 10872>, <960, 10873>, <960, 10874>,
<960, 10875>, <960, 10876>, <960, 10877>, <960, 10878>, <960, 10879>, <960, 10880>, <960, 10881>, <960, 10882>, <960, 10883>, <960, 11355>, <960, 11357>,
<960, 11358>, <960, 11359>, <960, 11362>, <960, 11363>, <972, 757>, <972, 877>, <1000, 32>, <1000, 86>, <1000, 91>, <1000, 102>, <1008, 517>, <1008, 880>,
<1008, 881>, <1008, 882>, <1008, 883>, <1008, 884>, <1008, 911>, <1008, 912>, <1008, 913> ];

end intrinsic;


intrinsic AllIrreducibleIngletonViolators() -> SeqEnum
{ Returns all irreducible Ingleton violators G of order at most 1023. They are returned as a list, in the form <n,i>, where G is SmallGroup(n,i) in the SmallGroup database. }

return [ <120, 34>, <144, 184>, <192, 1023>, <288, 1024>, <288, 1025>, <288, 1026>, <320, 1635>, <324, 160>, <336, 208>,
<360, 118>, <360, 120>, <384, 5863>, <384, 18135>, <384, 18235>, <480, 218>, <500, 23>, <504, 156>, <504, 157>, <576, 5129>,
<576, 8277>, <576, 8282>, <576, 8652>, <576, 8653>, <576, 8654>, <576, 8655>, <576, 8656>, <576, 8657>, <600, 151>,
<640, 21536>, <648, 703>, <648, 704>, <648, 705>, <660, 13>, <672, 1257>, <720, 763>, <720, 764>, <720, 765>, <720, 766>,
<720, 767>, <720, 768>, <768, 1083945>, <768, 1084517>, <768, 1084555>, <768, 1085079>, <768, 1085112>, <768, 1088651>, <768, 1088660>, <768, 1090131>,
<768, 1090134>, <864, 4675>, <864, 4677>, <864, 4679>, <864, 4680>, <882, 34>, <960, 10871>, <960, 11357>, <960, 11358>,
<960, 11359>, <972, 877>, <1000, 91>, <1008, 882> ];

end intrinsic;


intrinsic AllIndomitableIngletonViolators() -> SeqEnum
{ Returns all indomitable Ingleton violators G of order at most 1023. There are returned as a list, in the form <n,i>, where G is SmallGroup(n,i) in the SmallGroup database. }

return [ <120, 34>, <144, 184>, <192, 1023>, <288, 1024>, <288, 1025>, <288, 1026>,
<320, 1635>, <324, 160>, <336, 208>, <360, 118>, <360, 120>, <384, 18135>, <384, 18235>,
<480, 218>, <500, 23>, <504, 156>, <504, 157>, <576, 5129>, <576, 8652>, <576, 8653>,
<576, 8654>, <576, 8655>, <576, 8656>, <576, 8657>, <600, 151>, <640, 21536>,
<648, 703>, <648, 704>, <648, 705>, <660, 13>, <672, 1257>, <720, 763>, <720, 764>,
<720, 765>, <720, 766>, <720, 767>, <720, 768>, <768, 1084517>, <768, 1084555>, <768, 1085079>, <768, 1085112>, <768, 1088651>,
<768, 1088660>, <768, 1090131>, <768, 1090134>, <864, 4675>, <864, 4677>, <864, 4679>,
<882, 34>, <960, 11357>, <960, 11358>, <960, 11359>, <972, 877>, <1000, 91>, <1008, 882> ];

end intrinsic;


/* This is how to create all Ingleton violators from the irreducible ones.

IrrVios:=AllIrreducibleIngletonViolators();
CentVios:=IrrVios;
PossBads:={i[1]:i in IrrVios};
// Do central extensions first.
for n in [240..1023] do
  Divn:=Prune(Divisors(n));
  PossKers:=[n div i:i in PossBads|i in Divn];
  if #PossKers eq 0 then continue n; end if;
  "Case",n;
  for ii in [1..NumberOfSmallGroups(n)] do
    if(<n,ii> in CentVios) then continue ii; end if;
    G:=SmallGroup(n,ii);
    if(IsNilpotent(G)) then continue ii; end if;
    Z:=NormalSubgroups(G); Z1:=[G/i`subgroup:i in Z|#i`subgroup in PossKers];
    Z1id:=[IdentifyGroup(i):i in Z1];
    if(#[i:i in Z1id|i in IrrVios] ne 0) then Append(~CentVios,<n,ii>); end if;
  end for;
  CentVios;
end for;

PossCentBads:=SetToSequence({i[1]:i in CentVios});
AllVios:=CentVios;
for n in [240..1023] do
  Divn:=Prune(Divisors(n));
  PossSubs:=[i:i in PossCentBads|i in Divn];
  if #PossSubs eq 0 then continue n; end if;
  "Case",n;
  for ii in [1..NumberOfSmallGroups(n)] do
    if(<n,ii> in AllVios) then continue ii; end if;
    G:=SmallGroup(n,ii);
    if(IsNilpotent(G)) then continue ii; end if;
    Z:=Subgroups(G:IndexLimit:=n div Minimum(PossSubs));
    Z1:=[i`subgroup:i in Z|#i`subgroup in  PossSubs];
    Z1id:=[IdentifyGroup(i):i in Z1];
    if(#[i:i in Z1id|i in CentVios] ne 0) then Append(~AllVios,<n,ii>); end if;
  end for;
  AllVios;
end for;

*/


==> anc/irroffenderdatabase.m <==
intrinsic IrreducibleIngletonOffenderDatabase() -> SeqEnum
{ Returns representatives from all conjugacy classes of irreducible Ingleton offenders in groups of order up to 720, and one group of order 768. The output is a sequence of 4-tuples, each entry containing the group, a sequence of subgroups H_i, the Ingleton ratio and the Ingleton score. }

return [<sub<Sym(5)|Sym(5)!(1, 5)(2, 4, 3),Sym(5)!(1, 4, 3, 5, 2)>,
[
  sub<Sym(5)|Sym(5)!(2, 5, 3, 4),Sym(5)!(1, 3, 5, 4, 2),Sym(5)!(2, 3)(4, 5)>,
  sub<Sym(5)|Sym(5)!(1, 5)(3, 4),Sym(5)!(1, 2, 5)>,
  sub<Sym(5)|Sym(5)!(4, 5),Sym(5)!(2, 3)(4, 5),Sym(5)!(2, 5)(3, 4)>,
  sub<Sym(5)|Sym(5)!(1, 3)(4, 5),Sym(5)!(1, 4)(3, 5),Sym(5)!(1, 4)>
],
16/15,
0.0134806542977069181082598233596>,
<sub<Sym(8)|Sym(8)!(1, 2)(3, 4)(5, 7, 6),Sym(8)!(2, 3, 4)(6, 7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(2, 3, 4)(5, 8, 
7),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 7, 8),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(1, 4, 3)(5, 7, 6)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0236996902210455488313457163674>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
2)(3, 4)(5, 7)(6, 8)(9, 12)(10, 11),Sym(16)!(1, 6, 15)(2, 8, 14)(3, 7, 16)(4, 5,
13)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 
8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 
16)(7, 12, 14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 14, 9)(2, 16, 12)(3, 15, 10)(4, 13, 11)(5, 8, 7),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
2)(3, 4)(5, 7)(6, 8)(9, 12)(10, 11),Sym(16)!(1, 6, 15)(2, 8, 14)(3, 7, 16)(4, 5,
13)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 
8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 
16)(7, 12, 14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(2, 3, 4)(5, 12, 16)(6, 10, 13)(7, 9, 15)(8, 11, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
2)(3, 4)(5, 7)(6, 8)(9, 12)(10, 11),Sym(16)!(1, 6, 15)(2, 8, 14)(3, 7, 16)(4, 5,
13)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(1, 
15, 9)(2, 13, 12)(3, 14, 10)(4, 16, 11)(5, 6, 8),Sym(16)!(1, 3)(2, 4)(9, 12)(10,
11)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2, 4)(5, 9, 15)(6, 11, 14)(7, 12, 16)(8, 10, 
13),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 11, 14)(6, 9, 15)(7, 10, 13)(8, 12, 
16),Sym(16)!(1, 6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
2)(3, 4)(5, 7)(6, 8)(9, 12)(10, 11),Sym(16)!(1, 6, 15)(2, 8, 14)(3, 7, 16)(4, 5,
13)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(1, 
15, 9)(2, 13, 12)(3, 14, 10)(4, 16, 11)(5, 6, 8),Sym(16)!(1, 3)(2, 4)(9, 12)(10,
11)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 6, 14)(2, 8, 15)(3, 7, 13)(4, 5, 16)(10, 11, 
12),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>,
  sub<Sym(16)|Sym(16)!(1, 12, 5)(2, 10, 8)(3, 9, 6)(4, 11, 7)(13, 15, 
14),Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 12),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 
8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 
16)(7, 12, 14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 14, 9)(2, 16, 12)(3, 15, 10)(4, 13, 11)(5, 8, 7),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 12, 16)(6, 10, 13)(7, 9, 15)(8, 11, 
14),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 
8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 
16)(7, 12, 14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(1, 
15, 9)(2, 13, 12)(3, 14, 10)(4, 16, 11)(5, 6, 8),Sym(16)!(1, 3)(2, 4)(9, 12)(10,
11)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 5, 14)(2, 7, 15)(3, 8, 13)(4, 6, 16)(9, 12, 11),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 6, 14)(2, 8, 15)(3, 7, 13)(4, 5, 16)(10, 11, 
12),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(1, 
15, 9)(2, 13, 12)(3, 14, 10)(4, 16, 11)(5, 6, 8),Sym(16)!(1, 3)(2, 4)(9, 12)(10,
11)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(1, 15, 9)(2, 13, 12)(3, 14, 10)(4, 16, 11)(5, 6, 8),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 
2, 4)(5, 10, 16)(6, 12, 13)(7, 11, 15)(8, 9, 14)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 4)(2,
3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 
14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
13, 10)(2, 15, 11)(3, 16, 9)(4, 14, 12)(5, 8, 7)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 4)(2,
3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 
14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(1, 2, 4)(5, 9, 15)(6, 11, 14)(7, 12, 16)(8, 10, 
13),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 13, 12)(2, 15, 9)(3, 16, 11)(4, 14, 10)(5, 7, 6),Sym(16)!(1, 
10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 15, 
12)(2, 13, 9)(3, 14, 11)(4, 16, 10)(5, 8, 7),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9,
11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 
9, 8)(2, 11, 5)(3, 12, 7)(4, 10, 6)(13, 15, 14)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 12, 16)(6, 10, 13)(7, 9, 15)(8, 11, 
14),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 15, 
12)(2, 13, 9)(3, 14, 11)(4, 16, 10)(5, 8, 7),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9,
11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 6, 14)(2, 8, 15)(3, 7, 13)(4, 5, 16)(10, 11, 
12),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 12)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 
8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 
16)(7, 12, 14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 
10),Sym(16)!(2, 3, 4)(5, 12, 16)(6, 10, 13)(7, 9, 15)(8, 11, 14),Sym(16)!(1, 
9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 
8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 
16)(7, 12, 14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(2, 
3, 4)(5, 11, 15)(6, 9, 14)(7, 10, 16)(8, 12, 13)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 9, 5)(2, 11, 8)(3, 12, 6)(4, 10, 7)(14, 15, 
16),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9, 11)(10, 12),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 4, 3)(5, 10, 13)(6, 12, 16)(7, 11, 14)(8, 9, 
15),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 
3, 2)(5, 10, 15)(6, 12, 14)(7, 11, 16)(8, 9, 13)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 9, 5)(2, 11, 8)(3, 12, 6)(4, 10, 7)(14, 15, 
16),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9, 11)(10, 12),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 14, 10)(2, 16, 11)(3, 15, 9)(4, 13, 12)(6, 7, 
8),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 12)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 4)(2,
3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 
14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(1, 4, 3)(5, 10, 13)(6, 12, 16)(7, 11, 14)(8, 9, 
15),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 
3, 2)(5, 10, 15)(6, 12, 14)(7, 11, 16)(8, 9, 13)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 4)(2,
3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 
14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(1, 2, 4)(5, 9, 15)(6, 11, 14)(7, 12, 16)(8, 10, 
13),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 15, 
12)(2, 13, 9)(3, 14, 11)(4, 16, 10)(5, 8, 7),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9,
11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 
16, 12)(2, 14, 9)(3, 13, 11)(4, 15, 10)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 12)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 15, 
12)(2, 13, 9)(3, 14, 11)(4, 16, 10)(5, 8, 7),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9,
11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(2, 
3, 4)(5, 11, 15)(6, 9, 14)(7, 10, 16)(8, 12, 13)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 3)(2, 4)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 14, 9)(2, 16, 12)(3, 15, 10)(4, 13, 11)(5, 8, 7),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 3)(2, 4)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 14, 10)(2, 16, 11)(3, 15, 9)(4, 13, 12)(6, 7, 
8),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 
16, 12)(2, 14, 9)(3, 13, 11)(4, 15, 10)(6, 7, 8)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 2)(3,
4)(9, 11)(10, 12)(13, 16)(14, 15),Sym(16)!(1, 12, 7)(2, 10, 6)(3, 9, 8)(4, 11, 
5)(13, 16, 15)>,
  sub<Sym(16)|Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 
10),Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15),Sym(16)!(1, 
12, 7)(2, 10, 6)(3, 9, 8)(4, 11, 5)(13, 16, 15)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 
3, 2)(5, 10, 15)(6, 12, 14)(7, 11, 16)(8, 9, 13)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 2)(3,
4)(9, 11)(10, 12)(13, 16)(14, 15),Sym(16)!(1, 12, 7)(2, 10, 6)(3, 9, 8)(4, 11, 
5)(13, 16, 15)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(2, 
3, 4)(5, 11, 15)(6, 9, 14)(7, 10, 16)(8, 12, 13)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 8, 16)(2, 6, 13)(3, 5, 15)(4, 7, 14)(10, 11, 12),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 10, 8)(2, 12, 5)(3, 11, 7)(4, 9, 6)(13, 14, 
16),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(9, 
12)(10, 11)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 15, 
12)(2, 13, 9)(3, 14, 11)(4, 16, 10)(5, 8, 7),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9,
11)(10, 12)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 8, 16)(2, 6, 13)(3, 5, 15)(4, 7, 14)(10, 11, 12),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 5, 15)(2, 7, 14)(3, 8, 16)(4, 6, 13)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(9, 
12)(10, 11)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(2, 3, 
4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 
8)(9, 11)(10, 12)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 8, 16)(2, 6, 13)(3, 5, 15)(4, 7, 14)(10, 11, 12),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 
3, 2)(5, 10, 15)(6, 12, 14)(7, 11, 16)(8, 9, 13)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 3)(2,
4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(1, 8, 16)(2, 6, 13)(3, 5, 15)(4, 7, 
14)(10, 11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 9, 5)(2, 11, 8)(3, 12, 6)(4, 10, 7)(14, 15, 
16),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9, 11)(10, 12),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(9, 12)(10, 11)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 8, 16)(2, 6, 13)(3, 5, 15)(4, 7, 14)(10, 11, 12),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 
3, 2)(5, 10, 15)(6, 12, 14)(7, 11, 16)(8, 9, 13)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 
2)(3, 4)(5, 7)(6, 8)(9, 12)(10, 11),Sym(16)!(1, 2, 4)(5, 10, 16)(6, 12, 13)(7, 
11, 15)(8, 9, 14)>,
  sub<Sym(16)|Sym(16)!(1, 14, 11)(2, 16, 10)(3, 15, 12)(4, 13, 9)(5, 7, 
6),Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 5, 14)(2, 7, 15)(3, 8, 13)(4, 6, 16)(9, 12, 11),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(9, 10)(11, 12),Sym(16)!(1, 2)(3, 
4)(5, 7)(6, 8)(9, 12)(10, 11),Sym(16)!(1, 9, 7)(2, 11, 6)(3, 12, 8)(4, 10, 
5)(13, 14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 4)(2,
3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 5, 14)(2, 7, 15)(3, 8, 13)(4, 6, 
16)(9, 12, 11)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 5, 14)(2, 7, 15)(3, 8, 13)(4, 6, 16)(9, 12, 11),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 13, 10)(2, 15, 11)(3, 16, 9)(4, 14, 12)(5, 8, 
7),Sym(16)!(5, 6)(7, 8)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(2, 3, 
4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 
8)(9, 11)(10, 12)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 5, 14)(2, 7, 15)(3, 8, 13)(4, 6, 16)(9, 12, 11),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 12, 16)(6, 10, 13)(7, 9, 15)(8, 11, 
14),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(2, 3, 
4)(5, 12, 16)(6, 10, 13)(7, 9, 15)(8, 11, 14),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 
7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 12, 5)(2, 10, 8)(3, 9, 6)(4, 11, 7)(13, 15, 
14),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 5, 14)(2, 7, 15)(3, 8, 13)(4, 6, 16)(9, 12, 11),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 12, 16)(6, 10, 13)(7, 9, 15)(8, 11, 
14),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(1, 13, 12)(2, 15, 9)(3, 16, 11)(4,
14, 10)(5, 7, 6)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 5, 14)(2, 7, 15)(3, 8, 13)(4, 6, 16)(9, 12, 11),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(1, 13, 12)(2, 15, 9)(3, 16, 11)(4,
14, 10)(5, 7, 6)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 5, 14)(2, 7, 15)(3, 8, 13)(4, 6, 16)(9, 12, 11),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
11, 6)(2, 9, 7)(3, 10, 5)(4, 12, 8)(13, 15, 14),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 
8)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(2, 3, 
4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 
8)(9, 11)(10, 12)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 5, 14)(2, 7, 15)(3, 8, 13)(4, 6, 16)(9, 12, 11),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 
10),Sym(16)!(2, 3, 4)(5, 12, 16)(6, 10, 13)(7, 9, 15)(8, 11, 14),Sym(16)!(1, 
9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(9, 10)(11, 12),Sym(16)!(1, 2)(3, 
4)(5, 7)(6, 8)(9, 12)(10, 11),Sym(16)!(1, 9, 7)(2, 11, 6)(3, 12, 8)(4, 10, 
5)(13, 14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(1, 
15, 9)(2, 13, 12)(3, 14, 10)(4, 16, 11)(5, 6, 8),Sym(16)!(1, 3)(2, 4)(9, 12)(10,
11)(13, 14)(15, 16)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 5, 14)(2, 7, 15)(3, 8, 13)(4, 6, 16)(9, 12, 11),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 
10),Sym(16)!(2, 3, 4)(5, 12, 16)(6, 10, 13)(7, 9, 15)(8, 11, 14),Sym(16)!(1, 
9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(2, 3, 
4)(5, 12, 16)(6, 10, 13)(7, 9, 15)(8, 11, 14),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 
7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 5,
15)(2, 7, 14)(3, 8, 16)(4, 6, 13)(9, 10, 12),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(9,
12)(10, 11)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(9, 10)(11, 12),Sym(16)!(1, 2)(3, 
4)(5, 7)(6, 8)(9, 12)(10, 11),Sym(16)!(1, 9, 7)(2, 11, 6)(3, 12, 8)(4, 10, 
5)(13, 14, 16)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 
8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 
16)(7, 12, 14)(8, 10, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
2)(3, 4)(5, 7)(6, 8)(9, 12)(10, 11),Sym(16)!(1, 6, 15)(2, 8, 14)(3, 7, 16)(4, 5,
13)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 15, 
12)(2, 13, 9)(3, 14, 11)(4, 16, 10)(5, 8, 7),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9,
11)(10, 12)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 
3, 2)(5, 10, 15)(6, 12, 14)(7, 11, 16)(8, 9, 13)>,
  sub<Sym(16)|Sym(16)!(1, 14, 11)(2, 16, 10)(3, 15, 12)(4, 13, 9)(5, 7, 
6),Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 2)(3,
4)(9, 11)(10, 12)(13, 16)(14, 15),Sym(16)!(1, 12, 7)(2, 10, 6)(3, 9, 8)(4, 11, 
5)(13, 16, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 
3, 2)(5, 10, 15)(6, 12, 14)(7, 11, 16)(8, 9, 13)>,
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(1, 2)(3, 4)(9, 
11)(10, 12)(13, 16)(14, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 13, 10)(2, 15, 11)(3, 16, 9)(4, 14, 12)(5, 8, 
7),Sym(16)!(1, 2)(3, 4)(9, 11)(10, 12)(13, 16)(14, 15),Sym(16)!(1, 4)(2, 3)(9, 
10)(11, 12)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 
8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 
16)(7, 12, 14)(8, 10, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
11, 6)(2, 9, 7)(3, 10, 5)(4, 12, 8)(13, 15, 14),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 
8)(13, 14)(15, 16)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 10, 7)(2, 12, 6)(3, 11, 8)(4, 9, 5)(13, 15, 14),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
2)(3, 4)(5, 7)(6, 8)(9, 12)(10, 11),Sym(16)!(1, 6, 15)(2, 8, 14)(3, 7, 16)(4, 5,
13)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 10, 7)(2, 12, 6)(3, 11, 8)(4, 9, 5)(13, 15, 14),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 14, 11)(2, 16, 10)(3, 15, 12)(4, 13, 9)(5, 7, 
6),Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 2)(3,
4)(9, 11)(10, 12)(13, 16)(14, 15),Sym(16)!(1, 12, 7)(2, 10, 6)(3, 9, 8)(4, 11, 
5)(13, 16, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13),Sym(16)!(2, 
3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 4)(2,
3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 8, 13)(2, 6, 16)(3, 5, 14)(4, 7, 
15)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 
8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 
16)(7, 12, 14)(8, 10, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13),Sym(16)!(2, 
3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15)>,
  sub<Sym(16)|Sym(16)!(1, 14, 11)(2, 16, 10)(3, 15, 12)(4, 13, 9)(5, 7, 
6),Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 2)(3,
4)(9, 11)(10, 12)(13, 16)(14, 15),Sym(16)!(1, 12, 7)(2, 10, 6)(3, 9, 8)(4, 11, 
5)(13, 16, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 12, 5)(2, 10, 8)(3, 9, 6)(4, 11, 7)(13, 15, 
14),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 15, 
12)(2, 13, 9)(3, 14, 11)(4, 16, 10)(5, 8, 7),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9,
11)(10, 12)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 
15),Sym(16)!(1, 6, 3, 8)(2, 5, 4, 7)(9, 13, 11, 15)(10, 14, 12, 16),Sym(16)!(1, 
6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 14)>,
[
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 6, 16)(2, 8, 13)(3, 7, 15)(4, 5, 14)(9, 10, 
12),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 10, 14)(6, 12, 15)(7, 11, 13)(8, 9, 
16),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(1, 2)(3, 4)(9, 
11)(10, 12)(13, 16)(14, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(8)|Sym(8)!(1, 4, 3, 2)(5, 6)(7, 8),Sym(8)!(1, 3, 2, 4)(5, 7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 
8),Sym(8)!(1, 4, 2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(2, 3, 4)(6, 7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(1, 2, 4),Sym(8)!(1, 2)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(1, 3, 4)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 3, 7)(4, 5),Sym(8)!(1, 7, 3, 5, 4, 6)(2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4, 2)(5, 6, 7),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 
8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(1, 6)(2, 5, 4, 7, 3, 8),Sym(8)!(2, 4, 
3)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 3)(6, 8, 7)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 3, 7)(4, 5),Sym(8)!(1, 7, 3, 5, 4, 6)(2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 8, 4, 6, 2, 5)(3, 
7),Sym(8)!(1, 4, 2)(5, 8, 6),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(2, 4, 3)(5, 6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 7, 3, 5, 4, 
6)(2, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(6, 7, 8),Sym(8)!(6, 7, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 3, 7)(4, 5),Sym(8)!(1, 7, 3, 5, 4, 6)(2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 8, 4, 6, 2, 5)(3, 
7),Sym(8)!(1, 4, 2)(5, 8, 6),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(2, 4, 3)(5, 6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(6, 7, 8),Sym(8)!(6, 7, 8),Sym(8)!(1, 7, 2, 6, 3, 
8)(4, 5)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 7, 3, 5, 4, 
6)(2, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 3, 7)(4, 5),Sym(8)!(1, 7, 3, 5, 4, 6)(2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 8)(2, 7)(3, 6)(4, 5),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(2, 3, 4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(5, 7, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(1, 7, 4, 8, 2, 5)(3, 6),Sym(8)!(1, 4, 
2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(2, 4, 3)(6, 7, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 3, 7)(4, 5),Sym(8)!(1, 7, 3, 5, 4, 6)(2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 8)(2, 7)(3, 6)(4, 5),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(2, 3, 4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(5, 7, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 5)(2, 7, 4, 
6, 3, 8)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(1, 7, 4, 8, 2, 5)(3, 6),Sym(8)!(1, 4, 
2)(5, 8, 7)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 3, 7)(4, 5),Sym(8)!(1, 7, 3, 5, 4, 6)(2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 8)(2, 7)(3, 6)(4, 5),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(2, 3, 4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(1, 7, 3, 5, 4, 6)(2, 
8),Sym(8)!(1, 3, 4)(5, 6, 7),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(1, 7, 4, 8, 2, 5)(3, 6),Sym(8)!(1, 4, 
2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(2, 4, 3)(6, 7, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 3, 7)(4, 5),Sym(8)!(1, 7, 3, 5, 4, 6)(2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 8)(2, 7)(3, 6)(4, 5),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(2, 3, 4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(1, 7, 3, 5, 4, 6)(2, 
8),Sym(8)!(1, 3, 4)(5, 6, 7),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 5)(2, 7, 4, 
6, 3, 8)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(1, 7, 4, 8, 2, 5)(3, 6),Sym(8)!(1, 4, 
2)(5, 8, 7)>
],
9/8,
0.0236996902210455488313457163674>,
<sub<Sym(8)|Sym(8)!(1, 3, 4, 2)(6, 8),Sym(8)!(3, 4)(7, 8),Sym(8)!(1, 3, 2, 4)(5,
8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(5, 6, 8),Sym(8)!(1, 4)(2, 3)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 6, 7),Sym(8)!(2, 4)(5, 7),Sym(8)!(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 4, 3)(6, 8, 7)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 3, 4, 2)(6, 8),Sym(8)!(3, 4)(7, 8),Sym(8)!(1, 3, 2, 4)(5,
8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 3, 4, 2)(5, 8, 6, 
7),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 3, 2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(2, 4, 3)(6, 7, 
8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(2, 4)(6, 7),Sym(8)!(1, 4, 2)(5, 7, 6)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(2, 4, 3)(6, 7, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 3, 4, 2)(6, 8),Sym(8)!(3, 4)(7, 8),Sym(8)!(1, 3, 2, 4)(5,
8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 3, 4, 2)(5, 8, 6, 
7),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 3, 2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(2, 4, 3)(6, 7, 
8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(6, 7, 8),Sym(8)!(2, 4, 3)(6, 7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(2, 4)(6, 7),Sym(8)!(1, 4, 2)(5, 7, 6)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 3, 4, 2)(6, 8),Sym(8)!(3, 4)(7, 8),Sym(8)!(1, 3, 2, 4)(5,
8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(2, 4, 3)(5, 6, 
8),Sym(8)!(3, 4)(5, 6),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(6, 8, 7),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 7, 8),Sym(8)!(1, 2, 4)(5, 7, 8),Sym(8)!(1, 2)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(6, 7, 8),Sym(8)!(6, 7, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 3, 4, 2)(6, 8),Sym(8)!(3, 4)(7, 8),Sym(8)!(1, 3, 2, 4)(5,
8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(2, 4, 3)(5, 6, 
8),Sym(8)!(3, 4)(5, 6),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(6, 8, 7),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 2, 3)(6, 7, 8),Sym(8)!(6, 7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 7, 8),Sym(8)!(1, 2, 4)(5, 7, 8),Sym(8)!(1, 2)(7, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 3, 4, 2)(6, 8),Sym(8)!(3, 4)(7, 8),Sym(8)!(1, 3, 2, 4)(5,
8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(2, 4, 3)(5, 6, 
8),Sym(8)!(3, 4)(5, 6),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 4, 2)(5, 6, 8, 7),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 3, 4)(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(2, 4, 3)(5, 6, 8),Sym(8)!(2, 3)(5, 8)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(1, 3, 4)(5, 7, 6)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 3, 4, 2)(6, 8),Sym(8)!(3, 4)(7, 8),Sym(8)!(1, 3, 2, 4)(5,
8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(2, 4, 3)(5, 6, 
8),Sym(8)!(3, 4)(5, 6),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 4, 2)(5, 6, 8, 7),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 3, 4)(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 3)(6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(2, 4, 3)(5, 6, 8),Sym(8)!(2, 3)(5, 8)>
],
9/8,
0.0236996902210455488313457163674>,
<sub<Sym(10)|Sym(10)!(1, 9, 5, 8, 2, 10, 6, 7)(3, 4),Sym(10)!(3, 5, 10, 8)(4, 6,
9, 7)>,
[
  sub<Sym(10)|Sym(10)!(1, 4)(2, 3)(5, 10)(6, 9),Sym(10)!(1, 4, 6, 7, 9)(2, 3, 5,
8, 10),Sym(10)!(1, 6, 4, 9)(2, 5, 3, 10)>,
  sub<Sym(10)|Sym(10)!(1, 10, 6, 7)(2, 9, 5, 8),Sym(10)!(1, 6, 10, 3, 7)(2, 5, 
9, 4, 8),Sym(10)!(1, 6)(2, 5)(7, 10)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(9, 10),Sym(10)!(1, 2)(3, 4)(7, 8)(9, 
10),Sym(10)!(1, 10)(2, 9)(3, 7)(4, 8),Sym(10)!(1, 8, 9, 3)(2, 7, 10, 4)>,
  sub<Sym(10)|Sym(10)!(5, 6)(9, 10),Sym(10)!(1, 4)(2, 3)(5, 10)(6, 
9),Sym(10)!(1, 6, 3, 10)(2, 5, 4, 9),Sym(10)!(1, 2)(3, 4)(5, 6)(9, 10)>
],
32/25,
0.0427958288228992113081837700635>,
<sub<Sym(9)|Sym(9)!(1, 3)(5, 6),Sym(9)!(1, 5, 9, 2, 6, 7, 3, 4, 8)>,
[
  sub<Sym(9)|Sym(9)!(2, 3)(7, 9),Sym(9)!(5, 6)(7, 9),Sym(9)!(1, 4, 8)(2, 5, 
9)(3, 6, 7)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(1, 5, 8)(2, 6, 7)(3, 4, 9),Sym(9)!(2, 
3)(4, 6)>,
  sub<Sym(9)|Sym(9)!(1, 2)(7, 8),Sym(9)!(4, 5)(7, 8),Sym(9)!(1, 5, 7)(2, 4, 
8)(3, 6, 9)>,
  sub<Sym(9)|Sym(9)!(4, 5)(8, 9),Sym(9)!(1, 3)(4, 5),Sym(9)!(1, 4, 9)(2, 6, 
7)(3, 5, 8)>
],
9/8,
0.0203750668637371105286316701790>,
<sub<Sym(9)|Sym(9)!(1, 3)(5, 6),Sym(9)!(1, 5, 9, 2, 6, 7, 3, 4, 8)>,
[
  sub<Sym(9)|Sym(9)!(2, 3)(7, 9),Sym(9)!(5, 6)(7, 9),Sym(9)!(1, 4, 8)(2, 5, 
9)(3, 6, 7)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(1, 5, 8)(2, 6, 7)(3, 4, 9),Sym(9)!(2, 
3)(4, 6)>,
  sub<Sym(9)|Sym(9)!(1, 4, 9)(2, 5, 8)(3, 6, 7),Sym(9)!(4, 5)(8, 9),Sym(9)!(1, 
2)(8, 9)>,
  sub<Sym(9)|Sym(9)!(1, 4, 7)(2, 6, 9)(3, 5, 8),Sym(9)!(1, 3)(4, 5),Sym(9)!(1, 
3)(7, 8)>
],
9/8,
0.0203750668637371105286316701790>,
<sub<Sym(8)|Sym(8)!(1, 3, 5, 6, 8, 4, 7, 2),Sym(8)!(3, 5, 8)(4, 7, 6)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4, 8, 3, 5, 6),Sym(8)!(1, 3, 6)(4, 5, 8),Sym(8)!(1, 
4)(3, 5)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 7, 6)(2, 5, 8),Sym(8)!(2, 8)(3, 4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7)(3, 4)(5, 8),Sym(8)!(2, 6)(3, 8)(4, 5),Sym(8)!(2, 3, 
4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2, 8)(3, 4, 5),Sym(8)!(1, 8)(4, 5)(6, 7),Sym(8)!(1, 
5)(2, 3)(4, 8)>
],
8/7,
0.0229549322597726097877126687994>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(2, 6, 3),Sym(6)!(2, 3)(4, 6),Sym(6)!(2,
6)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(1, 6)(3, 5),Sym(6)!(1, 5)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 5)(2, 4, 3),Sym(6)!(3, 4)(5, 6),Sym(6)!(1, 5, 6)(2, 
4, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 6, 4),Sym(6)!(1, 5, 3)(2, 6, 4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(2, 6, 3),Sym(6)!(2, 3)(4, 6),Sym(6)!(2,
6)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(1, 6)(3, 5),Sym(6)!(1, 5)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 5, 3)(2, 
6, 4)>,
  sub<Sym(6)|Sym(6)!(1, 6, 5)(2, 4, 3),Sym(6)!(3, 4)(5, 6),Sym(6)!(1, 5, 6)(2, 
4, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(2, 6, 3),Sym(6)!(2, 3)(4, 6),Sym(6)!(2,
6)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(1, 6)(3, 5),Sym(6)!(1, 5)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 5)(2, 4, 3),Sym(6)!(3, 4)(5, 6),Sym(6)!(1, 5, 6)(2, 
4, 3),Sym(6)!(1, 2)(3, 5, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 6, 4),Sym(6)!(1, 5, 3)(2, 6, 4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(2, 6, 3),Sym(6)!(2, 3)(4, 6),Sym(6)!(2,
6)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(1, 6)(3, 5),Sym(6)!(1, 5)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 5)(2, 4, 3),Sym(6)!(3, 4)(5, 6),Sym(6)!(1, 5, 6)(2, 
4, 3),Sym(6)!(1, 2)(3, 5, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 5, 3)(2, 
6, 4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(2, 6, 3),Sym(6)!(2, 3)(4, 6),Sym(6)!(2,
6)(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 4)(2, 5),Sym(6)!(1,
5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 5)(3, 6, 4),Sym(6)!(1, 5, 2)(3, 
6, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 4, 5)(2, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(2, 6, 3),Sym(6)!(2, 3)(4, 6),Sym(6)!(2,
6)(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 4)(2, 5),Sym(6)!(1,
5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 4, 5)(2, 6, 3),Sym(6)!(1, 
4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 5)(3, 6, 4),Sym(6)!(1, 5, 2)(3, 
6, 4)>
],
9/8,
0.0226813045127059590174041503571>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(2, 6, 3),Sym(6)!(2, 3)(4, 6),Sym(6)!(2,
6)(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 4)(2, 5),Sym(6)!(1,
5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 5, 2)(3, 4, 6),Sym(6)!(1, 6)(2, 4, 
5, 3),Sym(6)!(1, 5, 2)(3, 6, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 4, 5)(2, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(2, 6, 3),Sym(6)!(2, 3)(4, 6),Sym(6)!(2,
6)(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 4)(2, 5),Sym(6)!(1,
5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 5, 2)(3, 4, 6),Sym(6)!(1, 6)(2, 4, 
5, 3),Sym(6)!(1, 5, 2)(3, 6, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 4, 5)(2, 6, 3),Sym(6)!(1, 
4)(2, 3)>
],
9/8,
0.0226813045127059590174041503571>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 4, 5)(2, 6, 
3),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 4, 2)(3, 6, 5),Sym(6)!(2, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 2, 6)(3, 
5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 4, 5)(2, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 4, 5)(2, 6, 
3),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 4, 2)(3, 6, 5),Sym(6)!(2, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 4, 5)(2, 6, 3),Sym(6)!(1, 
4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 2, 6)(3, 
5, 4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 4, 5)(2, 6, 
3),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 4, 2)(3, 6, 5),Sym(6)!(2, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 2, 6)(3, 
5, 4),Sym(6)!(1, 4, 6, 3)(2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 4, 5)(2, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 4, 5)(2, 6, 
3),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 4, 2)(3, 6, 5),Sym(6)!(2, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 2, 6)(3, 
5, 4),Sym(6)!(1, 4, 6, 3)(2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 4, 5)(2, 6, 3),Sym(6)!(1, 
4)(2, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 4, 5)(2, 6, 
3),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 3, 2)(4, 5, 
6),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 2, 6)(3, 
5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6)(2, 3, 5),Sym(6)!(1, 6, 4)(2, 3, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 4, 5)(2, 6, 
3),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 3, 2)(4, 5, 
6),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6)(2, 3, 5),Sym(6)!(1, 6)(3, 5),Sym(6)!(1, 6, 4)(2, 
3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 2, 6)(3, 
5, 4)>
],
9/8,
0.0226813045127059590174041503571>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 4, 5)(2, 6, 
3),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 3, 2)(4, 5, 
6),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 2, 6)(3, 
5, 4),Sym(6)!(1, 4, 6, 3)(2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6)(2, 3, 5),Sym(6)!(1, 6, 4)(2, 3, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 4, 5)(2, 6, 
3),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 3, 2)(4, 5, 
6),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 2, 6)(3, 
5, 4),Sym(6)!(1, 4, 6, 3)(2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6)(2, 3, 5),Sym(6)!(1, 6)(3, 5),Sym(6)!(1, 6, 4)(2, 
3, 5)>
],
9/8,
0.0226813045127059590174041503571>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 5)(3, 6, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 2)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(2, 3)(4, 6),Sym(6)!(2, 6)(3, 
4),Sym(6)!(1, 3, 2)(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 5)(4, 6)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 5)(3, 6, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 2)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 6, 5)(2, 3, 
4),Sym(6)!(2, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(2, 3)(4, 6),Sym(6)!(2, 6)(3, 
4),Sym(6)!(1, 3, 2)(4, 6, 5)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 5)(3, 6, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 6),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(2, 3)(4, 6),Sym(6)!(2, 6)(3, 
4),Sym(6)!(1, 3, 2)(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(5, 6),Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 4)(2, 3)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 5)(3, 6, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 6),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(5, 6),Sym(6)!(1, 2)(3, 4),Sym(6)!(1, 5, 2)(3, 4, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(2, 3)(4, 6),Sym(6)!(2, 6)(3, 
4),Sym(6)!(1, 3, 2)(4, 6, 5)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 5)(3, 6, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 5),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 6)(2, 
4),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 3)(4, 6),Sym(6)!(2, 5)(4, 6)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 5)(3, 6, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 6, 5)(2, 3, 
4),Sym(6)!(2, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 5),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 6)(2, 
4),Sym(6)!(1, 4)(2, 6)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 5)(3, 6, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4)(5, 6),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(1, 4, 3)(2, 
5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 5),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 6)(2, 
4),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 4)(2, 5)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 5)(3, 6, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4)(5, 6),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(1, 4, 3)(2, 
5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 6, 4),Sym(6)!(1, 2)(4, 5),Sym(6)!(3, 6)(4, 
5),Sym(6)!(3, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 5),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 6)(2, 
4),Sym(6)!(1, 4)(2, 6)>
],
16/15,
0.0134806542977069181082598233596>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 5, 6),Sym(6)!(1, 5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 2)(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 4)(2, 5),Sym(6)!(1,
5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4)(2, 6)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 5, 6),Sym(6)!(1, 5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 2)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 4),Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 4)(2, 5),Sym(6)!(1,
5)(2, 4)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 5, 6),Sym(6)!(1, 5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 4)(2, 5),Sym(6)!(1,
5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 6)(4, 5)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 5, 6),Sym(6)!(1, 5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4)(5, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 6)(4, 5),Sym(6)!(1,
6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 4)(2, 5),Sym(6)!(1,
5)(2, 4)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 5, 6),Sym(6)!(1, 5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 2, 4)(3, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 4)(2, 5),Sym(6)!(1,
5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 5),Sym(6)!(1, 6)(2, 4),Sym(6)!(1, 4)(2, 6)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 5, 6),Sym(6)!(1, 5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 2, 4)(3, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 4),Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 4)(2, 5),Sym(6)!(1,
5)(2, 4)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 5, 6),Sym(6)!(1, 5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4)(5, 6),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(1, 4, 3)(2, 
5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(1,
3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 6)(2, 5)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 5, 3, 4)>,
[
  sub<Sym(6)|Sym(6)!(2, 5, 6),Sym(6)!(1, 5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4)(5, 6),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(1, 4, 3)(2, 
5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 2)(5, 6),Sym(6)!(1,
6)(2, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(1,
3)(2, 6)>
],
16/15,
0.0134806542977069181082598233596>,
<sub<Sym(8)|Sym(8)!(2, 3)(4, 6, 5, 8),Sym(8)!(1, 2, 3)(4, 5, 7, 6, 8)>,
[
  sub<Sym(8)|Sym(8)!(4, 7, 5, 8, 6),Sym(8)!(5, 8)(6, 7),Sym(8)!(2, 3)(5, 7, 8, 
6)>,
  sub<Sym(8)|Sym(8)!(5, 7)(6, 8),Sym(8)!(4, 7, 5)>,
  sub<Sym(8)|Sym(8)!(5, 7)(6, 8),Sym(8)!(5, 8)(6, 7),Sym(8)!(1, 2, 3)(5, 6, 
7),Sym(8)!(1, 3)(5, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(4, 6)(7, 8),Sym(8)!(4, 7)(6, 8)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(8)|Sym(8)!(2, 3)(4, 6, 5, 8),Sym(8)!(1, 2, 3)(4, 5, 7, 6, 8)>,
[
  sub<Sym(8)|Sym(8)!(4, 7, 5, 8, 6),Sym(8)!(5, 8)(6, 7),Sym(8)!(2, 3)(5, 7, 8, 
6)>,
  sub<Sym(8)|Sym(8)!(5, 7)(6, 8),Sym(8)!(4, 7, 5)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(6, 8, 7),Sym(8)!(4, 6)(7, 8),Sym(8)!(4, 8)(6, 
7),Sym(8)!(1, 3)(6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 6)(7, 8),Sym(8)!(5, 8)(6, 7),Sym(8)!(2, 3)(5, 8)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(8)|Sym(8)!(2, 3)(4, 6, 5, 8),Sym(8)!(1, 2, 3)(4, 5, 7, 6, 8)>,
[
  sub<Sym(8)|Sym(8)!(4, 7, 5, 8, 6),Sym(8)!(5, 8)(6, 7),Sym(8)!(2, 3)(5, 7, 8, 
6)>,
  sub<Sym(8)|Sym(8)!(4, 5, 8),Sym(8)!(1, 3)(5, 8),Sym(8)!(1, 3)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(6, 8, 7),Sym(8)!(4, 6)(7, 8),Sym(8)!(4, 8)(6, 
7),Sym(8)!(1, 3)(6, 7)>,
  sub<Sym(8)|Sym(8)!(4, 5)(6, 7),Sym(8)!(4, 7)(5, 6),Sym(8)!(2, 3)(5, 6)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(8)|Sym(8)!(2, 3)(4, 6, 5, 8),Sym(8)!(1, 2, 3)(4, 5, 7, 6, 8)>,
[
  sub<Sym(8)|Sym(8)!(4, 7, 5, 8, 6),Sym(8)!(5, 8)(6, 7),Sym(8)!(2, 3)(5, 7, 8, 
6)>,
  sub<Sym(8)|Sym(8)!(4, 5, 8),Sym(8)!(1, 3)(5, 8),Sym(8)!(1, 3)(6, 7)>,
  sub<Sym(8)|Sym(8)!(4, 7)(5, 6),Sym(8)!(4, 6)(5, 7),Sym(8)!(2, 3)(5, 
6),Sym(8)!(1, 2, 3)(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(6, 8, 7),Sym(8)!(4, 6)(7, 8),Sym(8)!(4, 8)(6, 
7),Sym(8)!(1, 3)(6, 7)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(8)|Sym(8)!(2, 3)(4, 6, 5, 8),Sym(8)!(1, 2, 3)(4, 5, 7, 6, 8)>,
[
  sub<Sym(8)|Sym(8)!(4, 7, 5, 8, 6),Sym(8)!(5, 8)(6, 7),Sym(8)!(2, 3)(5, 7, 8, 
6)>,
  sub<Sym(8)|Sym(8)!(1, 3)(4, 6),Sym(8)!(5, 8, 7),Sym(8)!(1, 3)(5, 7)>,
  sub<Sym(8)|Sym(8)!(4, 5)(6, 8),Sym(8)!(1, 3)(5, 8),Sym(8)!(4, 6)(5, 
8),Sym(8)!(1, 2, 3)(4, 5, 8)>,
  sub<Sym(8)|Sym(8)!(4, 5)(6, 7),Sym(8)!(4, 7)(5, 6),Sym(8)!(2, 3)(5, 6)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(8)|Sym(8)!(2, 3)(4, 6, 5, 8),Sym(8)!(1, 2, 3)(4, 5, 7, 6, 8)>,
[
  sub<Sym(8)|Sym(8)!(4, 7, 5, 8, 6),Sym(8)!(5, 8)(6, 7),Sym(8)!(2, 3)(5, 7, 8, 
6)>,
  sub<Sym(8)|Sym(8)!(1, 3)(4, 6),Sym(8)!(5, 8, 7),Sym(8)!(1, 3)(5, 7)>,
  sub<Sym(8)|Sym(8)!(4, 5)(6, 7),Sym(8)!(4, 7)(5, 6),Sym(8)!(2, 3)(5, 
6),Sym(8)!(1, 2, 3)(5, 7, 6)>,
  sub<Sym(8)|Sym(8)!(4, 5)(6, 8),Sym(8)!(1, 3)(5, 8),Sym(8)!(4, 6)(5, 
8),Sym(8)!(1, 2, 3)(4, 5, 8)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(8)|Sym(8)!(2, 3)(4, 6, 5, 8),Sym(8)!(1, 2, 3)(4, 5, 7, 6, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 7),Sym(8)!(5, 7)(6, 8),Sym(8)!(5, 6)(7, 
8),Sym(8)!(1, 3, 2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(4, 8, 6, 5, 7),Sym(8)!(4, 5)(6, 8),Sym(8)!(1, 3)(4, 6, 5, 
8)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(4, 5, 7),Sym(8)!(4, 8)(5, 7),Sym(8)!(4, 7)(5, 
8),Sym(8)!(1, 3)(4, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(6, 8, 7),Sym(8)!(4, 6)(7, 8),Sym(8)!(4, 8)(6, 
7),Sym(8)!(1, 3)(6, 7)>
],
6/5,
0.0309749124072202612552356345128>,
<sub<Sym(8)|Sym(8)!(2, 3)(4, 6, 5, 8),Sym(8)!(1, 2, 3)(4, 5, 7, 6, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 3)(4, 8),Sym(8)!(4, 8)(5, 7),Sym(8)!(4, 7)(5, 
8),Sym(8)!(1, 2, 3)(4, 5, 8)>,
  sub<Sym(8)|Sym(8)!(4, 7)(6, 8),Sym(8)!(4, 6, 5, 8, 7),Sym(8)!(1, 3)(4, 6, 7, 
8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(6, 8),Sym(8)!(4, 5)(6, 8),Sym(8)!(4, 6)(5, 
8),Sym(8)!(1, 3, 2)(4, 6, 8)>,
  sub<Sym(8)|Sym(8)!(4, 5)(6, 7),Sym(8)!(4, 7)(5, 6),Sym(8)!(2, 3)(5, 
6),Sym(8)!(1, 2, 3)(5, 7, 6)>
],
6/5,
0.0309749124072202612552356345128>,
<sub<Sym(12)|Sym(12)!(1, 9, 8, 2, 10, 7)(3, 11, 5, 4, 12, 6),Sym(12)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(12)!(1, 9, 8)(2, 10, 7)(3, 11, 6)(4, 12, 5)>,
[
  sub<Sym(12)|Sym(12)!(1, 12, 7)(2, 11, 8)(3, 9, 5)(4, 10, 6),Sym(12)!(3, 4)(5, 
6),Sym(12)!(3, 4)(9, 10)>,
  sub<Sym(12)|Sym(12)!(3, 4)(5, 6),Sym(12)!(5, 6)(11, 12),Sym(12)!(1, 10, 7)(2, 
9, 8)(3, 12, 6)(4, 11, 5)>,
  sub<Sym(12)|Sym(12)!(1, 4)(2, 3)(9, 11)(10, 12),Sym(12)!(1, 12, 6)(2, 11, 
5)(3, 9, 8)(4, 10, 7),Sym(12)!(5, 8)(6, 7)(9, 11)(10, 12)>,
  sub<Sym(12)|Sym(12)!(5, 7)(6, 8)(9, 11)(10, 12),Sym(12)!(1, 3)(2, 4)(9, 
11)(10, 12),Sym(12)!(1, 10, 7)(2, 9, 8)(3, 12, 5)(4, 11, 6)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(12)|Sym(12)!(1, 9, 8, 2, 10, 7)(3, 11, 5, 4, 12, 6),Sym(12)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(12)!(1, 9, 8)(2, 10, 7)(3, 11, 6)(4, 12, 5)>,
[
  sub<Sym(12)|Sym(12)!(1, 12, 7)(2, 11, 8)(3, 9, 5)(4, 10, 6),Sym(12)!(3, 4)(5, 
6),Sym(12)!(3, 4)(9, 10)>,
  sub<Sym(12)|Sym(12)!(3, 4)(5, 6),Sym(12)!(5, 6)(11, 12),Sym(12)!(1, 10, 7)(2, 
9, 8)(3, 12, 6)(4, 11, 5)>,
  sub<Sym(12)|Sym(12)!(1, 10, 7)(2, 9, 8)(3, 11, 6)(4, 12, 5),Sym(12)!(5, 7)(6, 
8)(9, 11)(10, 12),Sym(12)!(1, 4)(2, 3)(5, 7)(6, 8)>,
  sub<Sym(12)|Sym(12)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(12)!(1, 3)(2, 4)(9, 11)(10, 
12),Sym(12)!(1, 10, 7)(2, 9, 8)(3, 12, 6)(4, 11, 5)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(12)|Sym(12)!(1, 9, 8, 2, 10, 7)(3, 11, 5, 4, 12, 6),Sym(12)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(12)!(1, 9, 8)(2, 10, 7)(3, 11, 6)(4, 12, 5)>,
[
  sub<Sym(12)|Sym(12)!(1, 12, 7)(2, 11, 8)(3, 9, 5)(4, 10, 6),Sym(12)!(3, 4)(5, 
6),Sym(12)!(3, 4)(9, 10)>,
  sub<Sym(12)|Sym(12)!(1, 11, 5)(2, 12, 6)(3, 9, 7)(4, 10, 8),Sym(12)!(7, 8)(9, 
10),Sym(12)!(3, 4)(9, 10)>,
  sub<Sym(12)|Sym(12)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 11)(10, 12),Sym(12)!(1, 4)(2, 
3)(5, 8)(6, 7)(9, 10)(11, 12),Sym(12)!(1, 11, 5)(2, 12, 6)(3, 10, 8)(4, 9, 7)>,
  sub<Sym(12)|Sym(12)!(1, 2)(3, 4)(5, 7)(6, 8)(9, 11)(10, 12),Sym(12)!(1, 9, 
6)(2, 10, 5)(3, 12, 8)(4, 11, 7),Sym(12)!(1, 3)(2, 4)(5, 8)(6, 7)(9, 10)(11, 
12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(12)|Sym(12)!(1, 9, 8, 2, 10, 7)(3, 11, 5, 4, 12, 6),Sym(12)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(12)!(1, 9, 8)(2, 10, 7)(3, 11, 6)(4, 12, 5)>,
[
  sub<Sym(12)|Sym(12)!(1, 12, 7)(2, 11, 8)(3, 9, 5)(4, 10, 6),Sym(12)!(3, 4)(5, 
6),Sym(12)!(3, 4)(9, 10)>,
  sub<Sym(12)|Sym(12)!(1, 11, 5)(2, 12, 6)(3, 9, 7)(4, 10, 8),Sym(12)!(7, 8)(9, 
10),Sym(12)!(3, 4)(9, 10)>,
  sub<Sym(12)|Sym(12)!(1, 4)(2, 3)(5, 8)(6, 7)(9, 10)(11, 12),Sym(12)!(1, 12, 
7)(2, 11, 8)(3, 10, 6)(4, 9, 5),Sym(12)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 
11)>,
  sub<Sym(12)|Sym(12)!(1, 11, 5)(2, 12, 6)(3, 9, 7)(4, 10, 8),Sym(12)!(1, 2)(3, 
4)(5, 7)(6, 8)(9, 12)(10, 11),Sym(12)!(1, 3)(2, 4)(5, 8)(6, 7)(9, 10)(11, 12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(12)|Sym(12)!(1, 9, 8, 2, 10, 7)(3, 11, 5, 4, 12, 6),Sym(12)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(12)!(1, 9, 8)(2, 10, 7)(3, 11, 6)(4, 12, 5)>,
[
  sub<Sym(12)|Sym(12)!(1, 12, 8)(2, 11, 7)(3, 10, 5)(4, 9, 6),Sym(12)!(1, 2)(3, 
4)(5, 6)(11, 12),Sym(12)!(3, 4)(7, 8)(9, 10)(11, 12)>,
  sub<Sym(12)|Sym(12)!(3, 4)(7, 8)(9, 10)(11, 12),Sym(12)!(1, 2)(3, 4)(5, 6)(9, 
10),Sym(12)!(1, 10, 7)(2, 9, 8)(3, 12, 6)(4, 11, 5)>,
  sub<Sym(12)|Sym(12)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(12)!(1, 2)(3, 
4)(5, 8)(6, 7)(9, 11)(10, 12),Sym(12)!(1, 10, 6)(2, 9, 5)(3, 12, 8)(4, 11, 7)>,
  sub<Sym(12)|Sym(12)!(1, 2)(3, 4)(5, 7)(6, 8)(9, 11)(10, 12),Sym(12)!(1, 9, 
6)(2, 10, 5)(3, 12, 8)(4, 11, 7),Sym(12)!(1, 3)(2, 4)(5, 8)(6, 7)(9, 10)(11, 
12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(12)|Sym(12)!(1, 9, 8, 2, 10, 7)(3, 11, 5, 4, 12, 6),Sym(12)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(12)!(1, 9, 8)(2, 10, 7)(3, 11, 6)(4, 12, 5)>,
[
  sub<Sym(12)|Sym(12)!(1, 12, 8)(2, 11, 7)(3, 10, 5)(4, 9, 6),Sym(12)!(1, 2)(3, 
4)(5, 6)(11, 12),Sym(12)!(3, 4)(7, 8)(9, 10)(11, 12)>,
  sub<Sym(12)|Sym(12)!(3, 4)(7, 8)(9, 10)(11, 12),Sym(12)!(1, 2)(3, 4)(5, 6)(9, 
10),Sym(12)!(1, 10, 7)(2, 9, 8)(3, 12, 6)(4, 11, 5)>,
  sub<Sym(12)|Sym(12)!(1, 11, 7)(2, 12, 8)(3, 10, 6)(4, 9, 5),Sym(12)!(1, 2)(3, 
4)(5, 8)(6, 7)(9, 11)(10, 12),Sym(12)!(1, 4)(2, 3)(5, 6)(7, 8)(9, 12)(10, 11)>,
  sub<Sym(12)|Sym(12)!(1, 4)(2, 3)(5, 8)(6, 7)(9, 10)(11, 12),Sym(12)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(12)!(1, 10, 7)(2, 9, 8)(3, 12, 6)(4, 11, 5)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(12)|Sym(12)!(1, 9, 8, 2, 10, 7)(3, 11, 5, 4, 12, 6),Sym(12)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(12)!(1, 9, 8)(2, 10, 7)(3, 11, 6)(4, 12, 5)>,
[
  sub<Sym(12)|Sym(12)!(1, 12, 8)(2, 11, 7)(3, 10, 5)(4, 9, 6),Sym(12)!(1, 2)(3, 
4)(5, 6)(11, 12),Sym(12)!(3, 4)(7, 8)(9, 10)(11, 12)>,
  sub<Sym(12)|Sym(12)!(3, 4)(5, 6)(9, 10)(11, 12),Sym(12)!(1, 11, 6)(2, 12, 
5)(3, 9, 8)(4, 10, 7),Sym(12)!(1, 2)(3, 4)(7, 8)(11, 12)>,
  sub<Sym(12)|Sym(12)!(1, 9, 6)(2, 10, 5)(3, 11, 8)(4, 12, 7),Sym(12)!(5, 7)(6, 
8)(9, 11)(10, 12),Sym(12)!(1, 3)(2, 4)(9, 11)(10, 12)>,
  sub<Sym(12)|Sym(12)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(12)!(5, 7)(6, 8)(9, 12)(10, 
11),Sym(12)!(1, 9, 8)(2, 10, 7)(3, 11, 5)(4, 12, 6)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(12)|Sym(12)!(1, 9, 8, 2, 10, 7)(3, 11, 5, 4, 12, 6),Sym(12)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(12)!(1, 9, 8)(2, 10, 7)(3, 11, 6)(4, 12, 5)>,
[
  sub<Sym(12)|Sym(12)!(1, 12, 8)(2, 11, 7)(3, 10, 5)(4, 9, 6),Sym(12)!(1, 2)(3, 
4)(5, 6)(11, 12),Sym(12)!(3, 4)(7, 8)(9, 10)(11, 12)>,
  sub<Sym(12)|Sym(12)!(3, 4)(5, 6)(9, 10)(11, 12),Sym(12)!(1, 11, 6)(2, 12, 
5)(3, 9, 8)(4, 10, 7),Sym(12)!(1, 2)(3, 4)(7, 8)(11, 12)>,
  sub<Sym(12)|Sym(12)!(1, 9, 7)(2, 10, 8)(3, 12, 5)(4, 11, 6),Sym(12)!(5, 7)(6, 
8)(9, 12)(10, 11),Sym(12)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(12)|Sym(12)!(1, 4)(2, 3)(9, 11)(10, 12),Sym(12)!(5, 7)(6, 8)(9, 
11)(10, 12),Sym(12)!(1, 11, 7)(2, 12, 8)(3, 10, 6)(4, 9, 5)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(12)|Sym(12)!(1, 9, 8, 2, 10, 7)(3, 11, 5, 4, 12, 6),Sym(12)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(12)!(1, 9, 8)(2, 10, 7)(3, 11, 6)(4, 12, 5)>,
[
  sub<Sym(12)|Sym(12)!(1, 4)(2, 3)(5, 8)(6, 7)(9, 10)(11, 12),Sym(12)!(1, 12, 
7)(2, 11, 8)(3, 10, 6)(4, 9, 5),Sym(12)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 
11)>,
  sub<Sym(12)|Sym(12)!(1, 2)(3, 4)(5, 7)(6, 8)(9, 11)(10, 12),Sym(12)!(1, 3)(2, 
4)(5, 8)(6, 7)(9, 10)(11, 12),Sym(12)!(1, 12, 5)(2, 11, 6)(3, 9, 7)(4, 10, 8)>,
  sub<Sym(12)|Sym(12)!(1, 2)(3, 4)(5, 6)(11, 12),Sym(12)!(3, 4)(5, 6)(7, 8)(9, 
10),Sym(12)!(1, 10, 6)(2, 9, 5)(3, 11, 8)(4, 12, 7)>,
  sub<Sym(12)|Sym(12)!(1, 11, 8)(2, 12, 7)(3, 9, 6)(4, 10, 5),Sym(12)!(1, 2)(5, 
6)(9, 10)(11, 12),Sym(12)!(3, 4)(5, 6)(7, 8)(11, 12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(12)|Sym(12)!(1, 9, 8, 2, 10, 7)(3, 11, 5, 4, 12, 6),Sym(12)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(12)!(1, 9, 8)(2, 10, 7)(3, 11, 6)(4, 12, 5)>,
[
  sub<Sym(12)|Sym(12)!(1, 4)(2, 3)(5, 8)(6, 7)(9, 10)(11, 12),Sym(12)!(1, 12, 
7)(2, 11, 8)(3, 10, 6)(4, 9, 5),Sym(12)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 
11)>,
  sub<Sym(12)|Sym(12)!(1, 2)(3, 4)(5, 7)(6, 8)(9, 11)(10, 12),Sym(12)!(1, 3)(2, 
4)(5, 8)(6, 7)(9, 10)(11, 12),Sym(12)!(1, 12, 5)(2, 11, 6)(3, 9, 7)(4, 10, 8)>,
  sub<Sym(12)|Sym(12)!(1, 11, 6)(2, 12, 5)(3, 10, 7)(4, 9, 8),Sym(12)!(1, 2)(7, 
8)(9, 10)(11, 12),Sym(12)!(3, 4)(5, 6)(7, 8)(11, 12)>,
  sub<Sym(12)|Sym(12)!(1, 10, 7)(2, 9, 8)(3, 11, 6)(4, 12, 5),Sym(12)!(3, 4)(5, 
6)(7, 8)(9, 10),Sym(12)!(1, 2)(3, 4)(7, 8)(11, 12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(12)|Sym(12)!(1, 9, 8, 2, 10, 7)(3, 11, 5, 4, 12, 6),Sym(12)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(12)!(1, 9, 8)(2, 10, 7)(3, 11, 6)(4, 12, 5)>,
[
  sub<Sym(12)|Sym(12)!(1, 4)(2, 3)(5, 8)(6, 7)(9, 10)(11, 12),Sym(12)!(1, 12, 
7)(2, 11, 8)(3, 10, 6)(4, 9, 5),Sym(12)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 
11)>,
  sub<Sym(12)|Sym(12)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(12)!(1, 2)(3, 
4)(5, 8)(6, 7)(9, 11)(10, 12),Sym(12)!(1, 10, 7)(2, 9, 8)(3, 12, 5)(4, 11, 6)>,
  sub<Sym(12)|Sym(12)!(1, 2)(7, 8),Sym(12)!(7, 8)(11, 12),Sym(12)!(1, 11, 8)(2, 
12, 7)(3, 10, 6)(4, 9, 5)>,
  sub<Sym(12)|Sym(12)!(1, 11, 5)(2, 12, 6)(3, 9, 7)(4, 10, 8),Sym(12)!(7, 8)(9, 
10),Sym(12)!(3, 4)(9, 10)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(12)|Sym(12)!(1, 9, 8, 2, 10, 7)(3, 11, 5, 4, 12, 6),Sym(12)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(12)!(1, 9, 8)(2, 10, 7)(3, 11, 6)(4, 12, 5)>,
[
  sub<Sym(12)|Sym(12)!(1, 4)(2, 3)(5, 8)(6, 7)(9, 10)(11, 12),Sym(12)!(1, 12, 
7)(2, 11, 8)(3, 10, 6)(4, 9, 5),Sym(12)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 
11)>,
  sub<Sym(12)|Sym(12)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(12)!(1, 2)(3, 
4)(5, 8)(6, 7)(9, 11)(10, 12),Sym(12)!(1, 10, 7)(2, 9, 8)(3, 12, 5)(4, 11, 6)>,
  sub<Sym(12)|Sym(12)!(1, 2)(7, 8),Sym(12)!(1, 9, 8)(2, 10, 7)(3, 12, 5)(4, 11, 
6),Sym(12)!(7, 8)(9, 10)>,
  sub<Sym(12)|Sym(12)!(3, 4)(7, 8),Sym(12)!(3, 4)(11, 12),Sym(12)!(1, 9, 6)(2, 
10, 5)(3, 12, 7)(4, 11, 8)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(12)|Sym(12)!(1, 9, 8, 2, 10, 7)(3, 11, 5, 4, 12, 6),Sym(12)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(12)!(1, 9, 8)(2, 10, 7)(3, 11, 6)(4, 12, 5)>,
[
  sub<Sym(12)|Sym(12)!(1, 3)(2, 4)(9, 12)(10, 11),Sym(12)!(1, 10, 5)(2, 9, 6)(3,
11, 7)(4, 12, 8),Sym(12)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(12)|Sym(12)!(1, 4)(2, 3)(9, 12)(10, 11),Sym(12)!(1, 4)(2, 3)(5, 7)(6, 
8),Sym(12)!(1, 10, 7)(2, 9, 8)(3, 12, 6)(4, 11, 5)>,
  sub<Sym(12)|Sym(12)!(1, 11, 5)(2, 12, 6)(3, 9, 7)(4, 10, 8),Sym(12)!(7, 8)(9, 
10),Sym(12)!(3, 4)(9, 10)>,
  sub<Sym(12)|Sym(12)!(3, 4)(5, 6),Sym(12)!(5, 6)(11, 12),Sym(12)!(1, 10, 7)(2, 
9, 8)(3, 12, 6)(4, 11, 5)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(12)|Sym(12)!(1, 9, 8, 2, 10, 7)(3, 11, 5, 4, 12, 6),Sym(12)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(12)!(1, 9, 8)(2, 10, 7)(3, 11, 6)(4, 12, 5)>,
[
  sub<Sym(12)|Sym(12)!(1, 3)(2, 4)(9, 12)(10, 11),Sym(12)!(1, 10, 5)(2, 9, 6)(3,
11, 7)(4, 12, 8),Sym(12)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(12)|Sym(12)!(1, 4)(2, 3)(9, 12)(10, 11),Sym(12)!(1, 4)(2, 3)(5, 7)(6, 
8),Sym(12)!(1, 10, 7)(2, 9, 8)(3, 12, 6)(4, 11, 5)>,
  sub<Sym(12)|Sym(12)!(1, 10, 5)(2, 9, 6)(3, 12, 8)(4, 11, 7),Sym(12)!(3, 4)(7, 
8),Sym(12)!(3, 4)(11, 12)>,
  sub<Sym(12)|Sym(12)!(5, 6)(9, 10),Sym(12)!(3, 4)(5, 6),Sym(12)!(1, 11, 7)(2, 
12, 8)(3, 10, 5)(4, 9, 6)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(12)|Sym(12)!(1, 9, 8, 2, 10, 7)(3, 11, 5, 4, 12, 6),Sym(12)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(12)!(1, 9, 8)(2, 10, 7)(3, 11, 6)(4, 12, 5)>,
[
  sub<Sym(12)|Sym(12)!(1, 3)(2, 4)(9, 12)(10, 11),Sym(12)!(1, 10, 5)(2, 9, 6)(3,
11, 7)(4, 12, 8),Sym(12)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(12)|Sym(12)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(12)!(1, 9, 6)(2, 10, 5)(3, 
12, 7)(4, 11, 8),Sym(12)!(1, 3)(2, 4)(9, 12)(10, 11)>,
  sub<Sym(12)|Sym(12)!(1, 2)(5, 6)(7, 8)(11, 12),Sym(12)!(1, 10, 7)(2, 9, 8)(3, 
11, 5)(4, 12, 6),Sym(12)!(1, 2)(3, 4)(5, 6)(9, 10)>,
  sub<Sym(12)|Sym(12)!(1, 2)(3, 4)(5, 6)(11, 12),Sym(12)!(3, 4)(5, 6)(7, 8)(9, 
10),Sym(12)!(1, 9, 6)(2, 10, 5)(3, 12, 7)(4, 11, 8)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(12)|Sym(12)!(1, 9, 8, 2, 10, 7)(3, 11, 5, 4, 12, 6),Sym(12)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(12)!(1, 9, 8)(2, 10, 7)(3, 11, 6)(4, 12, 5)>,
[
  sub<Sym(12)|Sym(12)!(1, 3)(2, 4)(9, 12)(10, 11),Sym(12)!(1, 10, 5)(2, 9, 6)(3,
11, 7)(4, 12, 8),Sym(12)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(12)|Sym(12)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(12)!(1, 9, 6)(2, 10, 5)(3, 
12, 7)(4, 11, 8),Sym(12)!(1, 3)(2, 4)(9, 12)(10, 11)>,
  sub<Sym(12)|Sym(12)!(1, 12, 5)(2, 11, 6)(3, 10, 8)(4, 9, 7),Sym(12)!(1, 2)(3, 
4)(5, 6)(9, 10),Sym(12)!(3, 4)(5, 6)(7, 8)(11, 12)>,
  sub<Sym(12)|Sym(12)!(1, 2)(3, 4)(5, 6)(11, 12),Sym(12)!(3, 4)(7, 8)(9, 10)(11,
12),Sym(12)!(1, 11, 7)(2, 12, 8)(3, 10, 5)(4, 9, 6)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 12, 5)(2, 9, 7)(3, 11, 8)(4, 10, 6)(13, 14, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(2, 
3, 4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(13, 15)(14, 16),Sym(16)!(1, 16, 
4, 14)(2, 15, 3, 13)(5, 7, 6, 8)(11, 12),Sym(16)!(1, 8, 16)(2, 5, 14)(3, 7, 
13)(4, 6, 15)(10, 12, 11),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 16, 10)(2, 13, 12)(3, 15, 
11)(4, 14, 9)(5, 8, 6)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 12, 5)(2, 9, 7)(3, 11, 8)(4, 10, 6)(13, 14, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(2, 
3, 4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12)>,
  sub<Sym(16)|Sym(16)!(1, 7, 2, 5)(3, 8, 4, 6)(9, 12)(13, 14, 16, 
15),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(5, 7)(6, 8)(9, 
12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 9, 7)(2, 12, 5)(3, 10, 6)(4, 11, 8)(13, 
16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3,
4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 
7)(9, 11)(10, 12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 13, 
11)(2, 16, 9)(3, 14, 10)(4, 15, 12)(5, 8, 6),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 
12)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 6, 13)(2, 7, 15)(3, 5, 16)(4, 8, 14)(9, 11, 
12),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 15, 12)(2, 14, 10)(3, 16, 9)(4, 13, 11)(5, 7, 8),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 4)(5, 8)(9, 
16)(10, 14)(11, 15)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13),Sym(16)!(1, 
11, 15)(2, 9, 14)(3, 10, 16)(4, 12, 13)(6, 7, 8)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 13, 
11)(2, 16, 9)(3, 14, 10)(4, 15, 12)(5, 8, 6),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 
12)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 6, 13)(2, 7, 15)(3, 5, 16)(4, 8, 14)(9, 11, 
12),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 15, 8)(2, 13, 5)(3, 14, 7)(4, 16, 6)(9, 12, 
11),Sym(16)!(1, 15)(2, 16)(3, 14)(4, 13)(5, 6)(11, 12),Sym(16)!(1, 5)(2, 6)(3, 
7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 
12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 3, 4)(5, 12, 15)(6, 9, 13)(7, 11, 14)(8, 10, 16),Sym(16)!(1, 
9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 11, 15)(6, 10, 13)(7, 12, 14)(8, 9, 
16),Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 6, 13)(2, 7, 15)(3, 5, 16)(4, 8, 14)(9, 11, 
12),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 13)(2, 14)(3, 16)(4, 15)(7, 8)(11, 12),Sym(16)!(1, 6)(2, 5)(3, 
8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 13, 6)(2, 15, 7)(3, 16, 
5)(4, 14, 8)(9, 12, 11)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 6, 12)(2, 8, 9)(3, 7, 11)(4, 5, 10)(13, 14, 16),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 11, 15)(6, 10, 13)(7, 12, 14)(8, 9, 
16),Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 3)(2,
4)(5, 8)(6, 7)(13, 14)(15, 16),Sym(16)!(1, 15, 6)(2, 13, 7)(3, 14, 5)(4, 16, 
8)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
14, 11)(2, 15, 9)(3, 13, 10)(4, 16, 12)(5, 6, 7),Sym(16)!(1, 14)(2, 13)(3, 
15)(4, 16)(5, 6)(9, 10)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 14, 7)(2, 16, 6)(3, 15, 8)(4, 13, 5)(9, 11, 10),Sym(16)!(1, 
12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 11, 15)(6, 10, 13)(7, 12, 14)(8, 9, 
16),Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 5,
12)(2, 7, 9)(3, 8, 11)(4, 6, 10)(13, 15, 14),Sym(16)!(5, 7)(6, 8)(9, 12)(10, 
11)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
7, 14)(2, 6, 16)(3, 8, 15)(4, 5, 13)(9, 10, 11),Sym(16)!(1, 7)(2, 5)(3, 8)(4, 
6)(10, 11)(13, 16)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 12, 5)(2, 9, 7)(3, 11, 8)(4, 10, 6)(13, 14, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 11, 15)(6, 10, 13)(7, 12, 14)(8, 9, 
16),Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 10, 15)(2, 12, 14)(3, 11, 16)(4, 9, 13)(5, 7, 
6),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(5, 8)(6, 7)(9, 
10)(11, 12)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 13)(2, 14)(3, 16)(4, 15)(7, 8)(11, 12),Sym(16)!(1, 6)(2, 5)(3, 
8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 13, 6)(2, 15, 7)(3, 16, 
5)(4, 14, 8)(9, 12, 11)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 6, 12)(2, 8, 9)(3, 7, 11)(4, 5, 10)(13, 14, 16),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 11, 15)(6, 10, 13)(7, 12, 14)(8, 9, 
16),Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 12),Sym(16)!(1, 15, 6)(2, 13, 7)(3, 14, 5)(4, 
16, 8)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
14, 11)(2, 15, 9)(3, 13, 10)(4, 16, 12)(5, 6, 7),Sym(16)!(1, 14)(2, 13)(3, 
15)(4, 16)(5, 6)(9, 10)>,
  sub<Sym(16)|Sym(16)!(1, 6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 
15),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 
12, 13)(2, 10, 16)(3, 9, 14)(4, 11, 15)(5, 7, 6)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 11, 15)(6, 10, 13)(7, 12, 14)(8, 9, 
16),Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 12),Sym(16)!(1, 15, 6)(2, 13, 7)(3, 14, 5)(4, 
16, 8)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 8)(2, 6)(3, 7)(4, 5)(9, 12)(13, 16),Sym(16)!(1, 10, 
8)(2, 11, 6)(3, 9, 5)(4, 12, 7)(13, 16, 14),Sym(16)!(1, 5)(2, 6)(3, 7)(4, 8)(9, 
13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 
11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 10, 13)(2, 12, 16)(3, 11, 14)(4, 9, 15)(5, 8, 7),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(2, 
3, 4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 4)(5, 
7, 8, 6)(9, 13, 10, 15)(11, 14, 12, 16),Sym(16)!(1, 10, 13)(2, 12, 16)(3, 11, 
14)(4, 9, 15)(5, 8, 7),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3,
4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 
7)(9, 11)(10, 12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 
8, 14)(2, 5, 16)(3, 7, 15)(4, 6, 13)(9, 12, 10)>,
  sub<Sym(16)|Sym(16)!(1, 5, 3, 6)(2, 7, 4, 8)(9, 10, 12, 11)(13, 
16),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 6, 9)(2, 8, 12)(3, 7, 10)(4, 5, 11)(13, 16, 
15)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 14, 11)(2, 15, 9)(3, 13, 
10)(4, 16, 12)(5, 6, 7)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>,
  sub<Sym(16)|Sym(16)!(2, 3, 4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 
12),Sym(16)!(1, 6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 13, 6, 16)(7, 15, 8, 14)(9, 12, 11, 
10),Sym(16)!(1, 16, 6)(2, 14, 7)(3, 13, 5)(4, 15, 8)(9, 10, 12),Sym(16)!(1, 
3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 
16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3,
4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 
7)(9, 11)(10, 12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 
11, 14)(2, 9, 15)(3, 10, 13)(4, 12, 16)(5, 7, 6)>,
  sub<Sym(16)|Sym(16)!(1, 6, 2, 8)(3, 5, 4, 7)(10, 11)(13, 15, 16, 
14),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(13, 14)(15, 16),Sym(16)!(1, 15, 6)(2, 13, 7)(3, 14, 5)(4, 16, 8)(9, 11,
10)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 14, 11)(2, 15, 9)(3, 13, 
10)(4, 16, 12)(5, 6, 7)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(2, 3, 4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 6, 2, 8)(3, 5, 4, 7)(10, 11)(13, 15, 16, 
14),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(13, 14)(15, 16),Sym(16)!(1, 15, 6)(2, 13, 7)(3, 14, 5)(4, 16, 8)(9, 11,
10)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 14, 11)(2, 15, 9)(3, 13, 
10)(4, 16, 12)(5, 6, 7)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(2, 3, 4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 6, 12)(2, 8, 9)(3, 7, 11)(4, 5, 10)(13, 14, 
16),Sym(16)!(5, 7)(6, 8)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(13, 16)(14, 15),Sym(16)!(3, 4)(5, 11, 7, 10)(6, 12, 8, 9)(13, 16, 14, 
15)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(2, 3,
4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 
7)(9, 11)(10, 12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(3, 4)(5, 12)(6, 11)(7, 9)(8, 10)(13, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 16)(2, 15)(3, 
14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 9, 7)(2, 12, 5)(3, 10, 6)(4, 
11, 8)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 12, 16)(2, 10, 13)(3, 9, 15)(4, 11, 14)(6, 7, 8),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 6, 2, 8)(3, 5, 4, 7)(10, 11)(13, 15, 16, 
14),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(13, 14)(15, 16),Sym(16)!(1, 15, 6)(2, 13, 7)(3, 14, 5)(4, 16, 8)(9, 11,
10)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 
3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 13, 9)(2, 16, 11)(3, 14, 
12)(4, 15, 10)(6, 8, 7)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(3, 4)(5, 12)(6, 11)(7, 9)(8, 10)(13, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 16)(2, 15)(3, 
14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 9, 7)(2, 12, 5)(3, 10, 6)(4, 
11, 8)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 12, 16)(2, 10, 13)(3, 9, 15)(4, 11, 14)(6, 7, 8),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3, 4, 2)(6, 7)(9, 16, 11, 
15)(10, 14, 12, 13),Sym(16)!(1, 12, 16)(2, 10, 13)(3, 9, 15)(4, 11, 14)(6, 7, 
8)>,
  sub<Sym(16)|Sym(16)!(1, 6, 2, 8)(3, 5, 4, 7)(10, 11)(13, 15, 16, 
14),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(13, 14)(15, 16),Sym(16)!(1, 15, 6)(2, 13, 7)(3, 14, 5)(4, 16, 8)(9, 11,
10)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(3, 4)(5, 12)(6, 11)(7, 9)(8, 10)(13, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 16)(2, 15)(3, 
14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 9, 7)(2, 12, 5)(3, 10, 6)(4, 
11, 8)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 12, 16)(2, 10, 13)(3, 9, 15)(4, 11, 14)(6, 7, 8),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 7, 2, 5)(3, 8, 4, 6)(9, 12)(13, 14, 16, 
15),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(5, 7)(6, 8)(9, 
12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 9, 7)(2, 12, 5)(3, 10, 6)(4, 11, 8)(13, 
16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4,
3)(5, 15, 12)(6, 13, 9)(7, 14, 11)(8, 16, 10),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 
7)(13, 14)(15, 16)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(3, 4)(5, 12)(6, 11)(7, 9)(8, 10)(13, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 16)(2, 15)(3, 
14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 9, 7)(2, 12, 5)(3, 10, 6)(4, 
11, 8)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 12, 16)(2, 10, 13)(3, 9, 15)(4, 11, 14)(6, 7, 8),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3,
2)(5, 15, 10)(6, 13, 11)(7, 14, 9)(8, 16, 12),Sym(16)!(1, 2, 4, 3)(5, 8)(9, 13, 
11, 14)(10, 15, 12, 16),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 7, 2, 5)(3, 8, 4, 6)(9, 12)(13, 14, 16, 
15),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(5, 7)(6, 8)(9, 
12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 9, 7)(2, 12, 5)(3, 10, 6)(4, 11, 8)(13, 
16, 14)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(3, 4)(5, 12)(6, 11)(7, 9)(8, 10)(13, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 16)(2, 15)(3, 
14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 9, 7)(2, 12, 5)(3, 10, 6)(4, 
11, 8)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 16, 7)(2, 14, 6)(3, 13, 8)(4, 15, 5)(9, 12, 11),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
16, 3, 13)(2, 15, 4, 14)(5, 6)(9, 11, 10, 12),Sym(16)!(1, 7, 13)(2, 6, 15)(3, 8,
16)(4, 5, 14)(9, 12, 10),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 16, 
10)(2, 13, 12)(3, 15, 11)(4, 14, 9)(5, 8, 6),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 
12)(13, 15)(14, 16)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(3, 4)(5, 12)(6, 11)(7, 9)(8, 10)(13, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 16)(2, 15)(3, 
14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 9, 7)(2, 12, 5)(3, 10, 6)(4, 
11, 8)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 16, 7)(2, 14, 6)(3, 13, 8)(4, 15, 5)(9, 12, 11),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 10, 4, 9)(2, 11, 3, 12)(5, 8, 7, 6)(13, 
15),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 14, 9)(2, 15, 
11)(3, 13, 12)(4, 16, 10)(5, 7, 8),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 12)(13, 
15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
16, 3, 13)(2, 15, 4, 14)(5, 6)(9, 11, 10, 12),Sym(16)!(1, 7, 13)(2, 6, 15)(3, 8,
16)(4, 5, 14)(9, 12, 10),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 16)(14, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(3, 4)(5, 12)(6, 11)(7, 9)(8, 10)(13, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 16)(2, 15)(3, 
14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 9, 7)(2, 12, 5)(3, 10, 6)(4, 
11, 8)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 
7, 11)(2, 5, 10)(3, 6, 12)(4, 8, 9)(14, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(5, 7, 8, 6)(9, 13, 10, 15)(11, 14, 12, 
16),Sym(16)!(1, 4, 3)(5, 15, 12)(6, 13, 9)(7, 14, 11)(8, 16, 10),Sym(16)!(5, 
8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 
16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 
3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 13, 9)(2, 16, 11)(3, 14, 
12)(4, 15, 10)(6, 8, 7)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(3, 4)(5, 12)(6, 11)(7, 9)(8, 10)(13, 14),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 16)(2, 15)(3, 
14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9),Sym(16)!(1, 9, 7)(2, 12, 5)(3, 10, 6)(4, 
11, 8)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 
7, 11)(2, 5, 10)(3, 6, 12)(4, 8, 9)(14, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3, 4, 2)(6, 7)(9, 16, 11, 
15)(10, 14, 12, 13),Sym(16)!(1, 12, 16)(2, 10, 13)(3, 9, 15)(4, 11, 14)(6, 7, 
8)>,
  sub<Sym(16)|Sym(16)!(1, 4)(5, 7, 8, 6)(9, 13, 10, 15)(11, 14, 12, 
16),Sym(16)!(1, 4, 3)(5, 15, 12)(6, 13, 9)(7, 14, 11)(8, 16, 10),Sym(16)!(5, 
8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 
16)(14, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 8, 3, 7)(2, 6, 4, 5)(9, 11, 12, 
10)(14, 15),Sym(16)!(1, 7, 11)(2, 5, 10)(3, 6, 12)(4, 8, 9)(14, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
15, 6)(2, 13, 7)(3, 14, 5)(4, 16, 8)(9, 11, 10),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 
12)(13, 16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 
7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 14),Sym(16)!(1, 5, 15)(2, 8, 
13)(3, 6, 14)(4, 7, 16)(9, 12, 10),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6,
15)(7, 14)(8, 13)>,
  sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 9, 16)(6, 12, 14)(7, 10, 13)(8, 11, 
15),Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 8, 3, 7)(2, 6, 4, 5)(9, 11, 12, 
10)(14, 15),Sym(16)!(1, 7, 11)(2, 5, 10)(3, 6, 12)(4, 8, 9)(14, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
15, 6)(2, 13, 7)(3, 14, 5)(4, 16, 8)(9, 11, 10),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 
12)(13, 16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 15)(6, 14)(7, 13)(8, 16)(9, 11),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 3, 2)(5, 16, 
9)(6, 14, 12)(7, 13, 10)(8, 15, 11),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 
12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 
7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 14),Sym(16)!(1, 5, 15)(2, 8, 
13)(3, 6, 14)(4, 7, 16)(9, 12, 10),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6,
15)(7, 14)(8, 13)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 8, 3, 7)(2, 6, 4, 5)(9, 11, 12, 
10)(14, 15),Sym(16)!(1, 7, 11)(2, 5, 10)(3, 6, 12)(4, 8, 9)(14, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
15, 6)(2, 13, 7)(3, 14, 5)(4, 16, 8)(9, 11, 10),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 
12)(13, 16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 11, 7)(2, 10, 5)(3, 12, 6)(4, 9, 8)(14, 16, 15),Sym(16)!(1, 
2)(5, 11)(6, 12)(7, 10)(8, 9)(15, 16),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 
12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 
3, 4)(5, 11, 16)(6, 10, 14)(7, 12, 13)(8, 9, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 8, 3, 7)(2, 6, 4, 5)(9, 11, 12, 
10)(14, 15),Sym(16)!(1, 7, 11)(2, 5, 10)(3, 6, 12)(4, 8, 9)(14, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
15, 6)(2, 13, 7)(3, 14, 5)(4, 16, 8)(9, 11, 10),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 
12)(13, 16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 9, 5)(2, 12, 7)(3, 10, 8)(4, 11, 6)(14, 16, 15),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(3, 4)(5, 9)(6, 
10)(7, 12)(8, 11)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 
13),Sym(16)!(1, 11, 7)(2, 10, 5)(3, 12, 6)(4, 9, 8)(14, 16, 15),Sym(16)!(1, 
2)(5, 11)(6, 12)(7, 10)(8, 9)(15, 16),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 
12)(6, 11)(7, 10)(8, 9)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 8, 3, 7)(2, 6, 4, 5)(9, 11, 12, 
10)(14, 15),Sym(16)!(1, 7, 11)(2, 5, 10)(3, 6, 12)(4, 8, 9)(14, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(2, 3,
4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 
8)(13, 16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 
7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 14),Sym(16)!(1, 5, 15)(2, 8, 
13)(3, 6, 14)(4, 7, 16)(9, 12, 10),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6,
15)(7, 14)(8, 13)>,
  sub<Sym(16)|Sym(16)!(1, 4, 2)(5, 9, 15)(6, 12, 13)(7, 10, 14)(8, 11, 
16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 8, 3, 7)(2, 6, 4, 5)(9, 11, 12, 
10)(14, 15),Sym(16)!(1, 7, 11)(2, 5, 10)(3, 6, 12)(4, 8, 9)(14, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(2, 3,
4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 
8)(13, 16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 
10),Sym(16)!(1, 2)(5, 11)(6, 12)(7, 10)(8, 9)(15, 16),Sym(16)!(1, 7, 11)(2, 5, 
10)(3, 6, 12)(4, 8, 9)(14, 15, 16),Sym(16)!(1, 8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 
15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 
7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 14),Sym(16)!(1, 5, 15)(2, 8, 
13)(3, 6, 14)(4, 7, 16)(9, 12, 10),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6,
15)(7, 14)(8, 13)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 8, 3, 7)(2, 6, 4, 5)(9, 11, 12, 
10)(14, 15),Sym(16)!(1, 7, 11)(2, 5, 10)(3, 6, 12)(4, 8, 9)(14, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 12),Sym(16)!(1, 15, 6)(2, 13, 7)(3, 14, 5)(4, 
16, 8)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 13)(2, 14)(3, 16)(4, 15)(7, 8)(11, 12),Sym(16)!(1, 6)(2, 5)(3, 
8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 13, 6)(2, 15, 7)(3, 16, 
5)(4, 14, 8)(9, 12, 11)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 
3, 4)(5, 11, 16)(6, 10, 14)(7, 12, 13)(8, 9, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 8, 3, 7)(2, 6, 4, 5)(9, 11, 12, 
10)(14, 15),Sym(16)!(1, 7, 11)(2, 5, 10)(3, 6, 12)(4, 8, 9)(14, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 12),Sym(16)!(1, 15, 6)(2, 13, 7)(3, 14, 5)(4, 
16, 8)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 9, 5)(2, 12, 7)(3, 10, 8)(4, 11, 6)(14, 16, 15),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(3, 4)(5, 9)(6, 
10)(7, 12)(8, 11)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 13)(2, 14)(3, 16)(4, 15)(7, 8)(11, 12),Sym(16)!(1, 6)(2, 5)(3, 
8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 13, 6)(2, 15, 7)(3, 16, 
5)(4, 14, 8)(9, 12, 11)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 
6)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 2, 4)(5, 14, 12)(6, 16, 9)(7, 15, 11)(8, 13, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 4)(5, 8)(9, 
16)(10, 14)(11, 15)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 
6)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 3, 
2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 10),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 
15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 
15)(7, 14)(8, 13)>,
  sub<Sym(16)|Sym(16)!(1, 2, 4)(5, 14, 12)(6, 16, 9)(7, 15, 11)(8, 13, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 4)(5, 8)(9, 
16)(10, 14)(11, 15)(12, 13)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 
6)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 8)(2, 6)(3, 7)(4, 5)(9, 12)(13, 16),Sym(16)!(1, 10, 
8)(2, 11, 6)(3, 9, 5)(4, 12, 7)(13, 16, 14),Sym(16)!(1, 5)(2, 6)(3, 7)(4, 8)(9, 
13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 
11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(2, 
3, 4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 
6)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(3, 4)(5, 12)(6, 11)(7, 9)(8, 10)(13, 14),Sym(16)!(1, 7, 9)(2, 5, 
12)(3, 6, 10)(4, 8, 11)(13, 14, 16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 
11)(6, 12)(7, 9)(8, 10)>,
  sub<Sym(16)|Sym(16)!(1, 8)(2, 6)(3, 7)(4, 5)(9, 12)(13, 16),Sym(16)!(1, 10, 
8)(2, 11, 6)(3, 9, 5)(4, 12, 7)(13, 16, 14),Sym(16)!(1, 5)(2, 6)(3, 7)(4, 8)(9, 
13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 
11)(7, 10)(8, 9)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
15, 5)(2, 13, 8)(3, 14, 6)(4, 16, 7)(9, 10, 12),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 
7)(9, 11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 
13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 12),Sym(16)!(1, 15, 5)(2, 13, 
8)(3, 14, 6)(4, 16, 7)(9, 10, 12),Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 
13)(7, 16)(8, 15)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 4, 2)(5, 12, 14)(6, 9, 16)(7, 11, 15)(8, 10, 13),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
15, 5)(2, 13, 8)(3, 14, 6)(4, 16, 7)(9, 10, 12),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 
7)(9, 11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 5, 13)(2, 8, 15)(3, 6, 16)(4, 7, 14)(10, 12, 
11),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 13)(2, 14)(3, 
16)(4, 15)(7, 8)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 
13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 12),Sym(16)!(1, 15, 5)(2, 13, 
8)(3, 14, 6)(4, 16, 7)(9, 10, 12),Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 
13)(7, 16)(8, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 6, 10)(2, 8, 11)(3, 7, 9)(4, 5, 12)(14, 15, 
16),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(13, 15)(14, 16),Sym(16)!(1, 4)(2, 3)(9, 
11)(10, 12)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2, 4)(5, 14, 12)(6, 16, 9)(7, 15, 11)(8, 13, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 4)(5, 8)(9, 
16)(10, 14)(11, 15)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15),Sym(16)!(1, 12, 5)(2, 9, 7)(3, 11, 8)(4, 10, 6)(13, 14, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 6, 10)(2, 8, 11)(3, 7, 9)(4, 5, 12)(14, 15, 
16),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(13, 15)(14, 16),Sym(16)!(1, 4)(2, 3)(9, 
11)(10, 12)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 
10),Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15),Sym(16)!(1, 
12)(2, 9)(3, 10)(4, 11)(6, 8)(13, 15),Sym(16)!(1, 5, 12)(2, 7, 9)(3, 8, 11)(4, 
6, 10)(13, 15, 14)>,
  sub<Sym(16)|Sym(16)!(1, 2, 4)(5, 14, 12)(6, 16, 9)(7, 15, 11)(8, 13, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 4)(5, 8)(9, 
16)(10, 14)(11, 15)(12, 13)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 12, 4, 11)(2, 9, 3, 10)(5, 6, 7, 8)(14, 
16),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 6)(13, 16, 
14)>,
  sub<Sym(16)|Sym(16)!(1, 2, 4)(5, 14, 12)(6, 16, 9)(7, 15, 11)(8, 13, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 4)(5, 8)(9, 
16)(10, 14)(11, 15)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 
12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 12, 4, 11)(2, 9, 3, 10)(5, 6, 7, 8)(14, 
16),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 6)(13, 16, 
14)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 3, 
2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 10),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 
15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 
15)(7, 14)(8, 13)>,
  sub<Sym(16)|Sym(16)!(1, 2, 4)(5, 14, 12)(6, 16, 9)(7, 15, 11)(8, 13, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 4)(5, 8)(9, 
16)(10, 14)(11, 15)(12, 13)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 12, 4, 11)(2, 9, 3, 10)(5, 6, 7, 8)(14, 
16),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 6)(13, 16, 
14)>,
  sub<Sym(16)|Sym(16)!(1, 8)(2, 6)(3, 7)(4, 5)(9, 12)(13, 16),Sym(16)!(1, 10, 
8)(2, 11, 6)(3, 9, 5)(4, 12, 7)(13, 16, 14),Sym(16)!(1, 5)(2, 6)(3, 7)(4, 8)(9, 
13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 
11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 10),Sym(16)!(2, 
3, 4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 3, 2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 
10),Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4, 2, 3)(5, 
10, 8, 12)(6, 9, 7, 11)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 11)(10, 
12)>,
  sub<Sym(16)|Sym(16)!(1, 12, 4, 11)(2, 9, 3, 10)(5, 6, 7, 8)(14, 
16),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 6)(13, 16, 
14)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(3, 4)(5, 12)(6, 11)(7, 9)(8, 10)(13, 14),Sym(16)!(1, 7, 9)(2, 5, 
12)(3, 6, 10)(4, 8, 11)(13, 14, 16),Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 
11)(6, 12)(7, 9)(8, 10)>,
  sub<Sym(16)|Sym(16)!(1, 8)(2, 6)(3, 7)(4, 5)(9, 12)(13, 16),Sym(16)!(1, 10, 
8)(2, 11, 6)(3, 9, 5)(4, 12, 7)(13, 16, 14),Sym(16)!(1, 5)(2, 6)(3, 7)(4, 8)(9, 
13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 
11)(7, 10)(8, 9)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 9, 16)(6, 12, 14)(7, 10, 13)(8, 11, 
15),Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 4, 3, 2)(5, 14, 8, 13)(6, 15, 7, 16)(9, 
11),Sym(16)!(1, 6, 13)(2, 7, 15)(3, 5, 16)(4, 8, 14)(9, 11, 12),Sym(16)!(1, 
2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(13, 
14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
11)(10, 12)(13, 16)(14, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 9, 16)(6, 12, 14)(7, 10, 13)(8, 11, 
15),Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 13, 6, 16)(7, 15, 8, 14)(9, 12, 11, 
10),Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 13),Sym(16)!(5, 
8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 
16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 4, 3, 2)(5, 14, 8, 13)(6, 15, 7, 16)(9, 
11),Sym(16)!(1, 6, 13)(2, 7, 15)(3, 5, 16)(4, 8, 14)(9, 11, 12),Sym(16)!(1, 
2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(13, 
14)(15, 16)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 9, 16)(6, 12, 14)(7, 10, 13)(8, 11, 
15),Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 4)(5, 
7, 8, 6)(9, 13, 10, 15)(11, 14, 12, 16),Sym(16)!(1, 10, 13)(2, 12, 16)(3, 11, 
14)(4, 9, 15)(5, 8, 7),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 
2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 6, 9)(2, 8, 12)(3, 7, 10)(4, 5,
11)(13, 16, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 9, 16)(6, 12, 14)(7, 10, 13)(8, 11, 
15),Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 6, 12)(2, 8, 9)(3, 7, 11)(4, 5, 10)(13, 14, 
16),Sym(16)!(5, 7)(6, 8)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(13, 16)(14, 15),Sym(16)!(3, 4)(5, 11, 7, 10)(6, 12, 8, 9)(13, 16, 14, 
15)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 4)(5, 
7, 8, 6)(9, 13, 10, 15)(11, 14, 12, 16),Sym(16)!(1, 10, 13)(2, 12, 16)(3, 11, 
14)(4, 9, 15)(5, 8, 7),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(2, 3, 4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
16, 3, 13)(2, 15, 4, 14)(5, 6)(9, 11, 10, 12),Sym(16)!(1, 7, 13)(2, 6, 15)(3, 8,
16)(4, 5, 14)(9, 12, 10),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 
2)(3, 4)(5, 7)(6, 8)(13, 16)(14, 15),Sym(16)!(1, 6, 9)(2, 8, 12)(3, 7, 10)(4, 5,
11)(13, 16, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(2, 3, 4)(5, 14, 10)(6, 16, 11)(7, 15, 9)(8, 13, 12),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 6, 12)(2, 8, 9)(3, 7, 11)(4, 5, 10)(13, 14, 
16),Sym(16)!(5, 7)(6, 8)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(13, 16)(14, 15),Sym(16)!(3, 4)(5, 11, 7, 10)(6, 12, 8, 9)(13, 16, 14, 
15)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
16, 3, 13)(2, 15, 4, 14)(5, 6)(9, 11, 10, 12),Sym(16)!(1, 7, 13)(2, 6, 15)(3, 8,
16)(4, 5, 14)(9, 12, 10),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 16)(14, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 6, 16)(2, 7, 14)(3, 5, 13)(4, 8, 15)(9, 12, 10),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 12, 4, 11)(2, 9, 3, 10)(5, 6, 7, 8)(14, 
16),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 6)(13, 16, 
14)>,
  sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
11)(10, 12)(13, 16)(14, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 6, 16)(2, 7, 14)(3, 5, 13)(4, 8, 15)(9, 12, 10),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 13, 6, 16)(7, 15, 8, 14)(9, 12, 11, 
10),Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 13),Sym(16)!(5, 
8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 
16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 12, 4, 11)(2, 9, 3, 10)(5, 6, 7, 8)(14, 
16),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 6)(13, 16, 
14)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 3, 
2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 10),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 
15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 
15)(7, 14)(8, 13)>,
  sub<Sym(16)|Sym(16)!(1, 12, 4, 11)(2, 9, 3, 10)(5, 6, 7, 8)(14, 
16),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 6)(13, 16, 
14)>,
  sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 
11)(10, 12)(13, 16)(14, 15)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 3, 
2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 10),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 
15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 
15)(7, 14)(8, 13)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 13, 6, 16)(7, 15, 8, 14)(9, 12, 11, 
10),Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 13),Sym(16)!(5, 
8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 
16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 12, 4, 11)(2, 9, 3, 10)(5, 6, 7, 8)(14, 
16),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 4)(5, 
6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 6)(13, 16, 
14)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 3, 
2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 10),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 
15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 
15)(7, 14)(8, 13)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
16, 3, 13)(2, 15, 4, 14)(5, 6)(9, 11, 10, 12),Sym(16)!(1, 7, 13)(2, 6, 15)(3, 8,
16)(4, 5, 14)(9, 12, 10),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 16)(14, 15)>,
  sub<Sym(16)|Sym(16)!(1, 10, 15)(2, 12, 14)(3, 11, 16)(4, 9, 13)(5, 7, 
6),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(5, 8)(6, 7)(9, 
10)(11, 12)(13, 15)(14, 16)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 3, 4)(5, 10, 13)(6, 11, 15)(7, 9, 16)(8, 12, 
14),Sym(16)!(1, 9, 14, 7, 2, 10, 13, 8)(3, 12, 16, 6, 4, 11, 15, 5)>,
[
  sub<Sym(16)|Sym(16)!(1, 9)(2, 12)(3, 11)(4, 10)(6, 8)(14, 16),Sym(16)!(1, 
14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 11)(2, 12)(3, 
9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 9, 13)(2, 11, 16)(3, 12, 
14)(4, 10, 15)(6, 7, 8)>,
  sub<Sym(16)|Sym(16)!(1, 3)(5, 14)(6, 15)(7, 16)(8, 13)(10, 12),Sym(16)!(1, 3, 
2)(5, 13, 12)(6, 15, 9)(7, 16, 11)(8, 14, 10),Sym(16)!(1, 14)(2, 13)(3, 16)(4, 
15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 
15)(7, 14)(8, 13)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 4)(5, 
7, 8, 6)(9, 13, 10, 15)(11, 14, 12, 16),Sym(16)!(1, 10, 13)(2, 12, 16)(3, 11, 
14)(4, 9, 15)(5, 8, 7),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
16, 3, 13)(2, 15, 4, 14)(5, 6)(9, 11, 10, 12),Sym(16)!(1, 7, 13)(2, 6, 15)(3, 8,
16)(4, 5, 14)(9, 12, 10),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 16)(14, 15)>
],
9/8,
0.0224028795694318050779576647990>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 13, 7)(2, 16, 5)(3, 14, 6)(4, 15, 8)(9, 12, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 11, 16)(2, 10, 14)(3, 12, 13)(4, 9, 15)(5, 7, 8),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 12)(10, 11),Sym(16)!(1, 9, 14)(2, 12, 
16)(3, 10, 15)(4, 11, 13)(5, 7, 8),Sym(16)!(1, 2)(3, 4)(9, 11)(10, 12)(13, 
16)(14, 15),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 5, 10)(2, 8, 12)(3, 6, 11)(4, 7, 9)(13, 15, 
16),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(9, 10)(11, 12),Sym(16)!(1, 4)(2, 3)(5, 
6)(7, 8)(9, 11)(10, 12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 13, 7)(2, 16, 5)(3, 14, 6)(4, 15, 8)(9, 12, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 11, 16)(2, 10, 14)(3, 12, 13)(4, 9, 15)(5, 7, 8),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(5, 6)(7, 8)(9, 10)(11, 12),Sym(16)!(1, 15, 8)(2, 14, 
6)(3, 16, 5)(4, 13, 7)(9, 11, 12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 
15)(14, 16),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9, 11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 4, 2)(5, 15, 9)(6, 14, 11)(7, 16, 12)(8, 13, 
10),Sym(16)!(1, 3)(2, 4)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(9, 12)(10, 11)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 13, 7)(2, 16, 5)(3, 14, 6)(4, 15, 8)(9, 12, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 12, 16)(2, 9, 14)(3, 11, 13)(4, 10, 15)(6, 8, 7),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 2)(3, 4)(5, 6)(7, 8)(9, 12)(10, 11)(13, 16)(14, 15),Sym(16)!(1, 
4)(2, 3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9, 11)(10,
12)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 3)(2,
4)(5, 8)(6, 7)(9, 10)(11, 12),Sym(16)!(1, 3, 4)(5, 13, 10)(6, 16, 12)(7, 14, 
11)(8, 15, 9)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 13, 7)(2, 16, 5)(3, 14, 6)(4, 15, 8)(9, 12, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 12, 16)(2, 9, 14)(3, 11, 13)(4, 10, 15)(6, 8, 7),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 7, 10)(2, 6, 12)(3, 8, 11)(4, 5, 9)(13, 14, 
15),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(1, 4)(2, 3)(5, 
7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 11)(10, 12)(13, 
14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 14, 6)(2, 15, 8)(3, 13, 7)(4, 16, 5)(10, 12, 
11),Sym(16)!(5, 8)(6, 7)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(9, 10)(11, 12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 14, 10)(6, 15, 12)(7, 13, 11)(8, 16, 
9),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 14, 10)(6, 15, 12)(7, 13, 11)(8, 16, 
9),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 2)(3, 4)(5, 
6)(7, 8)(9, 12)(10, 11)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(9, 
10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 4)(2, 3)(5, 
6)(7, 8)(9, 11)(10, 12)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 14, 10)(6, 15, 12)(7, 13, 11)(8, 16, 
9),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(5, 6)(7, 8)(9, 10)(11, 12),Sym(16)!(1, 6, 12)(2, 7, 
10)(3, 5, 9)(4, 8, 11)(13, 16, 14),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9, 11)(10, 
12),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 8)(9, 12)(10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(1, 4)(2,
3)(5, 7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 14, 7)(2, 15, 5)(3, 13, 6)(4, 16, 
8)(9, 10, 11)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 11, 16)(2, 10, 14)(3, 12, 13)(4, 9, 15)(5, 7, 8),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 7, 12)(2, 6, 10)(3, 8, 9)(4, 5, 11)(13, 15, 
16),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(1, 4)(2, 3)(5, 
7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 11)(10, 12)(13, 
14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(5, 6)(7,
8)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 10, 14)(2, 11, 16)(3, 9, 15)(4, 
12, 13)(6, 8, 7)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 11, 16)(2, 10, 14)(3, 12, 13)(4, 9, 15)(5, 7, 8),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(5, 6)(7, 8)(9, 10)(11, 12),Sym(16)!(1, 15, 8)(2, 14, 
6)(3, 16, 5)(4, 13, 7)(9, 11, 12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 
15)(14, 16),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9, 11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 4, 2)(5, 15, 9)(6, 14, 11)(7, 16, 12)(8, 13, 
10),Sym(16)!(1, 3)(2, 4)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(9, 12)(10, 11)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 8, 9)(2, 5, 11)(3, 7, 12)(4, 6, 10)(13, 14, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 14, 10)(6, 15, 12)(7, 13, 11)(8, 16, 
9),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 2)(3, 4)(5, 
6)(7, 8)(9, 12)(10, 11)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(9, 
10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
16, 8)(2, 13, 6)(3, 15, 5)(4, 14, 7)(10, 12, 11),Sym(16)!(1, 2)(3, 4)(5, 7)(6, 
8)(9, 12)(10, 11)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 
16),Sym(16)!(1, 8, 9)(2, 5, 11)(3, 7, 12)(4, 6, 10)(13, 14, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 2)(3,
4)(9, 11)(10, 12)(13, 16)(14, 15),Sym(16)!(9, 11)(10, 12)(13, 15)(14, 
16),Sym(16)!(1, 8, 9)(2, 5, 11)(3, 7, 12)(4, 6, 10)(13, 14, 15)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(1, 10, 13)(2, 11, 15)(3, 9, 16)(4,
12, 14)(5, 7, 8)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 5, 12)(2, 8, 10)(3, 6, 9)(4, 7, 11)(13, 14, 
15),Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 13, 12)(6, 16, 10)(7, 14, 9)(8, 15, 
11),Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16),Sym(16)!(9, 11)(10, 12)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 11)(10, 12)(13, 16)(14, 15),Sym(16)!(1, 
4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(1, 12, 14)(2, 9, 16)(3, 11, 
15)(4, 10, 13)(5, 8, 6)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 5, 12)(2, 8, 10)(3, 6, 9)(4, 7, 11)(13, 14, 
15),Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 7, 12)(2, 6, 10)(3, 8, 9)(4, 5, 11)(13, 15, 
16),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(1, 4)(2, 3)(5, 
7)(6, 8)(13, 14)(15, 16),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 11)(10, 12)(13, 
14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(9, 10)(11, 12),Sym(16)!(1, 14, 
5)(2, 15, 7)(3, 13, 8)(4, 16, 6)(9, 11, 12),Sym(16)!(1, 3)(2, 4)(9, 12)(10, 
11)(13, 14)(15, 16)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 14, 10)(6, 15, 12)(7, 13, 11)(8, 16, 
9),Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 14, 10)(6, 15, 12)(7, 13, 11)(8, 16, 
9),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(1, 2)(3, 4)(5, 
6)(7, 8)(9, 12)(10, 11)(13, 16)(14, 15),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(9, 
10)(11, 12)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(1, 6, 
11)(2, 7, 9)(3, 5, 10)(4, 8, 12)(13, 14, 15),Sym(16)!(1, 3)(2, 4)(9, 12)(10, 
11)(13, 14)(15, 16)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(2, 4, 3)(5, 14, 10)(6, 15, 12)(7, 13, 11)(8, 16, 
9),Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 6)(7, 8)(9, 12)(10, 11)(13, 16)(14, 
15),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(9, 10)(11, 12),Sym(16)!(1, 14, 5)(2, 15, 
7)(3, 13, 8)(4, 16, 6)(9, 11, 12),Sym(16)!(1, 3)(2, 4)(9, 12)(10, 11)(13, 
14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(13, 15)(14, 16),Sym(16)!(5, 6)(7,
8)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 10, 14)(2, 11, 16)(3, 9, 15)(4, 
12, 13)(6, 8, 7)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 9, 16)(2, 12, 14)(3, 10, 13)(4, 11, 15)(5, 6, 7),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 13, 12)(6, 16, 10)(7, 14, 9)(8, 15, 
11),Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(5, 6)(7, 8)(9, 
12)(10, 11)(13, 15)(14, 16),Sym(16)!(9, 11)(10, 12)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 6, 12)(2, 7, 10)(3, 5, 9)(4, 8, 11)(13, 16, 
14),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9, 11)(10, 12),Sym(16)!(1, 2)(3, 4)(5, 
7)(6, 8)(9, 12)(10, 11)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(16)|Sym(16)!(1, 13, 8)(2, 16, 6)(3, 14, 5)(4, 15, 7)(9, 10, 
11),Sym(16)!(1, 6, 16, 4, 5, 14)(2, 8, 13, 3, 7, 15)(9, 11, 10),Sym(16)!(1, 15, 
2, 16)(3, 13, 4, 14)(5, 9, 6, 10)(7, 11, 8, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 16)(2, 11, 14)(3, 9, 13)(4, 12, 15)(5, 8, 
6),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 9, 16)(2, 12, 14)(3, 10, 13)(4, 11, 15)(5, 6, 7),Sym(16)!(1, 
5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16)>,
  sub<Sym(16)|Sym(16)!(5, 6)(7, 8)(9, 10)(11, 12),Sym(16)!(1, 15, 8)(2, 14, 
6)(3, 16, 5)(4, 13, 7)(9, 11, 12),Sym(16)!(1, 4)(2, 3)(9, 10)(11, 12)(13, 
15)(14, 16),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(9, 11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(5, 7)(6, 8)(9, 10)(11, 12)(13, 16)(14, 15),Sym(16)!(1, 
3)(2, 4)(5, 6)(7, 8)(13, 16)(14, 15),Sym(16)!(1, 10, 13)(2, 11, 15)(3, 9, 16)(4,
12, 14)(5, 7, 8)>
],
9/8,
0.0197933306555547889875659637283>,
<sub<Sym(24)|Sym(24)!(1, 5, 8, 13, 9)(2, 20, 4, 21, 14)(6, 22, 24, 17, 12)(11, 
18, 16, 15, 23),Sym(24)!(1, 9, 24, 22, 15, 16, 20, 2)(3, 5, 10, 17, 7, 23, 19, 
4)(6, 8, 18, 12, 14, 11, 13, 21)>,
[
  sub<Sym(24)|Sym(24)!(1, 16)(2, 24)(4, 6)(5, 18)(8, 11)(9, 15)(12, 21)(13, 
23)(14, 17)(20, 22),Sym(24)!(1, 9, 13, 8, 5)(2, 14, 21, 4, 20)(6, 12, 17, 24, 
22)(11, 23, 15, 16, 18),Sym(24)!(1, 4, 16, 6)(2, 18, 24, 5)(3, 7)(8, 21, 11, 
12)(9, 14, 15, 17)(10, 19)(13, 20, 23, 22)>,
  sub<Sym(24)|Sym(24)!(1, 15)(2, 19)(3, 9)(4, 11)(5, 21)(7, 16)(8, 17)(10, 
22)(12, 23)(20, 24),Sym(24)!(1, 4, 8)(2, 6, 19)(3, 9, 18)(5, 12, 24)(7, 16, 
13)(10, 22, 14)(11, 15, 17)(20, 23, 21)>,
  sub<Sym(24)|Sym(24)!(1, 15)(3, 12)(4, 13)(5, 6)(7, 21)(8, 19)(10, 11)(14, 
23)(17, 18)(20, 24),Sym(24)!(1, 24, 15, 20)(2, 22)(3, 6, 12, 5)(4, 19, 13, 8)(7,
14, 21, 23)(9, 16)(10, 18, 11, 17),Sym(24)!(2, 19, 17, 18, 8)(3, 23, 14, 12, 
9)(4, 13, 11, 22, 10)(5, 6, 21, 16, 7)>,
  sub<Sym(24)|Sym(24)!(1, 17, 14, 16, 10)(2, 7, 24, 23, 13)(3, 20, 5, 18, 22)(4,
6, 9, 19, 15),Sym(24)!(1, 19, 17, 6)(2, 22)(3, 23, 18, 24)(4, 14, 15, 10)(5, 13,
20, 7)(8, 12, 11, 21)(9, 16),Sym(24)!(1, 17)(3, 18)(4, 15)(5, 20)(6, 19)(7, 
13)(8, 11)(10, 14)(12, 21)(23, 24)>
],
16/15,
0.0104536373712043151728787301910>,
<sub<Sym(24)|Sym(24)!(1, 5, 8, 13, 9)(2, 20, 4, 21, 14)(6, 22, 24, 17, 12)(11, 
18, 16, 15, 23),Sym(24)!(1, 9, 24, 22, 15, 16, 20, 2)(3, 5, 10, 17, 7, 23, 19, 
4)(6, 8, 18, 12, 14, 11, 13, 21)>,
[
  sub<Sym(24)|Sym(24)!(1, 9, 13, 8, 5)(2, 14, 21, 4, 20)(6, 12, 17, 24, 22)(11, 
23, 15, 16, 18),Sym(24)!(1, 9)(2, 20)(3, 7)(4, 14)(5, 13)(6, 17)(10, 19)(15, 
16)(18, 23)(22, 24),Sym(24)!(1, 5, 9, 13)(2, 14, 20, 4)(3, 19, 7, 10)(6, 24, 17,
22)(15, 23, 16, 18)>,
  sub<Sym(24)|Sym(24)!(2, 13)(3, 5)(4, 19)(6, 9)(7, 23)(8, 11)(10, 17)(12, 
21)(14, 16)(18, 22),Sym(24)!(1, 2, 13)(3, 23, 8)(4, 12, 10)(5, 11, 7)(6, 24, 
9)(14, 20, 16)(15, 22, 18)(17, 21, 19)>,
  sub<Sym(24)|Sym(24)!(1, 15)(2, 19)(3, 9)(4, 11)(5, 21)(7, 16)(8, 17)(10, 
22)(12, 23)(20, 24),Sym(24)!(1, 24, 15, 20)(2, 17, 19, 8)(3, 12, 9, 23)(4, 10, 
11, 22)(5, 7, 21, 16),Sym(24)!(1, 23, 22, 19, 21)(2, 10, 12, 15, 5)(3, 8, 24, 4,
16)(7, 11, 20, 17, 9)>,
  sub<Sym(24)|Sym(24)!(2, 23, 13, 7)(3, 22, 5, 18)(4, 6, 19, 9)(8, 12, 11, 
21)(10, 16, 17, 14),Sym(24)!(2, 13)(3, 5)(4, 19)(6, 9)(7, 23)(8, 11)(10, 17)(12,
21)(14, 16)(18, 22),Sym(24)!(2, 17, 8, 19, 18)(3, 14, 9, 23, 12)(4, 11, 10, 13, 
22)(5, 21, 7, 6, 16)>
],
16/15,
0.0104536373712043151728787301910>,
<sub<Sym(24)|Sym(24)!(1, 5, 8, 13, 9)(2, 20, 4, 21, 14)(6, 22, 24, 17, 12)(11, 
18, 16, 15, 23),Sym(24)!(1, 9, 24, 22, 15, 16, 20, 2)(3, 5, 10, 17, 7, 23, 19, 
4)(6, 8, 18, 12, 14, 11, 13, 21)>,
[
  sub<Sym(24)|Sym(24)!(1, 17, 16, 14)(2, 13, 24, 23)(4, 9, 6, 15)(5, 22, 18, 
20)(8, 12, 11, 21),Sym(24)!(1, 16)(2, 24)(4, 6)(5, 18)(8, 11)(9, 15)(12, 21)(13,
23)(14, 17)(20, 22),Sym(24)!(1, 9, 13, 8, 5)(2, 14, 21, 4, 20)(6, 12, 17, 24, 
22)(11, 23, 15, 16, 18)>,
  sub<Sym(24)|Sym(24)!(1, 15)(2, 19)(3, 9)(4, 11)(5, 21)(7, 16)(8, 17)(10, 
22)(12, 23)(20, 24),Sym(24)!(1, 4, 8)(2, 6, 19)(3, 9, 18)(5, 12, 24)(7, 16, 
13)(10, 22, 14)(11, 15, 17)(20, 23, 21)>,
  sub<Sym(24)|Sym(24)!(1, 20, 15, 24)(3, 14, 12, 23)(4, 10, 13, 11)(5, 7, 6, 
21)(8, 17, 19, 18),Sym(24)!(1, 15)(3, 12)(4, 13)(5, 6)(7, 21)(8, 19)(10, 11)(14,
23)(17, 18)(20, 24),Sym(24)!(2, 19, 17, 18, 8)(3, 23, 14, 12, 9)(4, 13, 11, 22, 
10)(5, 6, 21, 16, 7)>,
  sub<Sym(24)|Sym(24)!(1, 17, 14, 16, 10)(2, 7, 24, 23, 13)(3, 20, 5, 18, 22)(4,
6, 9, 19, 15),Sym(24)!(1, 10, 17, 14)(3, 5, 18, 20)(4, 6, 15, 19)(7, 23, 13, 
24)(8, 21, 11, 12),Sym(24)!(1, 17)(3, 18)(4, 15)(5, 20)(6, 19)(7, 13)(8, 11)(10,
14)(12, 21)(23, 24)>
],
16/15,
0.0104536373712043151728787301910>,
<sub<Sym(24)|Sym(24)!(1, 5, 8, 13, 9)(2, 20, 4, 21, 14)(6, 22, 24, 17, 12)(11, 
18, 16, 15, 23),Sym(24)!(1, 9, 24, 22, 15, 16, 20, 2)(3, 5, 10, 17, 7, 23, 19, 
4)(6, 8, 18, 12, 14, 11, 13, 21)>,
[
  sub<Sym(24)|Sym(24)!(1, 23, 9, 18)(2, 6, 20, 17)(3, 10, 7, 19)(4, 22, 14, 
24)(5, 16, 13, 15)(8, 11)(12, 21),Sym(24)!(1, 9, 13, 8, 5)(2, 14, 21, 4, 20)(6, 
12, 17, 24, 22)(11, 23, 15, 16, 18),Sym(24)!(1, 9)(2, 20)(3, 7)(4, 14)(5, 13)(6,
17)(10, 19)(15, 16)(18, 23)(22, 24)>,
  sub<Sym(24)|Sym(24)!(2, 13)(3, 5)(4, 19)(6, 9)(7, 23)(8, 11)(10, 17)(12, 
21)(14, 16)(18, 22),Sym(24)!(1, 2, 13)(3, 23, 8)(4, 12, 10)(5, 11, 7)(6, 24, 
9)(14, 20, 16)(15, 22, 18)(17, 21, 19)>,
  sub<Sym(24)|Sym(24)!(1, 20, 15, 24)(2, 4, 19, 11)(3, 21, 9, 5)(6, 14)(7, 12, 
16, 23)(8, 22, 17, 10)(13, 18),Sym(24)!(1, 15)(2, 19)(3, 9)(4, 11)(5, 21)(7, 
16)(8, 17)(10, 22)(12, 23)(20, 24),Sym(24)!(1, 23, 22, 19, 21)(2, 10, 12, 15, 
5)(3, 8, 24, 4, 16)(7, 11, 20, 17, 9)>,
  sub<Sym(24)|Sym(24)!(1, 15)(2, 5, 13, 3)(4, 14, 19, 16)(6, 10, 9, 17)(7, 22, 
23, 18)(8, 21, 11, 12)(20, 24),Sym(24)!(2, 13)(3, 5)(4, 19)(6, 9)(7, 23)(8, 
11)(10, 17)(12, 21)(14, 16)(18, 22),Sym(24)!(2, 17, 8, 19, 18)(3, 14, 9, 23, 
12)(4, 11, 10, 13, 22)(5, 21, 7, 6, 16)>
],
16/15,
0.0104536373712043151728787301910>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 3, 5, 2, 4)(6, 9, 7, 10, 8)(11, 15, 14, 13, 
12)(21, 22, 23, 24, 25),Sym(25)!(1, 14, 9, 25)(2, 13, 10, 24)(3, 12, 6, 23)(4, 
11, 7, 22)(5, 15, 8, 21)(17, 20)(18, 19)>,
  sub<Sym(25)|Sym(25)!(1, 11, 25, 8, 20)(2, 12, 21, 9, 16)(3, 13, 22, 10, 17)(4,
14, 23, 6, 18)(5, 15, 24, 7, 19),Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 
16)(8, 11, 25, 20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 
25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 25, 17, 12, 10)(2, 21, 18, 13, 6)(3, 22, 19, 14,
7)(4, 23, 20, 15, 8)(5, 24, 16, 11, 9),Sym(25)!(1, 4)(2, 3)(6, 14, 21, 19)(7, 
13, 22, 18)(8, 12, 23, 17)(9, 11, 24, 16)(10, 15, 25, 20)>,
  sub<Sym(25)|Sym(25)!(1, 20)(2, 16)(3, 17)(4, 18)(5, 19)(6, 14)(7, 15)(8, 
11)(9, 12)(10, 13),Sym(25)!(1, 6, 14, 20, 24)(2, 7, 15, 16, 25)(3, 8, 11, 17, 
21)(4, 9, 12, 18, 22)(5, 10, 13, 19, 23),Sym(25)!(1, 8, 20, 11)(2, 7, 16, 15)(3,
6, 17, 14)(4, 10, 18, 13)(5, 9, 19, 12)(21, 24)(22, 23)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 3, 5, 2, 4)(6, 9, 7, 10, 8)(11, 15, 14, 13, 
12)(21, 22, 23, 24, 25),Sym(25)!(1, 14, 9, 25)(2, 13, 10, 24)(3, 12, 6, 23)(4, 
11, 7, 22)(5, 15, 8, 21)(17, 20)(18, 19)>,
  sub<Sym(25)|Sym(25)!(1, 11, 25, 8, 20)(2, 12, 21, 9, 16)(3, 13, 22, 10, 17)(4,
14, 23, 6, 18)(5, 15, 24, 7, 19),Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 
16)(8, 11, 25, 20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 
25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 20, 22, 7)(2, 19, 23, 6)(3, 18, 24, 10)(4, 17, 25, 
9)(5, 16, 21, 8)(11, 14)(12, 13),Sym(25)!(1, 17, 9, 22, 11)(2, 18, 10, 23, 
12)(3, 19, 6, 24, 13)(4, 20, 7, 25, 14)(5, 16, 8, 21, 15),Sym(25)!(1, 22)(2, 
23)(3, 24)(4, 25)(5, 21)(6, 19)(7, 20)(8, 16)(9, 17)(10, 18)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(1, 16, 7, 24, 12)(2, 17, 8, 25, 
13)(3, 18, 9, 21, 14)(4, 19, 10, 22, 15)(5, 20, 6, 23, 11),Sym(25)!(6, 23)(7, 
24)(8, 25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 3, 5, 2, 4)(6, 9, 7, 10, 8)(11, 15, 14, 13, 
12)(21, 22, 23, 24, 25),Sym(25)!(1, 14, 9, 25)(2, 13, 10, 24)(3, 12, 6, 23)(4, 
11, 7, 22)(5, 15, 8, 21)(17, 20)(18, 19)>,
  sub<Sym(25)|Sym(25)!(1, 20, 23, 9)(2, 19, 24, 8)(3, 18, 25, 7)(4, 17, 21, 
6)(5, 16, 22, 10)(11, 13)(14, 15),Sym(25)!(1, 23)(2, 24)(3, 25)(4, 21)(5, 22)(6,
17)(7, 18)(8, 19)(9, 20)(10, 16),Sym(25)!(1, 15, 23, 10, 16)(2, 11, 24, 6, 
17)(3, 12, 25, 7, 18)(4, 13, 21, 8, 19)(5, 14, 22, 9, 20)>,
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 
24)(19, 25)(20, 21),Sym(25)!(1, 21, 13, 20)(2, 25, 14, 19)(3, 24, 15, 18)(4, 23,
11, 17)(5, 22, 12, 16)(6, 9)(7, 8),Sym(25)!(1, 6, 13, 17, 23)(2, 7, 14, 18, 
24)(3, 8, 15, 19, 25)(4, 9, 11, 20, 21)(5, 10, 12, 16, 22)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 3, 5, 2, 4)(6, 9, 7, 10, 8)(11, 15, 14, 13, 
12)(21, 22, 23, 24, 25),Sym(25)!(1, 14, 9, 25)(2, 13, 10, 24)(3, 12, 6, 23)(4, 
11, 7, 22)(5, 15, 8, 21)(17, 20)(18, 19)>,
  sub<Sym(25)|Sym(25)!(1, 20, 23, 9)(2, 19, 24, 8)(3, 18, 25, 7)(4, 17, 21, 
6)(5, 16, 22, 10)(11, 13)(14, 15),Sym(25)!(1, 23)(2, 24)(3, 25)(4, 21)(5, 22)(6,
17)(7, 18)(8, 19)(9, 20)(10, 16),Sym(25)!(1, 15, 23, 10, 16)(2, 11, 24, 6, 
17)(3, 12, 25, 7, 18)(4, 13, 21, 8, 19)(5, 14, 22, 9, 20)>,
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 7)(2, 8)(3, 9)(4, 10)(5, 6)(11, 23)(12, 24)(13, 
25)(14, 21)(15, 22),Sym(25)!(1, 12, 7, 24)(2, 11, 8, 23)(3, 15, 9, 22)(4, 14, 
10, 21)(5, 13, 6, 25)(17, 20)(18, 19),Sym(25)!(1, 13, 25, 7, 19)(2, 14, 21, 8, 
20)(3, 15, 22, 9, 16)(4, 11, 23, 10, 17)(5, 12, 24, 6, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 13, 19)(2, 24, 14, 18)(3, 23, 15, 17)(4, 22, 11, 
16)(5, 21, 12, 20)(6, 8)(9, 10),Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 
22)(17, 23)(18, 24)(19, 25)(20, 21),Sym(25)!(1, 22, 16, 13, 8)(2, 23, 17, 14, 
9)(3, 24, 18, 15, 10)(4, 25, 19, 11, 6)(5, 21, 20, 12, 7)>,
  sub<Sym(25)|Sym(25)!(1, 20, 23, 9)(2, 19, 24, 8)(3, 18, 25, 7)(4, 17, 21, 
6)(5, 16, 22, 10)(11, 13)(14, 15),Sym(25)!(1, 23)(2, 24)(3, 25)(4, 21)(5, 22)(6,
17)(7, 18)(8, 19)(9, 20)(10, 16),Sym(25)!(1, 15, 23, 10, 16)(2, 11, 24, 6, 
17)(3, 12, 25, 7, 18)(4, 13, 21, 8, 19)(5, 14, 22, 9, 20)>,
  sub<Sym(25)|Sym(25)!(1, 23, 11, 18)(2, 22, 12, 17)(3, 21, 13, 16)(4, 25, 14, 
20)(5, 24, 15, 19)(6, 8)(9, 10),Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 
21)(17, 22)(18, 23)(19, 24)(20, 25),Sym(25)!(1, 2, 3, 4, 5)(11, 15, 14, 13, 
12)(16, 19, 17, 20, 18)(21, 23, 25, 22, 24)>,
  sub<Sym(25)|Sym(25)!(1, 5, 4, 3, 2)(6, 8, 10, 7, 9)(16, 19, 17, 20, 18)(21, 
22, 23, 24, 25),Sym(25)!(1, 22)(2, 23)(3, 24)(4, 25)(5, 21)(6, 19)(7, 20)(8, 
16)(9, 17)(10, 18),Sym(25)!(1, 19, 22, 6)(2, 18, 23, 10)(3, 17, 24, 9)(4, 16, 
25, 8)(5, 20, 21, 7)(11, 13)(14, 15)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 13, 19)(2, 24, 14, 18)(3, 23, 15, 17)(4, 22, 11, 
16)(5, 21, 12, 20)(6, 8)(9, 10),Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 
22)(17, 23)(18, 24)(19, 25)(20, 21),Sym(25)!(1, 22, 16, 13, 8)(2, 23, 17, 14, 
9)(3, 24, 18, 15, 10)(4, 25, 19, 11, 6)(5, 21, 20, 12, 7)>,
  sub<Sym(25)|Sym(25)!(1, 20, 23, 9)(2, 19, 24, 8)(3, 18, 25, 7)(4, 17, 21, 
6)(5, 16, 22, 10)(11, 13)(14, 15),Sym(25)!(1, 23)(2, 24)(3, 25)(4, 21)(5, 22)(6,
17)(7, 18)(8, 19)(9, 20)(10, 16),Sym(25)!(1, 15, 23, 10, 16)(2, 11, 24, 6, 
17)(3, 12, 25, 7, 18)(4, 13, 21, 8, 19)(5, 14, 22, 9, 20)>,
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 11, 8, 25)(2, 15, 9, 24)(3, 14, 10, 23)(4, 13, 
6, 22)(5, 12, 7, 21)(16, 19)(17, 18),Sym(25)!(1, 12, 21, 8, 18)(2, 13, 22, 9, 
19)(3, 14, 23, 10, 20)(4, 15, 24, 6, 16)(5, 11, 25, 7, 17)>,
  sub<Sym(25)|Sym(25)!(1, 17, 24, 8)(2, 16, 25, 7)(3, 20, 21, 6)(4, 19, 22, 
10)(5, 18, 23, 9)(11, 14)(12, 13),Sym(25)!(1, 24)(2, 25)(3, 21)(4, 22)(5, 23)(6,
20)(7, 16)(8, 17)(9, 18)(10, 19),Sym(25)!(1, 10, 11, 19, 24)(2, 6, 12, 20, 
25)(3, 7, 13, 16, 21)(4, 8, 14, 17, 22)(5, 9, 15, 18, 23)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 13, 19)(2, 24, 14, 18)(3, 23, 15, 17)(4, 22, 11, 
16)(5, 21, 12, 20)(6, 8)(9, 10),Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 
22)(17, 23)(18, 24)(19, 25)(20, 21),Sym(25)!(1, 22, 16, 13, 8)(2, 23, 17, 14, 
9)(3, 24, 18, 15, 10)(4, 25, 19, 11, 6)(5, 21, 20, 12, 7)>,
  sub<Sym(25)|Sym(25)!(1, 24, 13, 18)(2, 23, 14, 17)(3, 22, 15, 16)(4, 21, 11, 
20)(5, 25, 12, 19)(6, 7)(8, 10),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 25)(3,
6, 15, 20, 21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 13)(2, 14)(3, 
15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 24)(19, 25)(20, 21)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 6, 11, 16, 21)(2, 7, 12, 17, 22)(3, 8, 13, 18, 
23)(4, 9, 14, 19, 24)(5, 10, 15, 20, 25),Sym(25)!(1, 21, 11, 16)(2, 25, 12, 
20)(3, 24, 13, 19)(4, 23, 14, 18)(5, 22, 15, 17)(7, 10)(8, 9)>,
  sub<Sym(25)|Sym(25)!(1, 24)(2, 25)(3, 21)(4, 22)(5, 23)(6, 20)(7, 16)(8, 
17)(9, 18)(10, 19),Sym(25)!(1, 24, 17, 15, 8)(2, 25, 18, 11, 9)(3, 21, 19, 12, 
10)(4, 22, 20, 13, 6)(5, 23, 16, 14, 7),Sym(25)!(1, 18, 24, 9)(2, 17, 25, 8)(3, 
16, 21, 7)(4, 20, 22, 6)(5, 19, 23, 10)(11, 15)(12, 14)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 13, 19)(2, 24, 14, 18)(3, 23, 15, 17)(4, 22, 11, 
16)(5, 21, 12, 20)(6, 8)(9, 10),Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 
22)(17, 23)(18, 24)(19, 25)(20, 21),Sym(25)!(1, 22, 16, 13, 8)(2, 23, 17, 14, 
9)(3, 24, 18, 15, 10)(4, 25, 19, 11, 6)(5, 21, 20, 12, 7)>,
  sub<Sym(25)|Sym(25)!(1, 24, 13, 18)(2, 23, 14, 17)(3, 22, 15, 16)(4, 21, 11, 
20)(5, 25, 12, 19)(6, 7)(8, 10),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 25)(3,
6, 15, 20, 21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 13)(2, 14)(3, 
15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 24)(19, 25)(20, 21)>,
  sub<Sym(25)|Sym(25)!(1, 13, 9, 24)(2, 12, 10, 23)(3, 11, 6, 22)(4, 15, 7, 
21)(5, 14, 8, 25)(16, 20)(17, 19),Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 
22)(12, 23)(13, 24)(14, 25)(15, 21),Sym(25)!(1, 11, 22, 9, 17)(2, 12, 23, 10, 
18)(3, 13, 24, 6, 19)(4, 14, 25, 7, 20)(5, 15, 21, 8, 16)>,
  sub<Sym(25)|Sym(25)!(1, 25, 18, 15, 6)(2, 21, 19, 11, 7)(3, 22, 20, 12, 8)(4, 
23, 16, 13, 9)(5, 24, 17, 14, 10),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 
22, 7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 
22)(4, 23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 13, 19)(2, 24, 14, 18)(3, 23, 15, 17)(4, 22, 11, 
16)(5, 21, 12, 20)(6, 8)(9, 10),Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 
22)(17, 23)(18, 24)(19, 25)(20, 21),Sym(25)!(1, 22, 16, 13, 8)(2, 23, 17, 14, 
9)(3, 24, 18, 15, 10)(4, 25, 19, 11, 6)(5, 21, 20, 12, 7)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 
13)(16, 18, 20, 17, 19)(21, 22, 23, 24, 25),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 22, 19, 12, 6)(2, 23, 20, 13, 7)(3, 24, 16, 14, 8)(4, 
25, 17, 15, 9)(5, 21, 18, 11, 10),Sym(25)!(1, 22)(2, 23)(3, 24)(4, 25)(5, 21)(6,
19)(7, 20)(8, 16)(9, 17)(10, 18),Sym(25)!(1, 19, 22, 6)(2, 18, 23, 10)(3, 17, 
24, 9)(4, 16, 25, 8)(5, 20, 21, 7)(11, 13)(14, 15)>,
  sub<Sym(25)|Sym(25)!(1, 11, 25, 8, 20)(2, 12, 21, 9, 16)(3, 13, 22, 10, 17)(4,
14, 23, 6, 18)(5, 15, 24, 7, 19),Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 
16)(8, 11, 25, 20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 
25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 13, 19)(2, 24, 14, 18)(3, 23, 15, 17)(4, 22, 11, 
16)(5, 21, 12, 20)(6, 8)(9, 10),Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 
22)(17, 23)(18, 24)(19, 25)(20, 21),Sym(25)!(1, 22, 16, 13, 8)(2, 23, 17, 14, 
9)(3, 24, 18, 15, 10)(4, 25, 19, 11, 6)(5, 21, 20, 12, 7)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 
13)(16, 18, 20, 17, 19)(21, 22, 23, 24, 25),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 6, 11, 16, 21)(2, 7, 12, 17, 22)(3, 8, 13, 18, 
23)(4, 9, 14, 19, 24)(5, 10, 15, 20, 25),Sym(25)!(1, 21, 11, 16)(2, 25, 12, 
20)(3, 24, 13, 19)(4, 23, 14, 18)(5, 22, 15, 17)(7, 10)(8, 9)>,
  sub<Sym(25)|Sym(25)!(1, 7)(2, 8)(3, 9)(4, 10)(5, 6)(11, 23)(12, 24)(13, 
25)(14, 21)(15, 22),Sym(25)!(1, 13, 7, 25)(2, 12, 8, 24)(3, 11, 9, 23)(4, 15, 
10, 22)(5, 14, 6, 21)(16, 17)(18, 20),Sym(25)!(1, 13, 25, 7, 19)(2, 14, 21, 8, 
20)(3, 15, 22, 9, 16)(4, 11, 23, 10, 17)(5, 12, 24, 6, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 13, 19)(2, 24, 14, 18)(3, 23, 15, 17)(4, 22, 11, 
16)(5, 21, 12, 20)(6, 8)(9, 10),Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 
22)(17, 23)(18, 24)(19, 25)(20, 21),Sym(25)!(1, 22, 16, 13, 8)(2, 23, 17, 14, 
9)(3, 24, 18, 15, 10)(4, 25, 19, 11, 6)(5, 21, 20, 12, 7)>,
  sub<Sym(25)|Sym(25)!(1, 23)(2, 24)(3, 25)(4, 21)(5, 22)(6, 17)(7, 18)(8, 
19)(9, 20)(10, 16),Sym(25)!(1, 2, 3, 4, 5)(6, 9, 7, 10, 8)(16, 18, 20, 17, 
19)(21, 25, 24, 23, 22),Sym(25)!(1, 16, 23, 10)(2, 20, 24, 9)(3, 19, 25, 8)(4, 
18, 21, 7)(5, 17, 22, 6)(11, 14)(12, 13)>,
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 11, 9, 22)(2, 15, 10, 21)(3, 14, 6, 25)(4, 13, 
7, 24)(5, 12, 8, 23)(16, 18)(19, 20),Sym(25)!(1, 9, 14, 16, 25)(2, 10, 15, 17, 
21)(3, 6, 11, 18, 22)(4, 7, 12, 19, 23)(5, 8, 13, 20, 24)>,
  sub<Sym(25)|Sym(25)!(1, 17, 24, 8)(2, 16, 25, 7)(3, 20, 21, 6)(4, 19, 22, 
10)(5, 18, 23, 9)(11, 14)(12, 13),Sym(25)!(1, 24)(2, 25)(3, 21)(4, 22)(5, 23)(6,
20)(7, 16)(8, 17)(9, 18)(10, 19),Sym(25)!(1, 10, 11, 19, 24)(2, 6, 12, 20, 
25)(3, 7, 13, 16, 21)(4, 8, 14, 17, 22)(5, 9, 15, 18, 23)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 13, 19)(2, 24, 14, 18)(3, 23, 15, 17)(4, 22, 11, 
16)(5, 21, 12, 20)(6, 8)(9, 10),Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 
22)(17, 23)(18, 24)(19, 25)(20, 21),Sym(25)!(1, 22, 16, 13, 8)(2, 23, 17, 14, 
9)(3, 24, 18, 15, 10)(4, 25, 19, 11, 6)(5, 21, 20, 12, 7)>,
  sub<Sym(25)|Sym(25)!(1, 23)(2, 24)(3, 25)(4, 21)(5, 22)(6, 17)(7, 18)(8, 
19)(9, 20)(10, 16),Sym(25)!(1, 2, 3, 4, 5)(6, 9, 7, 10, 8)(16, 18, 20, 17, 
19)(21, 25, 24, 23, 22),Sym(25)!(1, 16, 23, 10)(2, 20, 24, 9)(3, 19, 25, 8)(4, 
18, 21, 7)(5, 17, 22, 6)(11, 14)(12, 13)>,
  sub<Sym(25)|Sym(25)!(1, 21, 20, 13, 10)(2, 22, 16, 14, 6)(3, 23, 17, 15, 7)(4,
24, 18, 11, 8)(5, 25, 19, 12, 9),Sym(25)!(1, 12, 10, 25)(2, 11, 6, 24)(3, 15, 7,
23)(4, 14, 8, 22)(5, 13, 9, 21)(16, 18)(19, 20),Sym(25)!(1, 10)(2, 6)(3, 7)(4, 
8)(5, 9)(11, 24)(12, 25)(13, 21)(14, 22)(15, 23)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 3)(4, 5)(6, 13, 21, 18)(7, 12, 22, 17)(8, 11, 
23, 16)(9, 15, 24, 20)(10, 14, 25, 19),Sym(25)!(1, 14, 23, 8, 19)(2, 15, 24, 9, 
20)(3, 11, 25, 10, 16)(4, 12, 21, 6, 17)(5, 13, 22, 7, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 11, 25, 8, 20)(2, 12, 21, 9, 16)(3, 13, 22, 10, 17)(4,
14, 23, 6, 18)(5, 15, 24, 7, 19),Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 
16)(8, 11, 25, 20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 
25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 6, 18, 15)(2, 10, 19, 14)(3, 9, 20, 13)(4, 8, 16, 
12)(5, 7, 17, 11)(21, 24)(22, 23),Sym(25)!(1, 3, 5, 2, 4)(6, 10, 9, 8, 7)(11, 
12, 13, 14, 15)(16, 19, 17, 20, 18),Sym(25)!(1, 18)(2, 19)(3, 20)(4, 16)(5, 
17)(6, 15)(7, 11)(8, 12)(9, 13)(10, 14)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 
13)(16, 18, 20, 17, 19)(21, 22, 23, 24, 25),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 11, 25, 8, 20)(2, 12, 21, 9, 16)(3, 13, 22, 10, 17)(4,
14, 23, 6, 18)(5, 15, 24, 7, 19),Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 
16)(8, 11, 25, 20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 
25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 3)(4, 5)(6, 13, 21, 18)(7, 12, 22, 17)(8, 11, 
23, 16)(9, 15, 24, 20)(10, 14, 25, 19),Sym(25)!(1, 14, 23, 8, 19)(2, 15, 24, 9, 
20)(3, 11, 25, 10, 16)(4, 12, 21, 6, 17)(5, 13, 22, 7, 18)>,
  sub<Sym(25)|Sym(25)!(1, 20, 22, 7)(2, 19, 23, 6)(3, 18, 24, 10)(4, 17, 25, 
9)(5, 16, 21, 8)(11, 14)(12, 13),Sym(25)!(1, 17, 9, 22, 11)(2, 18, 10, 23, 
12)(3, 19, 6, 24, 13)(4, 20, 7, 25, 14)(5, 16, 8, 21, 15),Sym(25)!(1, 22)(2, 
23)(3, 24)(4, 25)(5, 21)(6, 19)(7, 20)(8, 16)(9, 17)(10, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 3)(4, 5)(6, 14, 22, 16)(7, 13, 23, 20)(8, 12, 24, 
19)(9, 11, 25, 18)(10, 15, 21, 17),Sym(25)!(1, 22, 19, 12, 6)(2, 23, 20, 13, 
7)(3, 24, 16, 14, 8)(4, 25, 17, 15, 9)(5, 21, 18, 11, 10),Sym(25)!(6, 22)(7, 
23)(8, 24)(9, 25)(10, 21)(11, 18)(12, 19)(13, 20)(14, 16)(15, 17)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 25, 17, 12, 10)(2, 21, 18, 13, 6)(3, 22, 19, 14,
7)(4, 23, 20, 15, 8)(5, 24, 16, 11, 9),Sym(25)!(1, 5)(2, 4)(6, 15, 21, 20)(7, 
14, 22, 19)(8, 13, 23, 18)(9, 12, 24, 17)(10, 11, 25, 16)>,
  sub<Sym(25)|Sym(25)!(1, 5)(2, 4)(6, 12, 23, 16)(7, 11, 24, 20)(8, 15, 25, 
19)(9, 14, 21, 18)(10, 13, 22, 17),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 9, 15, 19, 21)(2, 10, 
11, 20, 22)(3, 6, 12, 16, 23)(4, 7, 13, 17, 24)(5, 8, 14, 18, 25)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 3)(4, 5)(6, 14, 22, 16)(7, 13, 23, 20)(8, 12, 24, 
19)(9, 11, 25, 18)(10, 15, 21, 17),Sym(25)!(1, 22, 19, 12, 6)(2, 23, 20, 13, 
7)(3, 24, 16, 14, 8)(4, 25, 17, 15, 9)(5, 21, 18, 11, 10),Sym(25)!(6, 22)(7, 
23)(8, 24)(9, 25)(10, 21)(11, 18)(12, 19)(13, 20)(14, 16)(15, 17)>,
  sub<Sym(25)|Sym(25)!(1, 22, 18, 14, 10)(2, 23, 19, 15, 6)(3, 24, 20, 11, 7)(4,
25, 16, 12, 8)(5, 21, 17, 13, 9),Sym(25)!(1, 18)(2, 19)(3, 20)(4, 16)(5, 17)(6, 
15)(7, 11)(8, 12)(9, 13)(10, 14),Sym(25)!(1, 8, 18, 12)(2, 7, 19, 11)(3, 6, 20, 
15)(4, 10, 16, 14)(5, 9, 17, 13)(22, 25)(23, 24)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 11, 21, 6, 16)(2, 12, 22, 7, 17)(3, 13, 23, 8, 
18)(4, 14, 24, 9, 19)(5, 15, 25, 10, 20),Sym(25)!(1, 4)(2, 3)(6, 14, 21, 19)(7, 
13, 22, 18)(8, 12, 23, 17)(9, 11, 24, 16)(10, 15, 25, 20)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 13)(16, 18, 20, 17, 
19)(21, 22, 23, 24, 25),Sym(25)!(1, 2)(3, 5)(6, 14, 23, 18)(7, 13, 24, 17)(8, 
12, 25, 16)(9, 11, 21, 20)(10, 15, 22, 19),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 25, 20, 11, 8)(2, 21, 16, 12, 9)(3, 22, 17, 13, 
10)(4, 23, 18, 14, 6)(5, 24, 19, 15, 7),Sym(25)!(1, 12, 8, 21)(2, 11, 9, 25)(3, 
15, 10, 24)(4, 14, 6, 23)(5, 13, 7, 22)(16, 20)(17, 19)>,
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 25)(3, 6, 15, 20, 
21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 14, 9, 25)(2, 13, 10, 24)(3,
12, 6, 23)(4, 11, 7, 22)(5, 15, 8, 21)(17, 20)(18, 19)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 13)(16, 18, 20, 17, 
19)(21, 22, 23, 24, 25),Sym(25)!(1, 2)(3, 5)(6, 14, 23, 18)(7, 13, 24, 17)(8, 
12, 25, 16)(9, 11, 21, 20)(10, 15, 22, 19),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 14, 8, 23)(2, 13, 9, 22)(3, 12, 10, 21)(4, 11, 6, 
25)(5, 15, 7, 24)(16, 17)(18, 20),Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 
25)(12, 21)(13, 22)(14, 23)(15, 24),Sym(25)!(1, 8, 13, 16, 22)(2, 9, 14, 17, 
23)(3, 10, 15, 18, 24)(4, 6, 11, 19, 25)(5, 7, 12, 20, 21)>,
  sub<Sym(25)|Sym(25)!(1, 20)(2, 16)(3, 17)(4, 18)(5, 19)(6, 14)(7, 15)(8, 
11)(9, 12)(10, 13),Sym(25)!(1, 6, 14, 20, 24)(2, 7, 15, 16, 25)(3, 8, 11, 17, 
21)(4, 9, 12, 18, 22)(5, 10, 13, 19, 23),Sym(25)!(1, 7, 20, 15)(2, 6, 16, 14)(3,
10, 17, 13)(4, 9, 18, 12)(5, 8, 19, 11)(21, 23)(24, 25)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 4)(2, 3)(6, 11, 23, 20)(7, 15, 24, 19)(8, 14, 25, 
18)(9, 13, 21, 17)(10, 12, 22, 16),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(6, 9, 7, 10, 8)(11, 12, 13,
14, 15)(16, 20, 19, 18, 17)(21, 23, 25, 22, 24)>,
  sub<Sym(25)|Sym(25)!(1, 22, 18, 14, 10)(2, 23, 19, 15, 6)(3, 24, 20, 11, 7)(4,
25, 16, 12, 8)(5, 21, 17, 13, 9),Sym(25)!(1, 18)(2, 19)(3, 20)(4, 16)(5, 17)(6, 
15)(7, 11)(8, 12)(9, 13)(10, 14),Sym(25)!(1, 8, 18, 12)(2, 7, 19, 11)(3, 6, 20, 
15)(4, 10, 16, 14)(5, 9, 17, 13)(22, 25)(23, 24)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 11, 21, 6, 16)(2, 12, 22, 7, 17)(3, 13, 23, 8, 
18)(4, 14, 24, 9, 19)(5, 15, 25, 10, 20),Sym(25)!(1, 4)(2, 3)(6, 14, 21, 19)(7, 
13, 22, 18)(8, 12, 23, 17)(9, 11, 24, 16)(10, 15, 25, 20)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 4)(2, 3)(6, 11, 23, 20)(7, 15, 24, 19)(8, 14, 25, 
18)(9, 13, 21, 17)(10, 12, 22, 16),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(6, 9, 7, 10, 8)(11, 12, 13,
14, 15)(16, 20, 19, 18, 17)(21, 23, 25, 22, 24)>,
  sub<Sym(25)|Sym(25)!(1, 20, 22, 7)(2, 19, 23, 6)(3, 18, 24, 10)(4, 17, 25, 
9)(5, 16, 21, 8)(11, 14)(12, 13),Sym(25)!(1, 17, 9, 22, 11)(2, 18, 10, 23, 
12)(3, 19, 6, 24, 13)(4, 20, 7, 25, 14)(5, 16, 8, 21, 15),Sym(25)!(1, 22)(2, 
23)(3, 24)(4, 25)(5, 21)(6, 19)(7, 20)(8, 16)(9, 17)(10, 18)>,
  sub<Sym(25)|Sym(25)!(1, 25, 18, 15, 6)(2, 21, 19, 11, 7)(3, 22, 20, 12, 8)(4, 
23, 16, 13, 9)(5, 24, 17, 14, 10),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 
22, 7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 
22)(4, 23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 15, 21, 9, 19)(2, 11, 
22, 10, 20)(3, 12, 23, 6, 16)(4, 13, 24, 7, 17)(5, 14, 25, 8, 18)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 2, 3, 4, 5)(11, 15, 14, 13, 12)(16, 19, 17, 20, 
18)(21, 23, 25, 22, 24),Sym(25)!(1, 22, 11, 17)(2, 21, 12, 16)(3, 25, 13, 20)(4,
24, 14, 19)(5, 23, 15, 18)(6, 7)(8, 10)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 
13)(16, 18, 20, 17, 19)(21, 22, 23, 24, 25),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 15, 21, 9, 19)(2, 11, 
22, 10, 20)(3, 12, 23, 6, 16)(4, 13, 24, 7, 17)(5, 14, 25, 8, 18)>,
  sub<Sym(25)|Sym(25)!(6, 24)(7, 25)(8, 21)(9, 22)(10, 23)(11, 17)(12, 18)(13, 
19)(14, 20)(15, 16),Sym(25)!(1, 19, 7, 25, 13)(2, 20, 8, 21, 14)(3, 16, 9, 22, 
15)(4, 17, 10, 23, 11)(5, 18, 6, 24, 12),Sym(25)!(1, 3)(4, 5)(6, 11, 24, 17)(7, 
15, 25, 16)(8, 14, 21, 20)(9, 13, 22, 19)(10, 12, 23, 18)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 11, 21, 6, 16)(2, 12, 22, 7, 17)(3, 13, 23, 8, 
18)(4, 14, 24, 9, 19)(5, 15, 25, 10, 20),Sym(25)!(1, 4)(2, 3)(6, 14, 21, 19)(7, 
13, 22, 18)(8, 12, 23, 17)(9, 11, 24, 16)(10, 15, 25, 20)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 18, 25, 6)(2, 17, 21, 10)(3, 16, 22, 9)(4, 20, 23, 
8)(5, 19, 24, 7)(11, 14)(12, 13),Sym(25)!(1, 10, 12, 17, 25)(2, 6, 13, 18, 
21)(3, 7, 14, 19, 22)(4, 8, 15, 20, 23)(5, 9, 11, 16, 24),Sym(25)!(1, 25)(2, 
21)(3, 22)(4, 23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 21)(2, 22)(3, 23)(4, 24)(5, 25)(6, 16)(7, 17)(8, 
18)(9, 19)(10, 20),Sym(25)!(1, 16, 21, 6)(2, 20, 22, 10)(3, 19, 23, 9)(4, 18, 
24, 8)(5, 17, 25, 7)(12, 15)(13, 14),Sym(25)!(1, 17, 7, 21, 14)(2, 18, 8, 22, 
15)(3, 19, 9, 23, 11)(4, 20, 10, 24, 12)(5, 16, 6, 25, 13)>,
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 25)(3, 6, 15, 20, 
21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 14, 9, 25)(2, 13, 10, 24)(3,
12, 6, 23)(4, 11, 7, 22)(5, 15, 8, 21)(17, 20)(18, 19)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 10)(3, 22, 18, 11, 6)(4,
23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 16, 25, 9)(2, 20, 21, 8)(3, 19, 22,
7)(4, 18, 23, 6)(5, 17, 24, 10)(11, 12)(13, 15),Sym(25)!(1, 25)(2, 21)(3, 22)(4,
23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 18, 25, 6)(2, 17, 21, 10)(3, 16, 22, 9)(4, 20, 23, 
8)(5, 19, 24, 7)(11, 14)(12, 13),Sym(25)!(1, 10, 12, 17, 25)(2, 6, 13, 18, 
21)(3, 7, 14, 19, 22)(4, 8, 15, 20, 23)(5, 9, 11, 16, 24),Sym(25)!(1, 25)(2, 
21)(3, 22)(4, 23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 
24)(19, 25)(20, 21),Sym(25)!(1, 21, 13, 20)(2, 25, 14, 19)(3, 24, 15, 18)(4, 23,
11, 17)(5, 22, 12, 16)(6, 9)(7, 8),Sym(25)!(1, 13, 21, 10, 20)(2, 14, 22, 6, 
16)(3, 15, 23, 7, 17)(4, 11, 24, 8, 18)(5, 12, 25, 9, 19)>,
  sub<Sym(25)|Sym(25)!(1, 24)(2, 25)(3, 21)(4, 22)(5, 23)(6, 20)(7, 16)(8, 
17)(9, 18)(10, 19),Sym(25)!(1, 7, 12, 16, 24)(2, 8, 13, 17, 25)(3, 9, 14, 18, 
21)(4, 10, 15, 19, 22)(5, 6, 11, 20, 23),Sym(25)!(1, 18, 24, 9)(2, 17, 25, 8)(3,
16, 21, 7)(4, 20, 22, 6)(5, 19, 23, 10)(11, 15)(12, 14)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 11, 25, 8, 20)(2, 12, 21, 9, 16)(3, 13, 22, 10, 17)(4,
14, 23, 6, 18)(5, 15, 24, 7, 19),Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 
16)(8, 11, 25, 20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 
25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 25, 11, 20)(2, 24, 12, 19)(3, 23, 13, 18)(4, 22, 14, 
17)(5, 21, 15, 16)(6, 10)(7, 9),Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 
21)(17, 22)(18, 23)(19, 24)(20, 25),Sym(25)!(1, 24, 19, 11, 10)(2, 25, 20, 12, 
6)(3, 21, 16, 13, 7)(4, 22, 17, 14, 8)(5, 23, 18, 15, 9)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 23, 17, 13, 6)(2, 24, 
18, 14, 7)(3, 25, 19, 15, 8)(4, 21, 20, 11, 9)(5, 22, 16, 12, 10)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 11, 25, 8, 20)(2, 12, 21, 9, 16)(3, 13, 22, 10, 17)(4,
14, 23, 6, 18)(5, 15, 24, 7, 19),Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 
16)(8, 11, 25, 20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 
25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 20)(2, 16)(3, 17)(4, 18)(5, 19)(6, 14)(7, 15)(8, 
11)(9, 12)(10, 13),Sym(25)!(1, 20, 10, 21, 13)(2, 16, 6, 22, 14)(3, 17, 7, 23, 
15)(4, 18, 8, 24, 11)(5, 19, 9, 25, 12),Sym(25)!(1, 8, 20, 11)(2, 7, 16, 15)(3, 
6, 17, 14)(4, 10, 18, 13)(5, 9, 19, 12)(21, 24)(22, 23)>,
  sub<Sym(25)|Sym(25)!(1, 18)(2, 19)(3, 20)(4, 16)(5, 17)(6, 15)(7, 11)(8, 
12)(9, 13)(10, 14),Sym(25)!(1, 8, 18, 12)(2, 7, 19, 11)(3, 6, 20, 15)(4, 10, 16,
14)(5, 9, 17, 13)(22, 25)(23, 24),Sym(25)!(1, 15, 25, 6, 18)(2, 11, 21, 7, 
19)(3, 12, 22, 8, 20)(4, 13, 23, 9, 16)(5, 14, 24, 10, 17)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 25)(3, 6, 15, 20, 
21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 14, 9, 25)(2, 13, 10, 24)(3,
12, 6, 23)(4, 11, 7, 22)(5, 15, 8, 21)(17, 20)(18, 19)>,
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 3, 5, 2, 4)(6, 9, 7, 10, 8)(11, 15, 14, 13, 
12)(21, 22, 23, 24, 25),Sym(25)!(1, 14, 9, 25)(2, 13, 10, 24)(3, 12, 6, 23)(4, 
11, 7, 22)(5, 15, 8, 21)(17, 20)(18, 19)>,
  sub<Sym(25)|Sym(25)!(1, 23, 11, 18)(2, 22, 12, 17)(3, 21, 13, 16)(4, 25, 14, 
20)(5, 24, 15, 19)(6, 8)(9, 10),Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 
21)(17, 22)(18, 23)(19, 24)(20, 25),Sym(25)!(1, 2, 3, 4, 5)(11, 15, 14, 13, 
12)(16, 19, 17, 20, 18)(21, 23, 25, 22, 24)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 25)(3, 6, 15, 20, 
21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 14, 9, 25)(2, 13, 10, 24)(3,
12, 6, 23)(4, 11, 7, 22)(5, 15, 8, 21)(17, 20)(18, 19)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 21, 11, 16)(2, 25, 12, 20)(3, 24, 13, 19)(4, 23,
14, 18)(5, 22, 15, 17)(7, 10)(8, 9),Sym(25)!(1, 11, 23, 7, 18)(2, 12, 24, 8, 
19)(3, 13, 25, 9, 20)(4, 14, 21, 10, 16)(5, 15, 22, 6, 17)>,
  sub<Sym(25)|Sym(25)!(1, 18, 25, 6)(2, 17, 21, 10)(3, 16, 22, 9)(4, 20, 23, 
8)(5, 19, 24, 7)(11, 14)(12, 13),Sym(25)!(1, 10, 12, 17, 25)(2, 6, 13, 18, 
21)(3, 7, 14, 19, 22)(4, 8, 15, 20, 23)(5, 9, 11, 16, 24),Sym(25)!(1, 25)(2, 
21)(3, 22)(4, 23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 
13)(16, 18, 20, 17, 19)(21, 22, 23, 24, 25),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 
24)(19, 25)(20, 21),Sym(25)!(1, 22, 13, 16)(2, 21, 14, 20)(3, 25, 15, 19)(4, 24,
11, 18)(5, 23, 12, 17)(6, 10)(7, 9),Sym(25)!(1, 22, 16, 13, 8)(2, 23, 17, 14, 
9)(3, 24, 18, 15, 10)(4, 25, 19, 11, 6)(5, 21, 20, 12, 7)>,
  sub<Sym(25)|Sym(25)!(1, 14, 6, 24)(2, 13, 7, 23)(3, 12, 8, 22)(4, 11, 9, 
21)(5, 15, 10, 25)(16, 19)(17, 18),Sym(25)!(1, 6)(2, 7)(3, 8)(4, 9)(5, 10)(11, 
21)(12, 22)(13, 23)(14, 24)(15, 25),Sym(25)!(1, 14, 24, 6, 20)(2, 15, 25, 7, 
16)(3, 11, 21, 8, 17)(4, 12, 22, 9, 18)(5, 13, 23, 10, 19)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 
13)(16, 18, 20, 17, 19)(21, 22, 23, 24, 25),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 20, 7, 22, 15)(2, 16, 8, 23, 11)(3, 17, 9, 24, 12)(4, 
18, 10, 25, 13)(5, 19, 6, 21, 14),Sym(25)!(1, 7)(2, 8)(3, 9)(4, 10)(5, 6)(11, 
23)(12, 24)(13, 25)(14, 21)(15, 22),Sym(25)!(1, 15, 7, 22)(2, 14, 8, 21)(3, 13, 
9, 25)(4, 12, 10, 24)(5, 11, 6, 23)(16, 19)(17, 18)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 23, 17, 13, 6)(2, 24, 
18, 14, 7)(3, 25, 19, 15, 8)(4, 21, 20, 11, 9)(5, 22, 16, 12, 10)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 5, 4, 3, 2)(6, 8, 10, 7, 9)(16, 19, 17, 20, 18)(21, 
22, 23, 24, 25),Sym(25)!(1, 22)(2, 23)(3, 24)(4, 25)(5, 21)(6, 19)(7, 20)(8, 
16)(9, 17)(10, 18),Sym(25)!(1, 19, 22, 6)(2, 18, 23, 10)(3, 17, 24, 9)(4, 16, 
25, 8)(5, 20, 21, 7)(11, 13)(14, 15)>,
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 25, 20, 11, 8)(2, 21, 16, 12, 
9)(3, 22, 17, 13, 10)(4, 23, 18, 14, 6)(5, 24, 19, 15, 7)>,
  sub<Sym(25)|Sym(25)!(1, 20, 23, 9)(2, 19, 24, 8)(3, 18, 25, 7)(4, 17, 21, 
6)(5, 16, 22, 10)(11, 13)(14, 15),Sym(25)!(1, 23)(2, 24)(3, 25)(4, 21)(5, 22)(6,
17)(7, 18)(8, 19)(9, 20)(10, 16),Sym(25)!(1, 15, 23, 10, 16)(2, 11, 24, 6, 
17)(3, 12, 25, 7, 18)(4, 13, 21, 8, 19)(5, 14, 22, 9, 20)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 5, 4, 3, 2)(6, 8, 10, 7, 9)(16, 19, 17, 20, 18)(21, 
22, 23, 24, 25),Sym(25)!(1, 22)(2, 23)(3, 24)(4, 25)(5, 21)(6, 19)(7, 20)(8, 
16)(9, 17)(10, 18),Sym(25)!(1, 19, 22, 6)(2, 18, 23, 10)(3, 17, 24, 9)(4, 16, 
25, 8)(5, 20, 21, 7)(11, 13)(14, 15)>,
  sub<Sym(25)|Sym(25)!(1, 13, 9, 24)(2, 12, 10, 23)(3, 11, 6, 22)(4, 15, 7, 
21)(5, 14, 8, 25)(16, 20)(17, 19),Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 
22)(12, 23)(13, 24)(14, 25)(15, 21),Sym(25)!(1, 11, 22, 9, 17)(2, 12, 23, 10, 
18)(3, 13, 24, 6, 19)(4, 14, 25, 7, 20)(5, 15, 21, 8, 16)>,
  sub<Sym(25)|Sym(25)!(1, 20)(2, 16)(3, 17)(4, 18)(5, 19)(6, 14)(7, 15)(8, 
11)(9, 12)(10, 13),Sym(25)!(1, 20, 10, 21, 13)(2, 16, 6, 22, 14)(3, 17, 7, 23, 
15)(4, 18, 8, 24, 11)(5, 19, 9, 25, 12),Sym(25)!(1, 8, 20, 11)(2, 7, 16, 15)(3, 
6, 17, 14)(4, 10, 18, 13)(5, 9, 19, 12)(21, 24)(22, 23)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 15, 21, 9, 19)(2, 11, 
22, 10, 20)(3, 12, 23, 6, 16)(4, 13, 24, 7, 17)(5, 14, 25, 8, 18)>,
  sub<Sym(25)|Sym(25)!(1, 4)(2, 3)(6, 15, 22, 17)(7, 14, 23, 16)(8, 13, 24, 
20)(9, 12, 25, 19)(10, 11, 21, 18),Sym(25)!(1, 22, 19, 12, 6)(2, 23, 20, 13, 
7)(3, 24, 16, 14, 8)(4, 25, 17, 15, 9)(5, 21, 18, 11, 10),Sym(25)!(6, 22)(7, 
23)(8, 24)(9, 25)(10, 21)(11, 18)(12, 19)(13, 20)(14, 16)(15, 17)>,
  sub<Sym(25)|Sym(25)!(1, 6, 18, 15)(2, 10, 19, 14)(3, 9, 20, 13)(4, 8, 16, 
12)(5, 7, 17, 11)(21, 24)(22, 23),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 
25)(3, 6, 15, 20, 21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 18)(2, 
19)(3, 20)(4, 16)(5, 17)(6, 15)(7, 11)(8, 12)(9, 13)(10, 14)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 15, 21, 9, 19)(2, 11, 
22, 10, 20)(3, 12, 23, 6, 16)(4, 13, 24, 7, 17)(5, 14, 25, 8, 18)>,
  sub<Sym(25)|Sym(25)!(1, 22, 12, 19)(2, 21, 13, 18)(3, 25, 14, 17)(4, 24, 15, 
16)(5, 23, 11, 20)(7, 10)(8, 9),Sym(25)!(1, 18, 8, 21, 12)(2, 19, 9, 22, 13)(3, 
20, 10, 23, 14)(4, 16, 6, 24, 15)(5, 17, 7, 25, 11),Sym(25)!(1, 12)(2, 13)(3, 
14)(4, 15)(5, 11)(16, 24)(17, 25)(18, 21)(19, 22)(20, 23)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 23, 17, 13, 6)(2, 24, 
18, 14, 7)(3, 25, 19, 15, 8)(4, 21, 20, 11, 9)(5, 22, 16, 12, 10)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 20)(2, 16)(3, 17)(4, 18)(5, 19)(6, 14)(7, 15)(8, 
11)(9, 12)(10, 13),Sym(25)!(1, 6, 14, 20, 24)(2, 7, 15, 16, 25)(3, 8, 11, 17, 
21)(4, 9, 12, 18, 22)(5, 10, 13, 19, 23),Sym(25)!(1, 8, 20, 11)(2, 7, 16, 15)(3,
6, 17, 14)(4, 10, 18, 13)(5, 9, 19, 12)(21, 24)(22, 23)>,
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 3, 5, 2, 4)(6, 9, 7, 10, 8)(11, 15, 14, 13, 
12)(21, 22, 23, 24, 25),Sym(25)!(1, 14, 9, 25)(2, 13, 10, 24)(3, 12, 6, 23)(4, 
11, 7, 22)(5, 15, 8, 21)(17, 20)(18, 19)>,
  sub<Sym(25)|Sym(25)!(1, 23, 11, 18)(2, 22, 12, 17)(3, 21, 13, 16)(4, 25, 14, 
20)(5, 24, 15, 19)(6, 8)(9, 10),Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 
21)(17, 22)(18, 23)(19, 24)(20, 25),Sym(25)!(1, 2, 3, 4, 5)(11, 15, 14, 13, 
12)(16, 19, 17, 20, 18)(21, 23, 25, 22, 24)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 20)(2, 16)(3, 17)(4, 18)(5, 19)(6, 14)(7, 15)(8, 
11)(9, 12)(10, 13),Sym(25)!(1, 6, 14, 20, 24)(2, 7, 15, 16, 25)(3, 8, 11, 17, 
21)(4, 9, 12, 18, 22)(5, 10, 13, 19, 23),Sym(25)!(1, 8, 20, 11)(2, 7, 16, 15)(3,
6, 17, 14)(4, 10, 18, 13)(5, 9, 19, 12)(21, 24)(22, 23)>,
  sub<Sym(25)|Sym(25)!(1, 13, 9, 24)(2, 12, 10, 23)(3, 11, 6, 22)(4, 15, 7, 
21)(5, 14, 8, 25)(16, 20)(17, 19),Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 
22)(12, 23)(13, 24)(14, 25)(15, 21),Sym(25)!(1, 11, 22, 9, 17)(2, 12, 23, 10, 
18)(3, 13, 24, 6, 19)(4, 14, 25, 7, 20)(5, 15, 21, 8, 16)>,
  sub<Sym(25)|Sym(25)!(1, 20)(2, 16)(3, 17)(4, 18)(5, 19)(6, 14)(7, 15)(8, 
11)(9, 12)(10, 13),Sym(25)!(1, 20, 10, 21, 13)(2, 16, 6, 22, 14)(3, 17, 7, 23, 
15)(4, 18, 8, 24, 11)(5, 19, 9, 25, 12),Sym(25)!(1, 8, 20, 11)(2, 7, 16, 15)(3, 
6, 17, 14)(4, 10, 18, 13)(5, 9, 19, 12)(21, 24)(22, 23)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 
24)(19, 25)(20, 21),Sym(25)!(1, 21, 13, 20)(2, 25, 14, 19)(3, 24, 15, 18)(4, 23,
11, 17)(5, 22, 12, 16)(6, 9)(7, 8),Sym(25)!(1, 6, 13, 17, 23)(2, 7, 14, 18, 
24)(3, 8, 15, 19, 25)(4, 9, 11, 20, 21)(5, 10, 12, 16, 22)>,
  sub<Sym(25)|Sym(25)!(1, 6, 18, 15)(2, 10, 19, 14)(3, 9, 20, 13)(4, 8, 16, 
12)(5, 7, 17, 11)(21, 24)(22, 23),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 
25)(3, 6, 15, 20, 21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 18)(2, 
19)(3, 20)(4, 16)(5, 17)(6, 15)(7, 11)(8, 12)(9, 13)(10, 14)>,
  sub<Sym(25)|Sym(25)!(1, 20, 23, 9)(2, 19, 24, 8)(3, 18, 25, 7)(4, 17, 21, 
6)(5, 16, 22, 10)(11, 13)(14, 15),Sym(25)!(1, 23)(2, 24)(3, 25)(4, 21)(5, 22)(6,
17)(7, 18)(8, 19)(9, 20)(10, 16),Sym(25)!(1, 15, 23, 10, 16)(2, 11, 24, 6, 
17)(3, 12, 25, 7, 18)(4, 13, 21, 8, 19)(5, 14, 22, 9, 20)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 
24)(19, 25)(20, 21),Sym(25)!(1, 21, 13, 20)(2, 25, 14, 19)(3, 24, 15, 18)(4, 23,
11, 17)(5, 22, 12, 16)(6, 9)(7, 8),Sym(25)!(1, 6, 13, 17, 23)(2, 7, 14, 18, 
24)(3, 8, 15, 19, 25)(4, 9, 11, 20, 21)(5, 10, 12, 16, 22)>,
  sub<Sym(25)|Sym(25)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8)(11, 22)(12, 23)(13, 
24)(14, 25)(15, 21),Sym(25)!(1, 3, 5, 2, 4)(6, 9, 7, 10, 8)(11, 15, 14, 13, 
12)(21, 22, 23, 24, 25),Sym(25)!(1, 14, 9, 25)(2, 13, 10, 24)(3, 12, 6, 23)(4, 
11, 7, 22)(5, 15, 8, 21)(17, 20)(18, 19)>,
  sub<Sym(25)|Sym(25)!(1, 4)(2, 3)(6, 11, 23, 20)(7, 15, 24, 19)(8, 14, 25, 
18)(9, 13, 21, 17)(10, 12, 22, 16),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(6, 9, 7, 10, 8)(11, 12, 13,
14, 15)(16, 20, 19, 18, 17)(21, 23, 25, 22, 24)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 24, 13, 18)(2, 23, 14, 17)(3, 22, 15, 16)(4, 21, 11, 
20)(5, 25, 12, 19)(6, 7)(8, 10),Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 
22)(17, 23)(18, 24)(19, 25)(20, 21),Sym(25)!(1, 6, 13, 17, 23)(2, 7, 14, 18, 
24)(3, 8, 15, 19, 25)(4, 9, 11, 20, 21)(5, 10, 12, 16, 22)>,
  sub<Sym(25)|Sym(25)!(1, 21)(2, 22)(3, 23)(4, 24)(5, 25)(6, 16)(7, 17)(8, 
18)(9, 19)(10, 20),Sym(25)!(1, 20, 21, 10)(2, 19, 22, 9)(3, 18, 23, 8)(4, 17, 
24, 7)(5, 16, 25, 6)(11, 15)(12, 14),Sym(25)!(1, 15, 21, 9, 19)(2, 11, 22, 10, 
20)(3, 12, 23, 6, 16)(4, 13, 24, 7, 17)(5, 14, 25, 8, 18)>,
  sub<Sym(25)|Sym(25)!(1, 14, 6, 24)(2, 13, 7, 23)(3, 12, 8, 22)(4, 11, 9, 
21)(5, 15, 10, 25)(16, 19)(17, 18),Sym(25)!(1, 6)(2, 7)(3, 8)(4, 9)(5, 10)(11, 
21)(12, 22)(13, 23)(14, 24)(15, 25),Sym(25)!(1, 14, 24, 6, 20)(2, 15, 25, 7, 
16)(3, 11, 21, 8, 17)(4, 12, 22, 9, 18)(5, 13, 23, 10, 19)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 13, 8, 22)(2, 12, 9, 21)(3, 11, 10, 25)(4, 15, 
6, 24)(5, 14, 7, 23)(17, 20)(18, 19),Sym(25)!(1, 17, 8, 24, 15)(2, 18, 9, 25, 
11)(3, 19, 10, 21, 12)(4, 20, 6, 22, 13)(5, 16, 7, 23, 14)>,
  sub<Sym(25)|Sym(25)!(1, 24, 13, 18)(2, 23, 14, 17)(3, 22, 15, 16)(4, 21, 11, 
20)(5, 25, 12, 19)(6, 7)(8, 10),Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 
22)(17, 23)(18, 24)(19, 25)(20, 21),Sym(25)!(1, 6, 13, 17, 23)(2, 7, 14, 18, 
24)(3, 8, 15, 19, 25)(4, 9, 11, 20, 21)(5, 10, 12, 16, 22)>,
  sub<Sym(25)|Sym(25)!(1, 20)(2, 16)(3, 17)(4, 18)(5, 19)(6, 14)(7, 15)(8, 
11)(9, 12)(10, 13),Sym(25)!(1, 20, 10, 21, 13)(2, 16, 6, 22, 14)(3, 17, 7, 23, 
15)(4, 18, 8, 24, 11)(5, 19, 9, 25, 12),Sym(25)!(1, 8, 20, 11)(2, 7, 16, 15)(3, 
6, 17, 14)(4, 10, 18, 13)(5, 9, 19, 12)(21, 24)(22, 23)>,
  sub<Sym(25)|Sym(25)!(1, 14)(2, 15)(3, 11)(4, 12)(5, 13)(16, 25)(17, 21)(18, 
22)(19, 23)(20, 24),Sym(25)!(1, 8, 14, 19, 23)(2, 9, 15, 20, 24)(3, 10, 11, 16, 
25)(4, 6, 12, 17, 21)(5, 7, 13, 18, 22),Sym(25)!(1, 22, 14, 18)(2, 21, 15, 
17)(3, 25, 11, 16)(4, 24, 12, 20)(5, 23, 13, 19)(6, 9)(7, 8)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(1, 11, 25, 8, 20)(2, 12, 21, 9, 16)(3, 13, 22, 10, 17)(4,
14, 23, 6, 18)(5, 15, 24, 7, 19),Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 
16)(8, 11, 25, 20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 
25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 25, 17, 12, 10)(2, 21, 18, 13, 6)(3, 22, 19, 14,
7)(4, 23, 20, 15, 8)(5, 24, 16, 11, 9),Sym(25)!(1, 4)(2, 3)(6, 14, 21, 19)(7, 
13, 22, 18)(8, 12, 23, 17)(9, 11, 24, 16)(10, 15, 25, 20)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 15, 21, 9, 19)(2, 11, 
22, 10, 20)(3, 12, 23, 6, 16)(4, 13, 24, 7, 17)(5, 14, 25, 8, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(1, 11, 25, 8, 20)(2, 12, 21, 9, 16)(3, 13, 22, 10, 17)(4,
14, 23, 6, 18)(5, 15, 24, 7, 19),Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 
16)(8, 11, 25, 20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 
25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 11, 8, 25)(2, 15, 9, 24)(3, 14, 10, 23)(4, 13, 
6, 22)(5, 12, 7, 21)(16, 19)(17, 18),Sym(25)!(1, 12, 21, 8, 18)(2, 13, 22, 9, 
19)(3, 14, 23, 10, 20)(4, 15, 24, 6, 16)(5, 11, 25, 7, 17)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 15, 22, 7, 20)(2, 11, 23, 8, 16)(3, 12, 24, 9, 
17)(4, 13, 25, 10, 18)(5, 14, 21, 6, 19),Sym(25)!(1, 2)(3, 5)(6, 12, 21, 17)(7, 
11, 22, 16)(8, 15, 23, 20)(9, 14, 24, 19)(10, 13, 25, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(1, 24, 13, 18)(2, 23, 14, 17)(3, 22, 15, 16)(4, 21, 11, 
20)(5, 25, 12, 19)(6, 7)(8, 10),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 25)(3,
6, 15, 20, 21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 13)(2, 14)(3, 
15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 24)(19, 25)(20, 21)>,
  sub<Sym(25)|Sym(25)!(1, 24)(2, 25)(3, 21)(4, 22)(5, 23)(6, 20)(7, 16)(8, 
17)(9, 18)(10, 19),Sym(25)!(1, 2, 3, 4, 5)(6, 9, 7, 10, 8)(16, 18, 20, 17, 
19)(21, 25, 24, 23, 22),Sym(25)!(1, 18, 24, 9)(2, 17, 25, 8)(3, 16, 21, 7)(4, 
20, 22, 6)(5, 19, 23, 10)(11, 15)(12, 14)>,
  sub<Sym(25)|Sym(25)!(1, 9, 18, 13)(2, 8, 19, 12)(3, 7, 20, 11)(4, 6, 16, 
15)(5, 10, 17, 14)(21, 22)(23, 25),Sym(25)!(1, 18)(2, 19)(3, 20)(4, 16)(5, 
17)(6, 15)(7, 11)(8, 12)(9, 13)(10, 14),Sym(25)!(1, 2, 3, 4, 5)(6, 8, 10, 7, 
9)(11, 14, 12, 15, 13)(16, 20, 19, 18, 17)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(1, 24, 13, 18)(2, 23, 14, 17)(3, 22, 15, 16)(4, 21, 11, 
20)(5, 25, 12, 19)(6, 7)(8, 10),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 25)(3,
6, 15, 20, 21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 13)(2, 14)(3, 
15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 24)(19, 25)(20, 21)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 6, 11, 16, 21)(2, 7, 12, 17, 22)(3, 8, 13, 18, 
23)(4, 9, 14, 19, 24)(5, 10, 15, 20, 25),Sym(25)!(1, 21, 11, 16)(2, 25, 12, 
20)(3, 24, 13, 19)(4, 23, 14, 18)(5, 22, 15, 17)(7, 10)(8, 9)>,
  sub<Sym(25)|Sym(25)!(1, 7)(2, 8)(3, 9)(4, 10)(5, 6)(11, 23)(12, 24)(13, 
25)(14, 21)(15, 22),Sym(25)!(1, 12, 7, 24)(2, 11, 8, 23)(3, 15, 9, 22)(4, 14, 
10, 21)(5, 13, 6, 25)(17, 20)(18, 19),Sym(25)!(1, 13, 25, 7, 19)(2, 14, 21, 8, 
20)(3, 15, 22, 9, 16)(4, 11, 23, 10, 17)(5, 12, 24, 6, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 
13)(16, 18, 20, 17, 19)(21, 22, 23, 24, 25),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 
24)(19, 25)(20, 21),Sym(25)!(1, 22, 13, 16)(2, 21, 14, 20)(3, 25, 15, 19)(4, 24,
11, 18)(5, 23, 12, 17)(6, 10)(7, 9),Sym(25)!(1, 22, 16, 13, 8)(2, 23, 17, 14, 
9)(3, 24, 18, 15, 10)(4, 25, 19, 11, 6)(5, 21, 20, 12, 7)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 15, 21, 9, 19)(2, 11, 
22, 10, 20)(3, 12, 23, 6, 16)(4, 13, 24, 7, 17)(5, 14, 25, 8, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 
13)(16, 18, 20, 17, 19)(21, 22, 23, 24, 25),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 6, 11, 16, 21)(2, 7, 12, 17, 22)(3, 8, 13, 18, 
23)(4, 9, 14, 19, 24)(5, 10, 15, 20, 25),Sym(25)!(1, 21, 11, 16)(2, 25, 12, 
20)(3, 24, 13, 19)(4, 23, 14, 18)(5, 22, 15, 17)(7, 10)(8, 9)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 12, 22, 19)(7, 11, 23, 18)(8, 15, 24, 
17)(9, 14, 25, 16)(10, 13, 21, 20),Sym(25)!(1, 15, 24, 8, 17)(2, 11, 25, 9, 
18)(3, 12, 21, 10, 19)(4, 13, 22, 6, 20)(5, 14, 23, 7, 16),Sym(25)!(6, 22)(7, 
23)(8, 24)(9, 25)(10, 21)(11, 18)(12, 19)(13, 20)(14, 16)(15, 17)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 13)(16, 18, 20, 17, 
19)(21, 22, 23, 24, 25),Sym(25)!(1, 2)(3, 5)(6, 14, 23, 18)(7, 13, 24, 17)(8, 
12, 25, 16)(9, 11, 21, 20)(10, 15, 22, 19),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 8)(2, 9)(3, 10)(4, 6)(5, 7)(11, 25)(12, 21)(13, 
22)(14, 23)(15, 24),Sym(25)!(1, 25, 20, 11, 8)(2, 21, 16, 12, 9)(3, 22, 17, 13, 
10)(4, 23, 18, 14, 6)(5, 24, 19, 15, 7),Sym(25)!(1, 12, 8, 21)(2, 11, 9, 25)(3, 
15, 10, 24)(4, 14, 6, 23)(5, 13, 7, 22)(16, 20)(17, 19)>,
  sub<Sym(25)|Sym(25)!(1, 14)(2, 15)(3, 11)(4, 12)(5, 13)(16, 25)(17, 21)(18, 
22)(19, 23)(20, 24),Sym(25)!(1, 22, 14, 18)(2, 21, 15, 17)(3, 25, 11, 16)(4, 24,
12, 20)(5, 23, 13, 19)(6, 9)(7, 8),Sym(25)!(1, 17, 7, 21, 14)(2, 18, 8, 22, 
15)(3, 19, 9, 23, 11)(4, 20, 10, 24, 12)(5, 16, 6, 25, 13)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(6, 10, 9, 8, 7)(11, 14, 12, 15, 13)(16, 18, 20, 17, 
19)(21, 22, 23, 24, 25),Sym(25)!(1, 2)(3, 5)(6, 14, 23, 18)(7, 13, 24, 17)(8, 
12, 25, 16)(9, 11, 21, 20)(10, 15, 22, 19),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 17, 25, 10)(2, 16, 21, 9)(3, 20, 22, 8)(4, 19, 23, 
7)(5, 18, 24, 6)(11, 13)(14, 15),Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 
10)(3, 22, 18, 11, 6)(4, 23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 25)(2, 
21)(3, 22)(4, 23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 15, 22, 7, 20)(2, 11, 23, 8, 16)(3, 12, 24, 9, 
17)(4, 13, 25, 10, 18)(5, 14, 21, 6, 19),Sym(25)!(1, 2)(3, 5)(6, 12, 21, 17)(7, 
11, 22, 16)(8, 15, 23, 20)(9, 14, 24, 19)(10, 13, 25, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(1, 18, 25, 6)(2, 17, 21, 10)(3, 16, 22, 9)(4, 20, 23, 
8)(5, 19, 24, 7)(11, 14)(12, 13),Sym(25)!(1, 10, 12, 17, 25)(2, 6, 13, 18, 
21)(3, 7, 14, 19, 22)(4, 8, 15, 20, 23)(5, 9, 11, 16, 24),Sym(25)!(1, 25)(2, 
21)(3, 22)(4, 23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 21, 11, 16)(2, 25, 12, 20)(3, 24, 13, 19)(4, 23,
14, 18)(5, 22, 15, 17)(7, 10)(8, 9),Sym(25)!(1, 24, 19, 11, 10)(2, 25, 20, 12, 
6)(3, 21, 16, 13, 7)(4, 22, 17, 14, 8)(5, 23, 18, 15, 9)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 15, 22, 7, 20)(2, 11, 23, 8, 16)(3, 12, 24, 9, 
17)(4, 13, 25, 10, 18)(5, 14, 21, 6, 19),Sym(25)!(1, 2)(3, 5)(6, 12, 21, 17)(7, 
11, 22, 16)(8, 15, 23, 20)(9, 14, 24, 19)(10, 13, 25, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(1, 18, 25, 6)(2, 17, 21, 10)(3, 16, 22, 9)(4, 20, 23, 
8)(5, 19, 24, 7)(11, 14)(12, 13),Sym(25)!(1, 10, 12, 17, 25)(2, 6, 13, 18, 
21)(3, 7, 14, 19, 22)(4, 8, 15, 20, 23)(5, 9, 11, 16, 24),Sym(25)!(1, 25)(2, 
21)(3, 22)(4, 23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(1, 20)(2, 16)(3, 17)(4, 18)(5, 19)(6, 14)(7, 15)(8, 
11)(9, 12)(10, 13),Sym(25)!(1, 9, 12, 20, 23)(2, 10, 13, 16, 24)(3, 6, 14, 17, 
25)(4, 7, 15, 18, 21)(5, 8, 11, 19, 22),Sym(25)!(1, 7, 20, 15)(2, 6, 16, 14)(3, 
10, 17, 13)(4, 9, 18, 12)(5, 8, 19, 11)(21, 23)(24, 25)>,
  sub<Sym(25)|Sym(25)!(1, 7)(2, 8)(3, 9)(4, 10)(5, 6)(11, 23)(12, 24)(13, 
25)(14, 21)(15, 22),Sym(25)!(1, 12, 7, 24)(2, 11, 8, 23)(3, 15, 9, 22)(4, 14, 
10, 21)(5, 13, 6, 25)(17, 20)(18, 19),Sym(25)!(1, 13, 25, 7, 19)(2, 14, 21, 8, 
20)(3, 15, 22, 9, 16)(4, 11, 23, 10, 17)(5, 12, 24, 6, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 22, 11, 17)(2, 21, 12, 16)(3, 25, 13, 20)(4, 24,
14, 19)(5, 23, 15, 18)(6, 7)(8, 10),Sym(25)!(1, 11, 23, 7, 18)(2, 12, 24, 8, 
19)(3, 13, 25, 9, 20)(4, 14, 21, 10, 16)(5, 15, 22, 6, 17)>,
  sub<Sym(25)|Sym(25)!(1, 6, 18, 15)(2, 10, 19, 14)(3, 9, 20, 13)(4, 8, 16, 
12)(5, 7, 17, 11)(21, 24)(22, 23),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 
25)(3, 6, 15, 20, 21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 18)(2, 
19)(3, 20)(4, 16)(5, 17)(6, 15)(7, 11)(8, 12)(9, 13)(10, 14)>,
  sub<Sym(25)|Sym(25)!(1, 14)(2, 15)(3, 11)(4, 12)(5, 13)(16, 25)(17, 21)(18, 
22)(19, 23)(20, 24),Sym(25)!(1, 22, 14, 18)(2, 21, 15, 17)(3, 25, 11, 16)(4, 24,
12, 20)(5, 23, 13, 19)(6, 9)(7, 8),Sym(25)!(1, 17, 7, 21, 14)(2, 18, 8, 22, 
15)(3, 19, 9, 23, 11)(4, 20, 10, 24, 12)(5, 16, 6, 25, 13)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 22, 11, 17)(2, 21, 12, 16)(3, 25, 13, 20)(4, 24,
14, 19)(5, 23, 15, 18)(6, 7)(8, 10),Sym(25)!(1, 11, 23, 7, 18)(2, 12, 24, 8, 
19)(3, 13, 25, 9, 20)(4, 14, 21, 10, 16)(5, 15, 22, 6, 17)>,
  sub<Sym(25)|Sym(25)!(1, 24)(2, 25)(3, 21)(4, 22)(5, 23)(6, 20)(7, 16)(8, 
17)(9, 18)(10, 19),Sym(25)!(1, 2, 3, 4, 5)(6, 9, 7, 10, 8)(16, 18, 20, 17, 
19)(21, 25, 24, 23, 22),Sym(25)!(1, 18, 24, 9)(2, 17, 25, 8)(3, 16, 21, 7)(4, 
20, 22, 6)(5, 19, 23, 10)(11, 15)(12, 14)>,
  sub<Sym(25)|Sym(25)!(6, 8, 10, 7, 9)(11, 15, 14, 13, 12)(16, 17, 18, 19, 
20)(21, 24, 22, 25, 23),Sym(25)!(1, 5)(2, 4)(6, 12, 23, 16)(7, 11, 24, 20)(8, 
15, 25, 19)(9, 14, 21, 18)(10, 13, 22, 17),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 
21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 23, 17, 13, 6)(2, 24, 
18, 14, 7)(3, 25, 19, 15, 8)(4, 21, 20, 11, 9)(5, 22, 16, 12, 10)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 2, 3, 4, 5)(11, 15, 14, 13, 12)(16, 19, 17, 20, 
18)(21, 23, 25, 22, 24),Sym(25)!(1, 21, 11, 16)(2, 25, 12, 20)(3, 24, 13, 19)(4,
23, 14, 18)(5, 22, 15, 17)(7, 10)(8, 9)>,
  sub<Sym(25)|Sym(25)!(1, 24)(2, 25)(3, 21)(4, 22)(5, 23)(6, 20)(7, 16)(8, 
17)(9, 18)(10, 19),Sym(25)!(1, 2, 3, 4, 5)(6, 9, 7, 10, 8)(16, 18, 20, 17, 
19)(21, 25, 24, 23, 22),Sym(25)!(1, 18, 24, 9)(2, 17, 25, 8)(3, 16, 21, 7)(4, 
20, 22, 6)(5, 19, 23, 10)(11, 15)(12, 14)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 23, 17, 13, 6)(2, 24, 
18, 14, 7)(3, 25, 19, 15, 8)(4, 21, 20, 11, 9)(5, 22, 16, 12, 10)>,
  sub<Sym(25)|Sym(25)!(1, 20)(2, 16)(3, 17)(4, 18)(5, 19)(6, 14)(7, 15)(8, 
11)(9, 12)(10, 13),Sym(25)!(1, 20, 6, 24, 14)(2, 16, 7, 25, 15)(3, 17, 8, 21, 
11)(4, 18, 9, 22, 12)(5, 19, 10, 23, 13),Sym(25)!(1, 10, 20, 13)(2, 9, 16, 
12)(3, 8, 17, 11)(4, 7, 18, 15)(5, 6, 19, 14)(22, 25)(23, 24)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 15, 21, 9, 19)(2, 11, 
22, 10, 20)(3, 12, 23, 6, 16)(4, 13, 24, 7, 17)(5, 14, 25, 8, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 
24)(19, 25)(20, 21),Sym(25)!(1, 21, 13, 20)(2, 25, 14, 19)(3, 24, 15, 18)(4, 23,
11, 17)(5, 22, 12, 16)(6, 9)(7, 8),Sym(25)!(1, 6, 13, 17, 23)(2, 7, 14, 18, 
24)(3, 8, 15, 19, 25)(4, 9, 11, 20, 21)(5, 10, 12, 16, 22)>,
  sub<Sym(25)|Sym(25)!(1, 6, 18, 15)(2, 10, 19, 14)(3, 9, 20, 13)(4, 8, 16, 
12)(5, 7, 17, 11)(21, 24)(22, 23),Sym(25)!(1, 9, 13, 18, 24)(2, 10, 14, 19, 
25)(3, 6, 15, 20, 21)(4, 7, 11, 16, 22)(5, 8, 12, 17, 23),Sym(25)!(1, 18)(2, 
19)(3, 20)(4, 16)(5, 17)(6, 15)(7, 11)(8, 12)(9, 13)(10, 14)>,
  sub<Sym(25)|Sym(25)!(1, 20, 23, 9)(2, 19, 24, 8)(3, 18, 25, 7)(4, 17, 21, 
6)(5, 16, 22, 10)(11, 13)(14, 15),Sym(25)!(1, 23)(2, 24)(3, 25)(4, 21)(5, 22)(6,
17)(7, 18)(8, 19)(9, 20)(10, 16),Sym(25)!(1, 15, 23, 10, 16)(2, 11, 24, 6, 
17)(3, 12, 25, 7, 18)(4, 13, 21, 8, 19)(5, 14, 22, 9, 20)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12)(16, 22)(17, 23)(18, 
24)(19, 25)(20, 21),Sym(25)!(1, 21, 13, 20)(2, 25, 14, 19)(3, 24, 15, 18)(4, 23,
11, 17)(5, 22, 12, 16)(6, 9)(7, 8),Sym(25)!(1, 6, 13, 17, 23)(2, 7, 14, 18, 
24)(3, 8, 15, 19, 25)(4, 9, 11, 20, 21)(5, 10, 12, 16, 22)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 6, 11, 16, 21)(2, 7, 12, 17, 22)(3, 8, 13, 18, 
23)(4, 9, 14, 19, 24)(5, 10, 15, 20, 25),Sym(25)!(1, 21, 11, 16)(2, 25, 12, 
20)(3, 24, 13, 19)(4, 23, 14, 18)(5, 22, 15, 17)(7, 10)(8, 9)>,
  sub<Sym(25)|Sym(25)!(1, 22, 18, 14, 10)(2, 23, 19, 15, 6)(3, 24, 20, 11, 7)(4,
25, 16, 12, 8)(5, 21, 17, 13, 9),Sym(25)!(1, 18)(2, 19)(3, 20)(4, 16)(5, 17)(6, 
15)(7, 11)(8, 12)(9, 13)(10, 14),Sym(25)!(1, 8, 18, 12)(2, 7, 19, 11)(3, 6, 20, 
15)(4, 10, 16, 14)(5, 9, 17, 13)(22, 25)(23, 24)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(1, 10, 14, 18, 22)(2, 6, 15, 19, 
23)(3, 7, 11, 20, 24)(4, 8, 12, 16, 25)(5, 9, 13, 17, 21),Sym(25)!(6, 23)(7, 
24)(8, 25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 14)(2, 15)(3, 11)(4, 12)(5, 13)(16, 25)(17, 21)(18, 
22)(19, 23)(20, 24),Sym(25)!(1, 22, 14, 18)(2, 21, 15, 17)(3, 25, 11, 16)(4, 24,
12, 20)(5, 23, 13, 19)(6, 9)(7, 8),Sym(25)!(1, 17, 7, 21, 14)(2, 18, 8, 22, 
15)(3, 19, 9, 23, 11)(4, 20, 10, 24, 12)(5, 16, 6, 25, 13)>,
  sub<Sym(25)|Sym(25)!(1, 20, 23, 9)(2, 19, 24, 8)(3, 18, 25, 7)(4, 17, 21, 
6)(5, 16, 22, 10)(11, 13)(14, 15),Sym(25)!(1, 23)(2, 24)(3, 25)(4, 21)(5, 22)(6,
17)(7, 18)(8, 19)(9, 20)(10, 16),Sym(25)!(1, 15, 23, 10, 16)(2, 11, 24, 6, 
17)(3, 12, 25, 7, 18)(4, 13, 21, 8, 19)(5, 14, 22, 9, 20)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(1, 10, 14, 18, 22)(2, 6, 15, 19, 
23)(3, 7, 11, 20, 24)(4, 8, 12, 16, 25)(5, 9, 13, 17, 21),Sym(25)!(6, 23)(7, 
24)(8, 25)(9, 21)(10, 22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 21, 11, 16)(2, 25, 12, 20)(3, 24, 13, 19)(4, 23,
14, 18)(5, 22, 15, 17)(7, 10)(8, 9),Sym(25)!(1, 11, 23, 7, 18)(2, 12, 24, 8, 
19)(3, 13, 25, 9, 20)(4, 14, 21, 10, 16)(5, 15, 22, 6, 17)>,
  sub<Sym(25)|Sym(25)!(2, 5)(3, 4)(6, 13, 23, 17)(7, 12, 24, 16)(8, 11, 25, 
20)(9, 15, 21, 19)(10, 14, 22, 18),Sym(25)!(6, 23)(7, 24)(8, 25)(9, 21)(10, 
22)(11, 20)(12, 16)(13, 17)(14, 18)(15, 19),Sym(25)!(1, 15, 21, 9, 19)(2, 11, 
22, 10, 20)(3, 12, 23, 6, 16)(4, 13, 24, 7, 17)(5, 14, 25, 8, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(6, 24)(7, 25)(8, 21)(9, 22)(10, 23)(11, 17)(12, 18)(13, 
19)(14, 20)(15, 16),Sym(25)!(1, 19, 7, 25, 13)(2, 20, 8, 21, 14)(3, 16, 9, 22, 
15)(4, 17, 10, 23, 11)(5, 18, 6, 24, 12),Sym(25)!(1, 4)(2, 3)(6, 12, 24, 18)(7, 
11, 25, 17)(8, 15, 21, 16)(9, 14, 22, 20)(10, 13, 23, 19)>,
  sub<Sym(25)|Sym(25)!(1, 11)(2, 12)(3, 13)(4, 14)(5, 15)(16, 21)(17, 22)(18, 
23)(19, 24)(20, 25),Sym(25)!(1, 2, 3, 4, 5)(11, 15, 14, 13, 12)(16, 19, 17, 20, 
18)(21, 23, 25, 22, 24),Sym(25)!(1, 21, 11, 16)(2, 25, 12, 20)(3, 24, 13, 19)(4,
23, 14, 18)(5, 22, 15, 17)(7, 10)(8, 9)>,
  sub<Sym(25)|Sym(25)!(1, 9, 18, 13)(2, 8, 19, 12)(3, 7, 20, 11)(4, 6, 16, 
15)(5, 10, 17, 14)(21, 22)(23, 25),Sym(25)!(1, 18)(2, 19)(3, 20)(4, 16)(5, 
17)(6, 15)(7, 11)(8, 12)(9, 13)(10, 14),Sym(25)!(1, 2, 3, 4, 5)(6, 8, 10, 7, 
9)(11, 14, 12, 15, 13)(16, 20, 19, 18, 17)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(25)|Sym(25)!(1, 23, 3, 25, 5, 22, 2, 24, 4, 21)(6, 20, 8, 17, 10, 19, 
7, 16, 9, 18)(11, 12, 13, 14, 15),Sym(25)!(1, 20, 3, 17, 5, 19, 2, 16, 4, 18)(6,
13, 8, 15, 10, 12, 7, 14, 9, 11)(21, 22, 23, 24, 25),Sym(25)!(1, 23, 10, 15)(2, 
22, 6, 14)(3, 21, 7, 13)(4, 25, 8, 12)(5, 24, 9, 11)(17, 20)(18, 19)>,
[
  sub<Sym(25)|Sym(25)!(1, 17)(2, 18)(3, 19)(4, 20)(5, 16)(6, 13)(7, 14)(8, 
15)(9, 11)(10, 12),Sym(25)!(1, 9, 11, 17, 22)(2, 10, 12, 18, 23)(3, 6, 13, 19, 
24)(4, 7, 14, 20, 25)(5, 8, 15, 16, 21),Sym(25)!(1, 8, 17, 15)(2, 7, 18, 14)(3, 
6, 19, 13)(4, 10, 20, 12)(5, 9, 16, 11)(21, 22)(23, 25)>,
  sub<Sym(25)|Sym(25)!(6, 24)(7, 25)(8, 21)(9, 22)(10, 23)(11, 17)(12, 18)(13, 
19)(14, 20)(15, 16),Sym(25)!(1, 19, 7, 25, 13)(2, 20, 8, 21, 14)(3, 16, 9, 22, 
15)(4, 17, 10, 23, 11)(5, 18, 6, 24, 12),Sym(25)!(1, 4)(2, 3)(6, 12, 24, 18)(7, 
11, 25, 17)(8, 15, 21, 16)(9, 14, 22, 20)(10, 13, 23, 19)>,
  sub<Sym(25)|Sym(25)!(1, 17, 25, 10)(2, 16, 21, 9)(3, 20, 22, 8)(4, 19, 23, 
7)(5, 18, 24, 6)(11, 13)(14, 15),Sym(25)!(1, 25, 16, 14, 9)(2, 21, 17, 15, 
10)(3, 22, 18, 11, 6)(4, 23, 19, 12, 7)(5, 24, 20, 13, 8),Sym(25)!(1, 25)(2, 
21)(3, 22)(4, 23)(5, 24)(6, 18)(7, 19)(8, 20)(9, 16)(10, 17)>,
  sub<Sym(25)|Sym(25)!(6, 21)(7, 22)(8, 23)(9, 24)(10, 25)(11, 16)(12, 17)(13, 
18)(14, 19)(15, 20),Sym(25)!(1, 15, 22, 7, 20)(2, 11, 23, 8, 16)(3, 12, 24, 9, 
17)(4, 13, 25, 10, 18)(5, 14, 21, 6, 19),Sym(25)!(1, 2)(3, 5)(6, 12, 21, 17)(7, 
11, 22, 16)(8, 15, 23, 20)(9, 14, 24, 19)(10, 13, 25, 18)>
],
32/25,
0.0397225495191242010126812355010>,
<sub<Sym(9)|Sym(9)!(1, 7, 9, 3, 8, 2, 5, 4, 6),Sym(9)!(2, 6, 8, 9, 4, 7, 3)>,
[
  sub<Sym(9)|Sym(9)!(1, 9)(2, 8)(3, 7)(4, 6),Sym(9)!(1, 3)(2, 4)(6, 8)(7, 
9),Sym(9)!(1, 2)(3, 4)(6, 7)(8, 9),Sym(9)!(1, 2, 8, 6, 3, 9, 4)>,
  sub<Sym(9)|Sym(9)!(1, 3)(2, 4)(6, 8)(7, 9),Sym(9)!(1, 4, 7)(2, 3, 9)(5, 6, 
8)>,
  sub<Sym(9)|Sym(9)!(1, 9, 4, 2, 3, 6, 7),Sym(9)!(2, 3)(4, 6)(5, 8)(7, 9)>,
  sub<Sym(9)|Sym(9)!(2, 9)(3, 7)(4, 8)(5, 6),Sym(9)!(1, 8, 9, 3, 7, 2, 4)>
],
7/6,
0.0247728068225085679820650486500>,
<sub<Sym(10)|Sym(10)!(1, 6, 3, 2)(4, 7)(8, 10, 9),Sym(10)!(1, 3, 2, 7, 6, 5, 
4)(8, 9, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 4, 7)(2, 6, 5)(8, 10, 9),Sym(10)!(2, 4)(6, 
7),Sym(10)!(1, 5)(6, 7)>,
  sub<Sym(10)|Sym(10)!(1, 7, 5)(2, 4, 3)(8, 10, 9),Sym(10)!(1, 7)(5, 
6),Sym(10)!(1, 5)(6, 7)>,
  sub<Sym(10)|Sym(10)!(1, 5, 6, 4, 7, 3, 2),Sym(10)!(1, 2, 7)(3, 6, 4)(8, 9, 
10)>,
  sub<Sym(10)|Sym(10)!(1, 7, 4, 6, 3, 2, 5),Sym(10)!(1, 7, 6)(2, 3, 4)(8, 9, 
10)>
],
9/8,
0.0189283394179898487583408835742>,
<sub<Sym(10)|Sym(10)!(1, 6, 3, 2)(4, 7)(8, 10, 9),Sym(10)!(1, 3, 2, 7, 6, 5, 
4)(8, 9, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 4, 7)(2, 6, 5)(8, 10, 9),Sym(10)!(2, 4)(6, 
7),Sym(10)!(1, 5)(6, 7)>,
  sub<Sym(10)|Sym(10)!(1, 7, 5)(2, 4, 3)(8, 10, 9),Sym(10)!(1, 7)(5, 
6),Sym(10)!(1, 5)(6, 7)>,
  sub<Sym(10)|Sym(10)!(1, 2, 3)(4, 5, 7)(8, 10, 9),Sym(10)!(1, 2, 5, 3, 4, 7, 
6)>,
  sub<Sym(10)|Sym(10)!(1, 5, 3)(2, 6, 7)(8, 10, 9),Sym(10)!(1, 7, 3, 5, 4, 2, 
6)>
],
9/8,
0.0189283394179898487583408835742>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
10, 5)(2, 11, 7)(3, 9, 8)(4, 12, 6)(13, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
12, 7)(2, 10, 6)(3, 9, 8)(4, 11, 5)(13, 16, 15)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 8, 10)(2, 7, 9)(3, 6, 12)(4, 5, 
11),Sym(16)!(1, 11, 7, 4, 12, 5)(2, 9, 6, 3, 10, 8)(13, 16, 15)>,
  sub<Sym(16)|Sym(16)!(1, 16, 11)(2, 14, 10)(3, 13, 12)(4, 15, 9)(5, 8, 
7),Sym(16)!(1, 11, 16)(2, 12, 15)(3, 9, 14)(4, 10, 13)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
10, 5)(2, 11, 7)(3, 9, 8)(4, 12, 6)(13, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 16)(6, 15)(7, 14)(8, 13),Sym(16)!(1, 
11, 5)(2, 10, 7)(3, 12, 8)(4, 9, 6)(13, 16, 14)>,
  sub<Sym(16)|Sym(16)!(5, 14, 11)(6, 13, 12)(7, 16, 9)(8, 15, 10),Sym(16)!(5, 
7)(6, 8)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(1, 3, 2)(5, 12, 14, 8, 11, 
16)(6, 10, 15, 7, 9, 13),Sym(16)!(5, 8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 16, 11)(2, 13, 9)(3, 15, 
10)(4, 14, 12)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
10, 5)(2, 11, 7)(3, 9, 8)(4, 12, 6)(13, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 
11),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
5, 16)(2, 8, 14)(3, 6, 13)(4, 7, 15)(9, 10, 11)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(13, 15)(14, 16),Sym(16)!(1, 16, 
6)(2, 15, 5)(3, 14, 8)(4, 13, 7),Sym(16)!(1, 8, 14, 4, 7, 16)(2, 6, 15, 3, 5, 
13)(9, 11, 10),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(5, 7)(6, 8)(9, 12)(10, 11)(13, 14)(15, 16),Sym(16)!(5, 8)(6, 7)(9, 
10)(11, 12)(13, 15)(14, 16)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 15)(2, 16)(3, 13)(4, 14)(5, 11)(6, 12)(7, 9)(8, 
10),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
10, 5)(2, 11, 7)(3, 9, 8)(4, 12, 6)(13, 15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4, 2)(5, 10, 16)(6, 11, 14)(7, 9, 13)(8, 12, 
15),Sym(16)!(1, 9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 
16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 11)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 7)(6, 8)(9, 10)(11, 12),Sym(16)!(1, 3)(2, 
4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 8, 10)(2, 7, 9)(3, 6, 12)(4, 5, 
11),Sym(16)!(1, 11, 7, 4, 12, 5)(2, 9, 6, 3, 10, 8)(13, 16, 15)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 16, 11)(2, 13, 9)(3, 15, 
10)(4, 14, 12)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 13, 10)(2, 16, 12)(3, 14, 11)(4, 15, 9)(5, 7, 
8),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(5, 7)(6, 8)(9, 
12)(10, 11)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 8, 13)(2, 5, 15)(3, 7, 16)(4, 6, 14)(9, 10, 
11),Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(13, 15)(14, 16),Sym(16)!(1, 3)(2, 4)(5, 
8)(6, 7)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(1, 16, 6)(2, 15, 5)(3, 14, 8)(4, 13, 7),Sym(16)!(1, 6)(2, 5)(3, 
8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 7, 14)(2, 5, 15)(3, 6, 
13)(4, 8, 16)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 
14, 11)(2, 15, 9)(3, 13, 10)(4, 16, 12)(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 13, 10)(2, 16, 12)(3, 14, 11)(4, 15, 9)(5, 7, 
8),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(5, 7)(6, 8)(9, 
12)(10, 11)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(5, 6)(7, 8)(13, 15)(14, 16),Sym(16)!(2, 3, 
4)(5, 6, 8)(9, 11, 10)(13, 16, 15),Sym(16)!(1, 3)(2, 4)(5, 8)(6, 7)(13, 14)(15, 
16)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(1, 16, 6)(2, 15, 5)(3, 14, 8)(4, 13, 7),Sym(16)!(1, 6)(2, 5)(3, 
8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 7, 14)(2, 5, 15)(3, 6, 
13)(4, 8, 16)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 9, 13)(2, 10, 14)(3, 11, 15)(4, 12, 16),Sym(16)!(1, 
15, 10)(2, 13, 11)(3, 14, 9)(4, 16, 12)(5, 7, 6)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 13, 10)(2, 16, 12)(3, 14, 11)(4, 15, 9)(5, 7, 
8),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(5, 7)(6, 8)(9, 
12)(10, 11)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4,
2)(5, 10, 16)(6, 11, 14)(7, 9, 13)(8, 12, 15),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 
7)(9, 11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(1, 16, 6)(2, 15, 5)(3, 14, 8)(4, 13, 7),Sym(16)!(1, 6)(2, 5)(3, 
8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 7, 14)(2, 5, 15)(3, 6, 
13)(4, 8, 16)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 5)(2, 6)(3, 7)(4, 8)(9, 13)(10, 14)(11, 15)(12, 16),Sym(16)!(1, 
14, 11)(2, 15, 9)(3, 13, 10)(4, 16, 12)(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 13, 10)(2, 16, 12)(3, 14, 11)(4, 15, 9)(5, 7, 
8),Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(5, 7)(6, 8)(9, 
12)(10, 11)(13, 14)(15, 16)>,
  sub<Sym(16)|Sym(16)!(1, 2)(3, 4)(9, 12)(10, 11)(13, 15)(14, 16),Sym(16)!(1, 
3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(2, 4, 3)(5, 9, 13)(6, 12, 15)(7, 
10, 16)(8, 11, 14)>,
  sub<Sym(16)|Sym(16)!(1, 10, 8)(2, 12, 5)(3, 11, 7)(4, 9, 6)(13, 14, 
16),Sym(16)!(1, 7, 12)(2, 8, 11)(3, 5, 10)(4, 6, 9),Sym(16)!(1, 14)(2, 13)(3, 
16)(4, 15)(5, 10)(6, 9)(7, 12)(8, 11),Sym(16)!(1, 12)(2, 11)(3, 10)(4, 9)(5, 
16)(6, 15)(7, 14)(8, 13)>,
  sub<Sym(16)|Sym(16)!(1, 8, 13)(2, 5, 15)(3, 7, 16)(4, 6, 14)(9, 10, 
11),Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 14),Sym(16)!(1, 
6)(2, 5)(3, 8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 15, 8)(2, 16, 7)(3, 13, 6)(4, 14, 5),Sym(16)!(1, 
10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15),Sym(16)!(1, 8, 15)(2, 6, 
14)(3, 5, 16)(4, 7, 13)(9, 12, 11),Sym(16)!(1, 8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 
15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(2, 4, 3)(5, 10, 14)(6, 11, 16)(7, 9, 15)(8, 12, 13),Sym(16)!(1, 
9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16)>,
  sub<Sym(16)|Sym(16)!(5, 15, 12)(6, 16, 11)(7, 13, 10)(8, 14, 9),Sym(16)!(5, 
8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 
16)(14, 15),Sym(16)!(2, 3, 4)(5, 11, 13, 6, 9, 16)(7, 10, 14, 8, 12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 10, 8)(2, 12, 5)(3, 11, 7)(4, 9, 6)(13, 14, 
16),Sym(16)!(1, 6, 11)(2, 5, 12)(3, 8, 9)(4, 7, 10)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 15, 8)(2, 16, 7)(3, 13, 6)(4, 14, 5),Sym(16)!(1, 
10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15),Sym(16)!(1, 8, 15)(2, 6, 
14)(3, 5, 16)(4, 7, 13)(9, 12, 11),Sym(16)!(1, 8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 
15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(2, 4, 3)(5, 10, 14)(6, 11, 16)(7, 9, 15)(8, 12, 13),Sym(16)!(1, 
9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16)>,
  sub<Sym(16)|Sym(16)!(5, 15, 12)(6, 16, 11)(7, 13, 10)(8, 14, 9),Sym(16)!(5, 
8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 
16)(14, 15),Sym(16)!(2, 3, 4)(5, 11, 13, 6, 9, 16)(7, 10, 14, 8, 12, 15)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 12, 
6)(2, 9, 8)(3, 11, 7)(4, 10, 5)(13, 16, 14),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 7)(9, 
11)(10, 12)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 15, 8)(2, 16, 7)(3, 13, 6)(4, 14, 5),Sym(16)!(1, 
10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15),Sym(16)!(1, 8, 15)(2, 6, 
14)(3, 5, 16)(4, 7, 13)(9, 12, 11),Sym(16)!(1, 8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 
15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 7)(2, 8)(3, 5)(4, 6)(9, 15)(10, 16)(11, 13)(12, 
14),Sym(16)!(2, 4, 3)(5, 10, 14)(6, 11, 16)(7, 9, 15)(8, 12, 13),Sym(16)!(1, 
9)(2, 10)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16)>,
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 2)(3, 
4)(5, 8)(6, 7)(9, 11)(10, 12),Sym(16)!(1, 11, 8, 3, 10, 7)(2, 9, 5, 4, 12, 
6)(13, 14, 16),Sym(16)!(1, 5, 9)(2, 6, 10)(3, 7, 11)(4, 8, 12)>,
  sub<Sym(16)|Sym(16)!(5, 15, 12)(6, 16, 11)(7, 13, 10)(8, 14, 9),Sym(16)!(5, 
8)(6, 7)(9, 10)(11, 12)(13, 15)(14, 16),Sym(16)!(5, 6)(7, 8)(9, 11)(10, 12)(13, 
16)(14, 15),Sym(16)!(2, 3, 4)(5, 11, 13, 6, 9, 16)(7, 10, 14, 8, 12, 15)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 2)(3, 
4)(5, 8)(6, 7)(9, 11)(10, 12),Sym(16)!(1, 11, 8, 3, 10, 7)(2, 9, 5, 4, 12, 
6)(13, 14, 16),Sym(16)!(1, 5, 9)(2, 6, 10)(3, 7, 11)(4, 8, 12)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4,
2)(5, 10, 16)(6, 11, 14)(7, 9, 13)(8, 12, 15),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 
7)(9, 11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(1, 16, 6)(2, 15, 5)(3, 14, 8)(4, 13, 7),Sym(16)!(1, 6)(2, 5)(3, 
8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 7, 14)(2, 5, 15)(3, 6, 
13)(4, 8, 16)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(5, 14, 11)(6, 13, 12)(7, 16, 9)(8, 15, 10),Sym(16)!(2, 3,
4)(5, 9, 13)(6, 11, 16)(7, 12, 14)(8, 10, 15)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 2)(3, 
4)(5, 8)(6, 7)(9, 11)(10, 12),Sym(16)!(1, 11, 8, 3, 10, 7)(2, 9, 5, 4, 12, 
6)(13, 14, 16),Sym(16)!(1, 5, 9)(2, 6, 10)(3, 7, 11)(4, 8, 12)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4,
2)(5, 10, 16)(6, 11, 14)(7, 9, 13)(8, 12, 15),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 
7)(9, 11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(1, 16, 6)(2, 15, 5)(3, 14, 8)(4, 13, 7),Sym(16)!(1, 6)(2, 5)(3, 
8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 7, 14)(2, 5, 15)(3, 6, 
13)(4, 8, 16)(9, 11, 10)>,
  sub<Sym(16)|Sym(16)!(1, 8, 15)(2, 5, 13)(3, 7, 14)(4, 6, 16)(9, 11, 
12),Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15),Sym(16)!(1, 
8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 15)(11, 14)(12, 13)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(16)|Sym(16)!(1, 2, 3)(5, 11, 14)(6, 10, 16)(7, 12, 15)(8, 9, 
13),Sym(16)!(1, 5, 16, 4, 6, 14)(2, 7, 13, 3, 8, 15)(9, 10, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 3)(2, 4)(5, 6)(7, 8)(9, 12)(10, 11),Sym(16)!(1, 2)(3, 
4)(5, 8)(6, 7)(9, 11)(10, 12),Sym(16)!(1, 11, 8, 3, 10, 7)(2, 9, 5, 4, 12, 
6)(13, 14, 16),Sym(16)!(1, 5, 9)(2, 6, 10)(3, 7, 11)(4, 8, 12)>,
  sub<Sym(16)|Sym(16)!(1, 4)(2, 3)(9, 11)(10, 12)(13, 14)(15, 16),Sym(16)!(1, 4,
2)(5, 10, 16)(6, 11, 14)(7, 9, 13)(8, 12, 15),Sym(16)!(1, 2)(3, 4)(5, 8)(6, 
7)(9, 11)(10, 12)>,
  sub<Sym(16)|Sym(16)!(1, 15, 8)(2, 16, 7)(3, 13, 6)(4, 14, 5),Sym(16)!(1, 
10)(2, 9)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 15),Sym(16)!(1, 8, 15)(2, 6, 
14)(3, 5, 16)(4, 7, 13)(9, 12, 11),Sym(16)!(1, 8)(2, 7)(3, 6)(4, 5)(9, 16)(10, 
15)(11, 14)(12, 13)>,
  sub<Sym(16)|Sym(16)!(1, 11)(2, 12)(3, 9)(4, 10)(5, 15)(6, 16)(7, 13)(8, 
14),Sym(16)!(1, 16, 6)(2, 15, 5)(3, 14, 8)(4, 13, 7),Sym(16)!(1, 6)(2, 5)(3, 
8)(4, 7)(9, 14)(10, 13)(11, 16)(12, 15),Sym(16)!(1, 7, 14)(2, 5, 15)(3, 6, 
13)(4, 8, 16)(9, 11, 10)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(24)|Sym(24)!(1, 11, 18, 6, 9, 23, 2, 12, 17, 5, 10, 24)(3, 14, 22, 7, 
15, 20, 4, 13, 21, 8, 16, 19),Sym(24)!(3, 5, 7, 4, 6, 8)(9, 20, 15, 17, 11, 
24)(10, 19, 16, 18, 12, 23)(13, 22)(14, 21)>,
[
  sub<Sym(24)|Sym(24)!(1, 4, 5)(2, 3, 6)(9, 14, 15)(10, 13, 16)(17, 24, 19)(18, 
23, 20),Sym(24)!(1, 10)(2, 9)(3, 11)(4, 12)(5, 13)(6, 14)(7, 15)(8, 16)(17, 
18),Sym(24)!(1, 8)(2, 7)(3, 6)(4, 5)(9, 15)(10, 16)(11, 14)(12, 13)(17, 18)(23, 
24),Sym(24)!(1, 5)(2, 6)(3, 7)(4, 8)(9, 14)(10, 13)(11, 15)(12, 16)(19, 20)(23, 
24)>,
  sub<Sym(24)|Sym(24)!(1, 14, 23)(2, 13, 24)(3, 15, 21)(4, 16, 22)(5, 9, 20)(6, 
10, 19)(7, 12, 18)(8, 11, 17),Sym(24)!(1, 16)(2, 15)(3, 14)(4, 13)(5, 12)(6, 
11)(7, 9)(8, 10)(23, 24),Sym(24)!(1, 4)(2, 3)(5, 7)(6, 8)(13, 14)(15, 16)(17, 
19)(18, 20)(21, 23)(22, 24),Sym(24)!(1, 3)(2, 4)(5, 7)(6, 8)(9, 12)(10, 11)(13, 
15)(14, 16)(21, 22)(23, 24)>,
  sub<Sym(24)|Sym(24)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 9)(6, 10)(7, 12)(8, 
11)(21, 22),Sym(24)!(1, 5, 8)(2, 6, 7)(9, 11, 14)(10, 12, 13)(17, 23, 20)(18, 
24, 19),Sym(24)!(1, 23, 14)(2, 24, 13)(3, 21, 15)(4, 22, 16)(5, 20, 9)(6, 19, 
10)(7, 18, 12)(8, 17, 11)>,
  sub<Sym(24)|Sym(24)!(3, 4)(5, 6)(7, 8)(9, 17)(10, 18)(11, 20)(12, 19)(13, 
22)(14, 21)(15, 24)(16, 23),Sym(24)!(3, 7, 6)(4, 8, 5)(9, 15, 11)(10, 16, 
12)(17, 24, 20)(18, 23, 19),Sym(24)!(1, 22, 13)(2, 21, 14)(3, 24, 16)(4, 23, 
15)(5, 18, 9)(6, 17, 10)(7, 20, 12)(8, 19, 11)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(24)|Sym(24)!(1, 11, 18, 6, 9, 23, 2, 12, 17, 5, 10, 24)(3, 14, 22, 7, 
15, 20, 4, 13, 21, 8, 16, 19),Sym(24)!(3, 5, 7, 4, 6, 8)(9, 20, 15, 17, 11, 
24)(10, 19, 16, 18, 12, 23)(13, 22)(14, 21)>,
[
  sub<Sym(24)|Sym(24)!(1, 9)(2, 10)(3, 12)(4, 11)(5, 14)(6, 13)(7, 16)(8, 
15)(19, 20)(21, 22)(23, 24),Sym(24)!(1, 4, 5)(2, 3, 6)(9, 14, 15)(10, 13, 
16)(17, 24, 19)(18, 23, 20),Sym(24)!(1, 8)(2, 7)(3, 6)(4, 5)(9, 15)(10, 16)(11, 
14)(12, 13)(17, 18)(23, 24),Sym(24)!(1, 5)(2, 6)(3, 7)(4, 8)(9, 14)(10, 13)(11, 
15)(12, 16)(19, 20)(23, 24)>,
  sub<Sym(24)|Sym(24)!(1, 22)(2, 21)(3, 23)(4, 24)(5, 17)(6, 18)(7, 19)(8, 
20)(9, 10)(11, 12)(15, 16),Sym(24)!(1, 4)(2, 3)(5, 7)(6, 8)(13, 14)(15, 16)(17, 
19)(18, 20)(21, 23)(22, 24),Sym(24)!(1, 3)(2, 4)(5, 7)(6, 8)(9, 12)(10, 11)(13, 
15)(14, 16)(21, 22)(23, 24),Sym(24)!(1, 23, 14)(2, 24, 13)(3, 21, 15)(4, 22, 
16)(5, 20, 9)(6, 19, 10)(7, 18, 12)(8, 17, 11)>,
  sub<Sym(24)|Sym(24)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 9)(6, 10)(7, 12)(8, 
11)(21, 22),Sym(24)!(1, 5, 8)(2, 6, 7)(9, 11, 14)(10, 12, 13)(17, 23, 20)(18, 
24, 19),Sym(24)!(1, 23, 14)(2, 24, 13)(3, 21, 15)(4, 22, 16)(5, 20, 9)(6, 19, 
10)(7, 18, 12)(8, 17, 11)>,
  sub<Sym(24)|Sym(24)!(3, 4)(5, 6)(7, 8)(9, 17)(10, 18)(11, 20)(12, 19)(13, 
22)(14, 21)(15, 24)(16, 23),Sym(24)!(3, 7, 6)(4, 8, 5)(9, 15, 11)(10, 16, 
12)(17, 24, 20)(18, 23, 19),Sym(24)!(1, 22, 13)(2, 21, 14)(3, 24, 16)(4, 23, 
15)(5, 18, 9)(6, 17, 10)(7, 20, 12)(8, 19, 11)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(24)|Sym(24)!(1, 13, 21, 2, 14, 22)(3, 11, 18, 4, 12, 17)(5, 16, 19, 6, 
15, 20)(7, 10, 24, 8, 9, 23),Sym(24)!(1, 2)(3, 6)(4, 5)(9, 19)(10, 20)(11, 
23)(12, 24)(13, 18)(14, 17)(15, 21)(16, 22),Sym(24)!(1, 22, 3, 23, 2, 21, 4, 
24)(5, 20, 8, 17, 6, 19, 7, 18)(9, 14, 11, 15, 10, 13, 12, 16)>,
[
  sub<Sym(24)|Sym(24)!(1, 2)(7, 8)(9, 14)(10, 13)(11, 16)(12, 15)(17, 19)(18, 
20)(21, 24)(22, 23),Sym(24)!(1, 8)(2, 7)(3, 6)(4, 5)(9, 13)(10, 14)(11, 16)(12, 
15)(17, 18)(19, 20),Sym(24)!(1, 8, 2, 7)(9, 18, 14, 20)(10, 17, 13, 19)(11, 22, 
16, 23)(12, 21, 15, 24),Sym(24)!(1, 17, 9)(2, 18, 10)(3, 21, 15)(4, 22, 16)(5, 
23, 11)(6, 24, 12)(7, 19, 13)(8, 20, 14)>,
  sub<Sym(24)|Sym(24)!(1, 2)(3, 4)(5, 8, 6, 7)(9, 23, 15, 19)(10, 24, 16, 
20)(11, 21, 13, 18)(12, 22, 14, 17),Sym(24)!(3, 8, 5)(4, 7, 6)(9, 15, 11)(10, 
16, 12)(17, 22, 24)(18, 21, 23),Sym(24)!(5, 6)(7, 8)(9, 15)(10, 16)(11, 13)(12, 
14)(17, 22)(18, 21)(19, 23)(20, 24),Sym(24)!(3, 4)(7, 8)(9, 11)(10, 12)(13, 
15)(14, 16)(17, 24)(18, 23)(19, 21)(20, 22)>,
  sub<Sym(24)|Sym(24)!(3, 5, 8)(4, 6, 7)(9, 11, 15)(10, 12, 16)(17, 24, 22)(18, 
23, 21),Sym(24)!(1, 13, 20)(2, 14, 19)(3, 12, 24)(4, 11, 23)(5, 16, 22)(6, 15, 
21)(7, 9, 18)(8, 10, 17),Sym(24)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 11)(6, 12)(7, 
10)(8, 9)(17, 18)(21, 24)(22, 23)>,
  sub<Sym(24)|Sym(24)!(1, 9, 17)(2, 10, 18)(3, 15, 21)(4, 16, 22)(5, 11, 23)(6, 
12, 24)(7, 13, 19)(8, 14, 20),Sym(24)!(1, 2)(3, 5)(4, 6)(9, 18)(10, 17)(11, 
21)(12, 22)(13, 19)(14, 20)(15, 23)(16, 24),Sym(24)!(3, 5, 7)(4, 6, 8)(11, 13, 
15)(12, 14, 16)(19, 21, 23)(20, 22, 24)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(24)|Sym(24)!(1, 13, 21, 2, 14, 22)(3, 11, 18, 4, 12, 17)(5, 16, 19, 6, 
15, 20)(7, 10, 24, 8, 9, 23),Sym(24)!(1, 2)(3, 6)(4, 5)(9, 19)(10, 20)(11, 
23)(12, 24)(13, 18)(14, 17)(15, 21)(16, 22),Sym(24)!(1, 22, 3, 23, 2, 21, 4, 
24)(5, 20, 8, 17, 6, 19, 7, 18)(9, 14, 11, 15, 10, 13, 12, 16)>,
[
  sub<Sym(24)|Sym(24)!(1, 2)(7, 8)(9, 14)(10, 13)(11, 16)(12, 15)(17, 19)(18, 
20)(21, 24)(22, 23),Sym(24)!(1, 18, 14)(2, 17, 13)(3, 21, 12)(4, 22, 11)(5, 23, 
16)(6, 24, 15)(7, 20, 10)(8, 19, 9),Sym(24)!(1, 8)(2, 7)(3, 6)(4, 5)(9, 13)(10, 
14)(11, 16)(12, 15)(17, 18)(19, 20),Sym(24)!(1, 8, 2, 7)(3, 4)(5, 6)(9, 19, 14, 
17)(10, 20, 13, 18)(11, 24, 16, 21)(12, 23, 15, 22)>,
  sub<Sym(24)|Sym(24)!(3, 8, 5)(4, 7, 6)(9, 15, 11)(10, 16, 12)(17, 22, 24)(18, 
21, 23),Sym(24)!(5, 6)(7, 8)(9, 15)(10, 16)(11, 13)(12, 14)(17, 22)(18, 21)(19, 
23)(20, 24),Sym(24)!(5, 7, 6, 8)(9, 24, 15, 20)(10, 23, 16, 19)(11, 22, 13, 
17)(12, 21, 14, 18),Sym(24)!(3, 4)(7, 8)(9, 11)(10, 12)(13, 15)(14, 16)(17, 
24)(18, 23)(19, 21)(20, 22)>,
  sub<Sym(24)|Sym(24)!(3, 5, 8)(4, 6, 7)(9, 11, 15)(10, 12, 16)(17, 24, 22)(18, 
23, 21),Sym(24)!(1, 13, 20)(2, 14, 19)(3, 12, 24)(4, 11, 23)(5, 16, 22)(6, 15, 
21)(7, 9, 18)(8, 10, 17),Sym(24)!(1, 13)(2, 14)(3, 15)(4, 16)(5, 11)(6, 12)(7, 
10)(8, 9)(17, 18)(21, 24)(22, 23)>,
  sub<Sym(24)|Sym(24)!(1, 9, 17)(2, 10, 18)(3, 15, 21)(4, 16, 22)(5, 11, 23)(6, 
12, 24)(7, 13, 19)(8, 14, 20),Sym(24)!(1, 2)(3, 5)(4, 6)(9, 18)(10, 17)(11, 
21)(12, 22)(13, 19)(14, 20)(15, 23)(16, 24),Sym(24)!(3, 5, 7)(4, 6, 8)(11, 13, 
15)(12, 14, 16)(19, 21, 23)(20, 22, 24)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 6, 4, 5, 3, 7, 2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 
8),Sym(8)!(1, 2, 3)(5, 8, 6)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 4, 3)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 4)(5, 8),Sym(8)!(2, 4, 3),Sym(8)!(5, 8, 7),Sym(8)!(1, 
6)(2, 7, 3, 5)(4, 8)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(1, 2, 4)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 6, 4, 5, 3, 7, 2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2)(5, 6),Sym(8)!(1, 
3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2, 3)(5, 8, 6)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 4, 3)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 4)(5, 8),Sym(8)!(2, 4, 3),Sym(8)!(5, 8, 7),Sym(8)!(1, 
6)(2, 7, 3, 5)(4, 8)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(1, 2, 4)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 6, 4, 5, 3, 7, 2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2)(5, 6),Sym(8)!(1, 
3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2, 3)(5, 8, 6)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 4, 3)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 4)(5, 8),Sym(8)!(2, 4, 3),Sym(8)!(5, 8, 7),Sym(8)!(1, 
6)(2, 7, 3, 5)(4, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 7),Sym(8)!(5, 6, 7),Sym(8)!(1, 4, 2)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 6, 4, 5, 3, 7, 2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2)(5, 6),Sym(8)!(1, 
3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2, 3)(5, 8, 6)>,
  sub<Sym(8)|Sym(8)!(1, 3)(6, 8),Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 4, 
3)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 4)(5, 8),Sym(8)!(2, 4, 3),Sym(8)!(5, 8, 7),Sym(8)!(1, 
6)(2, 7, 3, 5)(4, 8)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(1, 2, 4)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 6, 4, 5, 3, 7, 2, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2)(5, 6),Sym(8)!(1, 
3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2, 3)(5, 8, 6)>,
  sub<Sym(8)|Sym(8)!(1, 3)(6, 8),Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 4, 
3)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 4)(5, 8),Sym(8)!(2, 4, 3),Sym(8)!(5, 8, 7),Sym(8)!(1, 
6)(2, 7, 3, 5)(4, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 7),Sym(8)!(5, 6, 7),Sym(8)!(1, 4, 2)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 4, 2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 
8),Sym(8)!(2, 4, 3)(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2, 4),Sym(8)!(2, 4)(7, 8),Sym(8)!(5, 7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 4, 3),Sym(8)!(3, 4)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 4, 2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 
8),Sym(8)!(2, 4, 3)(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2, 4),Sym(8)!(7, 8),Sym(8)!(5, 7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 4, 3),Sym(8)!(3, 4)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 4, 2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 
8),Sym(8)!(2, 4, 3)(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2, 4),Sym(8)!(7, 8),Sym(8)!(5, 7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3, 4),Sym(8)!(1, 3)(5, 6),Sym(8)!(5, 6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 4, 2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 
8),Sym(8)!(2, 4, 3)(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4),Sym(8)!(5, 7, 8),Sym(8)!(1, 4, 2),Sym(8)!(5, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3, 4),Sym(8)!(5, 6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(5, 7, 
8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(1, 2, 4)(6, 8, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(2, 4, 3),Sym(8)!(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 4, 3),Sym(8)!(3, 4)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(5, 7, 
8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(1, 2, 4)(6, 8, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3, 4),Sym(8)!(5, 6, 8),Sym(8)!(5, 6)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(2, 4, 3),Sym(8)!(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(5, 7, 
8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(1, 2, 4)(6, 8, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 4, 3),Sym(8)!(6, 8),Sym(8)!(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 4, 3),Sym(8)!(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(5, 7, 
8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 7)(6, 8),Sym(8)!(1, 2, 4)(6, 8, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 4, 3),Sym(8)!(6, 8),Sym(8)!(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(2, 4, 3),Sym(8)!(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(5, 7, 
8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 4)(6, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 
3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(6, 7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(2, 4, 3),Sym(8)!(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 4, 3),Sym(8)!(3, 4)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(5, 7, 
8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 4)(6, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 
3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(6, 7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3, 4),Sym(8)!(5, 6, 8),Sym(8)!(5, 6)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(2, 4, 3),Sym(8)!(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(5, 7, 
8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 4)(6, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 
3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(6, 7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 4, 3),Sym(8)!(6, 8),Sym(8)!(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 4, 3),Sym(8)!(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(2, 4, 3)(6, 7, 8),Sym(8)!(1, 4, 2)(5, 6, 7, 8),Sym(8)!(1, 4,
3, 2)(5, 8, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(5, 7, 
8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 4)(6, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 
3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 4, 2)(6, 7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 4, 3),Sym(8)!(6, 8),Sym(8)!(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(2, 4, 3),Sym(8)!(5, 6, 7)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 4, 2)(5, 8, 6)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(6, 8, 7),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5),Sym(8)!(1, 3, 
2)(6, 7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2, 4),Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 4)(6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 4, 2)(5, 8, 6)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(6, 8, 7),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2, 4),Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 8, 4, 5, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2, 3)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 2)(7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 4, 2)(5, 8, 6)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(6, 8, 7),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2, 4),Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 8, 4, 5, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5),Sym(8)!(1, 3, 
2)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 4, 2)(5, 8, 6)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(6, 8, 7),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 
7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 4, 5)(3, 7),Sym(8)!(1, 2, 4),Sym(8)!(1, 2)(5, 
6),Sym(8)!(1, 2, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 3, 2)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(1, 6, 3, 7, 4, 5)(2, 
8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4),Sym(8)!(1, 7)(2, 5, 3, 6, 4, 8),Sym(8)!(2, 3, 
4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(1, 6, 3, 7, 4, 5)(2, 
8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(2, 3, 4)(5, 6, 8),Sym(8)!(1, 7)(2, 5, 3, 
8, 4, 6)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(1, 6, 3, 7, 4, 5)(2, 
8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 7)(2, 8, 3, 5, 4, 6),Sym(8)!(2, 3)(5, 
8),Sym(8)!(2, 3, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 2)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(1, 6, 3, 7, 4, 5)(2, 
8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 7)(2, 8, 3, 5, 4, 6),Sym(8)!(2, 3)(5, 
8),Sym(8)!(2, 3, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(2, 4)(6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(2, 4)(6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(3, 4)(5, 7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 5)(2, 8),Sym(8)!(5, 6, 7),Sym(8)!(1, 3, 
4)(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(3, 4)(5, 7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(3, 4)(5, 7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 3, 4)(5, 7, 6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 7, 4, 5, 3, 6)(2, 8),Sym(8)!(1, 2, 4)(5, 8, 
6),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 3)(5, 8, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2, 4),Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 8, 4, 5, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(3, 4)(7, 8),Sym(8)!(6, 8, 7),Sym(8)!(2, 4, 3)(6, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 7, 4, 5, 3, 6)(2, 8),Sym(8)!(1, 2, 4)(5, 8, 
6),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 3)(5, 8, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2, 4),Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 8, 4, 5, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 5)(2, 7, 3, 8, 4, 6),Sym(8)!(2, 3, 
4)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 7, 4, 5, 3, 6)(2, 8),Sym(8)!(1, 2, 4)(5, 8, 
6),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 3)(5, 8, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 4, 5)(3, 7),Sym(8)!(1, 2, 4),Sym(8)!(1, 2)(5, 
6),Sym(8)!(1, 2, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(2, 3, 4)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 7, 4, 5, 3, 6)(2, 8),Sym(8)!(1, 2, 4)(5, 8, 
6),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 4, 3)(5, 8, 
7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 4, 5)(3, 7),Sym(8)!(1, 2, 4),Sym(8)!(1, 2)(5, 
6),Sym(8)!(1, 2, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 5)(2, 8, 4, 6, 3, 7),Sym(8)!(2, 4, 
3)(6, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 7, 4, 5, 3, 6)(2, 8),Sym(8)!(1, 2, 4)(5, 8, 
6),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 7, 3, 6, 4, 
5)(2, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2),Sym(8)!(1, 4, 2)(5, 8, 6),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 7, 4, 5, 3, 6)(2, 8),Sym(8)!(1, 2, 4)(5, 8, 
6),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 4, 5)(3, 7),Sym(8)!(1, 2, 4),Sym(8)!(1, 2)(5, 
6),Sym(8)!(1, 2, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 7),Sym(8)!(1, 3, 4)(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 7, 4, 5, 3, 6)(2, 8),Sym(8)!(1, 2, 4)(5, 8, 
6),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 4, 5)(3, 7),Sym(8)!(1, 2, 4),Sym(8)!(1, 2)(5, 
6),Sym(8)!(1, 2, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 5)(2, 8),Sym(8)!(5, 6, 7),Sym(8)!(1, 3, 
4)(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 7, 4, 5, 3, 6)(2, 8),Sym(8)!(1, 2, 4)(5, 8, 
6),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 4, 5)(3, 7),Sym(8)!(1, 2, 4),Sym(8)!(1, 2)(5, 
6),Sym(8)!(1, 2, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 7, 3, 6, 4, 
5)(2, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 7, 4, 5, 3, 6)(2, 8),Sym(8)!(1, 2, 4)(5, 8, 
6),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 2, 8, 4, 5)(3, 7),Sym(8)!(1, 2, 4),Sym(8)!(1, 2)(5, 
6),Sym(8)!(1, 2, 4)(5, 6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(2, 3, 4)(5, 6, 8),Sym(8)!(1, 7)(2, 5, 3, 
8, 4, 6)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(2, 3, 4)(5, 6, 8),Sym(8)!(1, 7)(2, 5, 3, 
8, 4, 6)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 7)(2, 8, 3, 5, 4, 6),Sym(8)!(2, 3)(5, 
8),Sym(8)!(2, 3, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 2)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 7)(2, 8, 3, 5, 4, 6),Sym(8)!(2, 3)(5, 
8),Sym(8)!(2, 3, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 8, 2, 5)(4, 6),Sym(8)!(1, 2, 3)(5, 7, 
8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(2, 3, 4)(5, 6, 8),Sym(8)!(1, 7)(2, 5, 3, 
8, 4, 6)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 7)(2, 8, 3, 5, 4, 6),Sym(8)!(2, 3)(5, 
8),Sym(8)!(2, 3, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 2)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 7)(2, 8, 3, 5, 4, 6),Sym(8)!(2, 3)(5, 
8),Sym(8)!(2, 3, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 7)(2, 8, 3, 5, 4, 6),Sym(8)!(2, 3)(5, 
8),Sym(8)!(2, 3, 4)(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 8, 2, 5)(4, 6),Sym(8)!(1, 2, 3)(5, 7, 
8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(5, 6, 8),Sym(8)!(1, 7)(2, 8, 3, 5, 4, 6),Sym(8)!(2, 3)(5, 
8),Sym(8)!(2, 3, 4)(5, 6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 5, 4, 8, 3, 7),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 6, 4, 7, 2, 
8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 3)(5, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 5, 4, 8, 3, 7),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 6, 4, 7, 2, 
8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 5)(2, 8),Sym(8)!(5, 6, 7),Sym(8)!(1, 3, 
4)(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 5, 4, 8, 3, 7),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(5, 6, 7),Sym(8)!(1, 3, 4)(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 5, 4, 8)(2, 7, 3, 
6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 5, 4, 8, 3, 7),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 7, 3, 6, 4, 
5)(2, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 4, 3)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 4, 3)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 4, 3)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 8, 4, 7)(2, 5),Sym(8)!(3, 4)(7, 8),Sym(8)!(6, 8, 
7),Sym(8)!(1, 3, 4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(2, 4)(6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 8, 4, 7, 2, 
6)(3, 5)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 5)(2, 8),Sym(8)!(5, 6, 7),Sym(8)!(1, 3, 
4)(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(3, 4)(5, 7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 5)(2, 8),Sym(8)!(5, 6, 7),Sym(8)!(1, 3, 
4)(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 8, 4, 7, 2, 
6)(3, 5)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(5, 6, 8),Sym(8)!(2, 3)(5, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(1, 3, 2)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(5, 6, 8),Sym(8)!(2, 3)(5, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(1, 8, 3, 5, 2, 6)(4, 
7),Sym(8)!(1, 3, 2)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3)(6, 8),Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(5, 6, 
8),Sym(8)!(1, 6, 3, 8, 2, 5)(4, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 4, 3)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 8, 4, 6, 3, 7)(2, 5),Sym(8)!(1, 4, 
3)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 8, 4, 7)(2, 5),Sym(8)!(3, 4)(7, 8),Sym(8)!(6, 8, 
7),Sym(8)!(1, 3, 4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 4, 3)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 8, 4, 6, 3, 7)(2, 5),Sym(8)!(1, 4, 
3)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 6),Sym(8)!(1, 2)(3, 
4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 8, 4, 7)(2, 5),Sym(8)!(3, 4)(7, 8),Sym(8)!(6, 8, 
7),Sym(8)!(1, 3, 4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 4, 3)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 8, 4, 6, 3, 7)(2, 5),Sym(8)!(1, 4, 
3)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4)(2, 3)(5, 8)(6, 7),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 6, 2, 7, 4, 5)(3, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 8, 4, 7)(2, 5),Sym(8)!(3, 4)(7, 8),Sym(8)!(6, 8, 
7),Sym(8)!(1, 3, 4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7)(2, 6)(3, 8)(4, 5),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7)(2, 6)(3, 8)(4, 5),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 7),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 2, 3)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7)(2, 6)(3, 8)(4, 5),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7, 3, 5, 2, 8)(4, 6),Sym(8)!(1, 3, 2),Sym(8)!(1, 3, 
2)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7)(2, 6)(3, 8)(4, 5),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 4, 3)(6, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7)(2, 6)(3, 8)(4, 5),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 4)(6, 8, 7),Sym(8)!(1, 4)(6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7)(2, 6)(3, 8)(4, 5),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(6, 7, 8),Sym(8)!(1, 8, 4, 6, 3, 7)(2, 5),Sym(8)!(1, 4, 
3)(6, 7, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7)(2, 6)(3, 8)(4, 5),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 8)(2, 5),Sym(8)!(6, 8, 7),Sym(8)!(1, 3, 
4)(6, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 2, 4)(5, 6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7),Sym(8)!(1, 4)(6, 8),Sym(8)!(1, 5, 4, 8, 2, 
6)(3, 7)>,
  sub<Sym(8)|Sym(8)!(1, 7)(2, 6)(3, 8)(4, 5),Sym(8)!(2, 3, 4)(5, 8, 
6),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 8, 4, 7)(2, 5),Sym(8)!(3, 4)(7, 8),Sym(8)!(6, 8, 
7),Sym(8)!(1, 3, 4)(6, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2)(5, 8),Sym(8)!(1, 2, 3)(5, 7, 8),Sym(8)!(1, 5, 2, 7, 
3, 8)(4, 6),Sym(8)!(1, 2, 3)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(2, 4)(6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(2, 4)(6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 8, 4, 7, 2, 
6)(3, 5)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(3, 4)(5, 7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 5)(2, 8),Sym(8)!(5, 6, 7),Sym(8)!(1, 3, 
4)(5, 6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(3, 4)(5, 7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(5, 7, 6),Sym(8)!(1, 4, 3)(5, 7, 6),Sym(8)!(1, 3)(5, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3, 7, 4, 5)(2, 8),Sym(8)!(5, 6, 7),Sym(8)!(1, 3, 
4)(5, 6, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(3, 4)(5, 7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 
8),Sym(8)!(1, 3)(2, 4)(5, 8)(6, 7),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5, 3, 7)(2, 8),Sym(8)!(1, 4, 3),Sym(8)!(1, 4, 
3)(5, 7, 6),Sym(8)!(3, 4)(5, 6)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(2, 4)(6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(2, 4)(6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 8, 4, 7, 2, 
6)(3, 5)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(3, 4)(5, 7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 7, 3, 8, 4, 5),Sym(8)!(5, 8, 7),Sym(8)!(2, 3, 
4)(5, 8, 7)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 
8),Sym(8)!(1, 5, 2, 8)(3, 7, 4, 6),Sym(8)!(1, 2)(3, 4)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(6, 8, 7),Sym(8)!(6, 8, 7),Sym(8)!(1, 4)(6, 
7),Sym(8)!(1, 7, 4, 6, 2, 8)(3, 5)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(5, 6, 8),Sym(8)!(2, 3)(5, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 8, 3, 6, 2, 5)(4, 7),Sym(8)!(1, 3, 2)(5, 6, 
8),Sym(8)!(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(3, 4)(5, 7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 8, 3, 6, 2, 5)(4, 7),Sym(8)!(1, 3, 2)(5, 6, 
8),Sym(8)!(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(1, 3, 2)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(5, 6, 8),Sym(8)!(2, 3)(5, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(1, 8, 3, 5, 2, 6)(4, 
7),Sym(8)!(1, 3, 2)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 8, 3, 6, 2, 5)(4, 7),Sym(8)!(1, 3, 2)(5, 6, 
8),Sym(8)!(5, 6, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 4)(5, 8, 7),Sym(8)!(1, 2)(3, 
4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3)(6, 8),Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(5, 6, 
8),Sym(8)!(1, 6, 3, 8, 2, 5)(4, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 
4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(5, 6, 8),Sym(8)!(2, 3)(5, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 
4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 8, 3, 6, 2, 5)(4, 7),Sym(8)!(1, 3, 2)(5, 6, 
8),Sym(8)!(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(5, 8, 7),Sym(8)!(3, 4)(5, 7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 
4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 8, 3, 6, 2, 5)(4, 7),Sym(8)!(1, 3, 2)(5, 6, 
8),Sym(8)!(5, 6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(5, 7, 8),Sym(8)!(2, 4, 
3)(5, 7, 8)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 
4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(1, 3, 2)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 
4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(5, 6, 8),Sym(8)!(2, 3)(5, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 
4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(1, 8, 3, 5, 2, 6)(4, 
7),Sym(8)!(1, 3, 2)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 
4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>,
  sub<Sym(8)|Sym(8)!(1, 8, 3, 6, 2, 5)(4, 7),Sym(8)!(1, 3, 2)(5, 6, 
8),Sym(8)!(5, 6, 8)>
],
9/8,
0.0207988447155039895764176071379>,
<sub<Sym(8)|Sym(8)!(1, 6, 4, 7, 2, 8)(3, 5),Sym(8)!(1, 8, 3, 6, 2, 7)(4, 5)>,
[
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8)(3, 7)(4, 5),Sym(8)!(1, 3, 4)(5, 7, 
6),Sym(8)!(1, 3)(2, 4)(5, 6)(7, 8),Sym(8)!(1, 2)(3, 4)(5, 7)(6, 8),Sym(8)!(1, 
4)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 6)(2, 8, 4, 5, 3, 7),Sym(8)!(2, 3)(5, 8),Sym(8)!(2, 3, 
4)(5, 8, 7),Sym(8)!(1, 2)(3, 4)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4)(5, 7)(6, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3)(6, 8),Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(5, 6, 
8),Sym(8)!(1, 6, 3, 8, 2, 5)(4, 7)>,
  sub<Sym(8)|Sym(8)!(2, 3)(7, 8),Sym(8)!(1, 6)(2, 8, 3, 7, 4, 5),Sym(8)!(5, 8, 
7),Sym(8)!(2, 3, 4)(5, 8, 7)>
],
9/8,
0.0236996902210455488313457163674>,
<sub<Sym(10)|Sym(10)!(1, 3, 2, 4)(5, 7, 10)(6, 8, 9),Sym(10)!(1, 2, 3)(5, 10, 7,
6, 9, 8)>,
[
  sub<Sym(10)|Sym(10)!(1, 2)(3, 4)(7, 8)(9, 10),Sym(10)!(1, 4)(2, 3)(5, 6)(7, 
8),Sym(10)!(1, 2, 3)(5, 9, 7)(6, 10, 8)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3)(5, 9, 8)(6, 10, 7),Sym(10)!(1, 2)(3, 4)(5, 6)(7,
8),Sym(10)!(1, 4)(2, 3)(7, 8)(9, 10)>,
  sub<Sym(10)|Sym(10)!(3, 4),Sym(10)!(5, 9, 8)(6, 10, 7),Sym(10)!(1, 3, 4)>,
  sub<Sym(10)|Sym(10)!(1, 3, 2),Sym(10)!(5, 9, 7)(6, 10, 8),Sym(10)!(1, 3)(5, 
6)(7, 8)(9, 10)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(10)|Sym(10)!(1, 2)(3, 8)(4, 5)(6, 7),Sym(10)!(1, 8, 7, 2, 4, 5)(3, 
6)(9, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 6)(3, 4)(5, 8),Sym(10)!(1, 3)(2, 8)(4, 7)(5, 
6),Sym(10)!(1, 7, 4)(2, 5, 8)>,
  sub<Sym(10)|Sym(10)!(1, 3)(2, 6)(4, 7)(5, 8),Sym(10)!(1, 4)(2, 5)(3, 7)(6, 
8),Sym(10)!(3, 7, 4)(5, 6, 8)>,
  sub<Sym(10)|Sym(10)!(2, 8, 5),Sym(10)!(1, 4, 7)(2, 5, 8),Sym(10)!(1, 8, 7, 2, 
4, 5)(3, 6)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 5)(2, 4)(3, 6)(7, 8),Sym(10)!(1, 4, 3)(2, 5, 
6),Sym(10)!(1, 3, 4)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(10)|Sym(10)!(1, 2)(3, 8)(4, 5)(6, 7),Sym(10)!(1, 8, 7, 2, 4, 5)(3, 
6)(9, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 6)(3, 4)(5, 8),Sym(10)!(1, 5)(2, 3)(4, 8)(6, 
7),Sym(10)!(1, 7, 3)(2, 6, 5),Sym(10)!(1, 3)(2, 5)(4, 7)(6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 7)(2, 5)(3, 4)(6, 8),Sym(10)!(1, 3)(2, 6)(4, 7)(5, 
8),Sym(10)!(3, 4, 7)(5, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 6, 4, 8, 7, 5)(9, 10),Sym(10)!(3, 7, 
4),Sym(10)!(3, 4, 7)(5, 8, 6)>,
  sub<Sym(10)|Sym(10)!(1, 5)(2, 3)(4, 8)(6, 7),Sym(10)!(1, 7, 3),Sym(10)!(1, 3, 
7)(2, 5, 6)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(10)|Sym(10)!(1, 2)(3, 8)(4, 5)(6, 7),Sym(10)!(1, 8, 7, 2, 4, 5)(3, 
6)(9, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 4, 3)(2, 8, 6),Sym(10)!(1, 6)(2, 4)(3, 8)(5, 
7),Sym(10)!(1, 7)(2, 8)(3, 4)(5, 6),Sym(10)!(1, 3)(2, 5)(4, 7)(6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 3)(2, 6)(4, 7)(5, 8),Sym(10)!(1, 4, 7)(2, 6, 
5),Sym(10)!(1, 7)(2, 8)(3, 4)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 2, 7, 6, 4, 5)(3, 8)(9, 10),Sym(10)!(1, 4, 7)(2, 6, 
5),Sym(10)!(2, 5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 5)(2, 4)(3, 6)(7, 8),Sym(10)!(1, 7, 3),Sym(10)!(1, 3, 
7)(5, 8, 6)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(10)|Sym(10)!(1, 2)(3, 8)(4, 5)(6, 7),Sym(10)!(1, 8, 7, 2, 4, 5)(3, 
6)(9, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 4, 3)(2, 8, 6),Sym(10)!(1, 6)(2, 4)(3, 8)(5, 
7),Sym(10)!(1, 7)(2, 8)(3, 4)(5, 6),Sym(10)!(1, 3)(2, 5)(4, 7)(6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 3)(2, 6)(4, 7)(5, 8),Sym(10)!(1, 5)(2, 7)(3, 8)(4, 
6),Sym(10)!(1, 4, 7)(2, 6, 5),Sym(10)!(1, 7)(2, 8)(3, 4)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 2, 7, 6, 4, 5)(3, 8)(9, 10),Sym(10)!(1, 4, 7)(2, 6, 
5),Sym(10)!(2, 5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 5)(2, 4)(3, 6)(7, 8),Sym(10)!(1, 7, 3),Sym(10)!(1, 3, 
7)(5, 8, 6)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(10)|Sym(10)!(1, 2)(3, 8)(4, 5)(6, 7),Sym(10)!(1, 8, 7, 2, 4, 5)(3, 
6)(9, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 6)(3, 4)(5, 8),Sym(10)!(1, 5)(2, 3, 8, 4, 6, 
7)(9, 10),Sym(10)!(1, 3)(2, 8)(4, 7)(5, 6),Sym(10)!(1, 7, 4)(2, 5, 8)>,
  sub<Sym(10)|Sym(10)!(1, 3)(2, 6)(4, 7)(5, 8),Sym(10)!(1, 4)(2, 5)(3, 7)(6, 
8),Sym(10)!(3, 7, 4)(5, 6, 8)>,
  sub<Sym(10)|Sym(10)!(2, 8, 5),Sym(10)!(1, 4, 7)(2, 5, 8),Sym(10)!(1, 8, 7, 2, 
4, 5)(3, 6)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 5)(2, 4)(3, 6)(7, 8),Sym(10)!(1, 4, 3)(2, 5, 
6),Sym(10)!(1, 3, 4)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(10)|Sym(10)!(1, 2)(3, 8)(4, 5)(6, 7),Sym(10)!(1, 8, 7, 2, 4, 5)(3, 
6)(9, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 6)(3, 4)(5, 8),Sym(10)!(1, 5)(2, 3, 8, 4, 6, 
7)(9, 10),Sym(10)!(1, 3)(2, 8)(4, 7)(5, 6),Sym(10)!(1, 7, 4)(2, 5, 8)>,
  sub<Sym(10)|Sym(10)!(1, 3)(2, 6)(4, 7)(5, 8),Sym(10)!(1, 4)(2, 5)(3, 7)(6, 
8),Sym(10)!(3, 7, 4)(5, 6, 8),Sym(10)!(1, 2)(3, 8)(4, 5)(6, 7)>,
  sub<Sym(10)|Sym(10)!(2, 8, 5),Sym(10)!(1, 4, 7)(2, 5, 8),Sym(10)!(1, 8, 7, 2, 
4, 5)(3, 6)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 5)(2, 4)(3, 6)(7, 8),Sym(10)!(1, 4, 3)(2, 5, 
6),Sym(10)!(1, 3, 4)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(10)|Sym(10)!(1, 2)(3, 8)(4, 5)(6, 7),Sym(10)!(1, 8, 7, 2, 4, 5)(3, 
6)(9, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 6)(3, 4)(5, 8),Sym(10)!(1, 5)(2, 3)(4, 8)(6, 
7)(9, 10),Sym(10)!(1, 7, 3)(2, 6, 5),Sym(10)!(1, 3)(2, 5)(4, 7)(6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 7)(2, 5)(3, 4)(6, 8),Sym(10)!(1, 3)(2, 6)(4, 7)(5, 
8),Sym(10)!(3, 4, 7)(5, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 6, 4, 8, 7, 5)(9, 10),Sym(10)!(3, 7, 
4),Sym(10)!(3, 4, 7)(5, 8, 6)>,
  sub<Sym(10)|Sym(10)!(1, 5)(2, 3)(4, 8)(6, 7),Sym(10)!(1, 7, 3),Sym(10)!(1, 3, 
7)(2, 5, 6)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(10)|Sym(10)!(1, 2)(3, 8)(4, 5)(6, 7),Sym(10)!(1, 8, 7, 2, 4, 5)(3, 
6)(9, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 6)(3, 4)(5, 8),Sym(10)!(1, 5)(2, 3)(4, 8)(6, 
7)(9, 10),Sym(10)!(1, 7, 3)(2, 6, 5),Sym(10)!(1, 3)(2, 5)(4, 7)(6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 4)(2, 5)(3, 7)(6, 8),Sym(10)!(1, 2)(3, 8)(4, 5)(6, 
7),Sym(10)!(1, 3)(2, 8)(4, 7)(5, 6),Sym(10)!(3, 4, 7)(5, 6, 8)>,
  sub<Sym(10)|Sym(10)!(2, 8, 5),Sym(10)!(1, 3, 4)(2, 5, 8),Sym(10)!(1, 2, 4, 5, 
3, 8)(6, 7)(9, 10)>,
  sub<Sym(10)|Sym(10)!(3, 7, 4)(5, 6, 8),Sym(10)!(1, 2)(3, 8)(4, 5)(6, 
7),Sym(10)!(5, 8, 6)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(10)|Sym(10)!(1, 2)(3, 8)(4, 5)(6, 7),Sym(10)!(1, 8, 7, 2, 4, 5)(3, 
6)(9, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 6)(3, 4)(5, 8),Sym(10)!(1, 5)(2, 3)(4, 8)(6, 
7)(9, 10),Sym(10)!(1, 7, 3)(2, 6, 5),Sym(10)!(1, 3)(2, 5)(4, 7)(6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 7)(2, 5)(3, 4)(6, 8),Sym(10)!(1, 3)(2, 6)(4, 7)(5, 
8),Sym(10)!(1, 8, 7, 2, 4, 5)(3, 6)(9, 10),Sym(10)!(3, 4, 7)(5, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 6, 4, 8, 7, 5)(9, 10),Sym(10)!(3, 7, 
4),Sym(10)!(3, 4, 7)(5, 8, 6)>,
  sub<Sym(10)|Sym(10)!(1, 5)(2, 3)(4, 8)(6, 7),Sym(10)!(1, 7, 3),Sym(10)!(1, 3, 
7)(2, 5, 6)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(10)|Sym(10)!(1, 6, 2, 5)(7, 8, 9, 10),Sym(10)!(1, 3)(2, 4)(7, 8, 10, 
9),Sym(10)!(1, 4, 2, 3)(5, 6)(8, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 2)(5, 6)(7, 10)(8, 9),Sym(10)!(1, 5, 3)(2, 6, 4)(7, 8,
9),Sym(10)!(3, 4)(5, 6)(7, 9)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 2)(5, 6)(7, 10)(8, 9),Sym(10)!(1, 5, 4)(2, 6, 3)(7, 9,
8),Sym(10)!(1, 2)(3, 4)(7, 9)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 3)(2, 4)(5, 6)(7, 9),Sym(10)!(1, 6, 4)(2, 5, 
3),Sym(10)!(1, 4, 6)(2, 3, 5)(7, 10, 9)>,
  sub<Sym(10)|Sym(10)!(1, 3, 6)(2, 4, 5)(7, 8, 10),Sym(10)!(3, 6)(4, 5)(7, 
10),Sym(10)!(1, 6, 3)(2, 5, 4)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(10)|Sym(10)!(1, 6, 2, 5)(7, 8, 9, 10),Sym(10)!(1, 3)(2, 4)(7, 8, 10, 
9),Sym(10)!(1, 4, 2, 3)(5, 6)(8, 10)>,
[
  sub<Sym(10)|Sym(10)!(3, 4)(5, 6)(7, 8)(9, 10),Sym(10)!(1, 3, 2, 4)(5, 6)(7, 9,
10, 8),Sym(10)!(1, 2)(5, 6)(7, 9)(8, 10),Sym(10)!(1, 4, 6)(2, 3, 5)(7, 10, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(5, 6)(7, 10)(8, 9),Sym(10)!(1, 5, 4)(2, 6, 3)(7, 9,
8),Sym(10)!(1, 2)(3, 4)(7, 9)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 3)(2, 4)(5, 6)(7, 9),Sym(10)!(1, 6, 4)(2, 5, 
3),Sym(10)!(1, 4, 6)(2, 3, 5)(7, 10, 9)>,
  sub<Sym(10)|Sym(10)!(1, 5)(2, 6)(9, 10),Sym(10)!(1, 3, 5)(2, 4, 6),Sym(10)!(1,
5, 3)(2, 6, 4)(8, 10, 9)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(10)|Sym(10)!(1, 6, 2, 5)(7, 8, 9, 10),Sym(10)!(1, 3)(2, 4)(7, 8, 10, 
9),Sym(10)!(1, 4, 2, 3)(5, 6)(8, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 4, 5)(2, 3, 6)(7, 10, 8),Sym(10)!(1, 2)(5, 6)(7, 
10)(8, 9),Sym(10)!(1, 6)(2, 5)(3, 4)(7, 10),Sym(10)!(1, 2)(3, 4)(7, 9)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 3, 6)(2, 4, 5)(8, 9, 10),Sym(10)!(1, 2)(5, 6)(7, 
10)(8, 9),Sym(10)!(3, 4)(5, 6)(7, 9)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4, 5)(2, 3, 6),Sym(10)!(1, 5, 4)(2, 6, 3)(7, 10, 
8),Sym(10)!(1, 6)(2, 5)(3, 4)(7, 10)>,
  sub<Sym(10)|Sym(10)!(1, 3)(2, 4)(9, 10),Sym(10)!(1, 3, 5)(2, 4, 6),Sym(10)!(1,
5, 3)(2, 6, 4)(7, 9, 10)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(10)|Sym(10)!(1, 6, 2, 5)(7, 8, 9, 10),Sym(10)!(1, 3)(2, 4)(7, 8, 10, 
9),Sym(10)!(1, 4, 2, 3)(5, 6)(8, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 4, 5)(2, 3, 6)(7, 10, 8),Sym(10)!(1, 2)(5, 6)(7, 
10)(8, 9),Sym(10)!(1, 6)(2, 5)(3, 4)(7, 10),Sym(10)!(1, 2)(3, 4)(7, 9)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4, 2, 3)(5, 6)(7, 9, 10, 8),Sym(10)!(3, 4)(5, 6)(7, 
8)(9, 10),Sym(10)!(1, 2)(5, 6)(7, 9)(8, 10),Sym(10)!(1, 6, 4)(2, 5, 3)(8, 10, 
9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 6)(2, 3, 5)(8, 9, 10),Sym(10)!(1, 6, 4)(2, 5, 
3),Sym(10)!(1, 2)(3, 6)(4, 5)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 3)(2, 4)(9, 10),Sym(10)!(1, 3, 5)(2, 4, 6),Sym(10)!(1,
5, 3)(2, 6, 4)(7, 9, 10)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(10)|Sym(10)!(1, 6, 2, 5)(7, 8, 9, 10),Sym(10)!(1, 3)(2, 4)(7, 8, 10, 
9),Sym(10)!(1, 4, 2, 3)(5, 6)(8, 10)>,
[
  sub<Sym(10)|Sym(10)!(3, 4)(5, 6)(7, 8)(9, 10),Sym(10)!(1, 4)(2, 3)(5, 6)(8, 
9),Sym(10)!(1, 2)(5, 6)(7, 9)(8, 10),Sym(10)!(1, 6, 4)(2, 5, 3)(7, 9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 2)(5, 6)(7, 10)(8, 9),Sym(10)!(1, 5, 4)(2, 6, 3)(7, 9,
8),Sym(10)!(1, 2)(3, 4)(7, 9)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 3)(2, 4)(5, 6)(7, 9),Sym(10)!(1, 6, 4)(2, 5, 
3),Sym(10)!(1, 4, 6)(2, 3, 5)(7, 10, 9)>,
  sub<Sym(10)|Sym(10)!(1, 5)(2, 6)(9, 10),Sym(10)!(1, 3, 5)(2, 4, 6),Sym(10)!(1,
5, 3)(2, 6, 4)(8, 10, 9)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(10)|Sym(10)!(1, 6, 2, 5)(7, 8, 9, 10),Sym(10)!(1, 3)(2, 4)(7, 8, 10, 
9),Sym(10)!(1, 4, 2, 3)(5, 6)(8, 10)>,
[
  sub<Sym(10)|Sym(10)!(3, 4)(5, 6)(7, 8)(9, 10),Sym(10)!(1, 4)(2, 3)(5, 6)(8, 
9),Sym(10)!(1, 2)(5, 6)(7, 9)(8, 10),Sym(10)!(1, 6, 4)(2, 5, 3)(7, 9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 5, 3)(2, 6, 4)(8, 9, 10),Sym(10)!(1, 6)(2, 5)(3, 4)(9,
10),Sym(10)!(1, 2)(5, 6)(7, 8)(9, 10),Sym(10)!(3, 4)(5, 6)(7, 9)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 6)(2, 5)(3, 4)(9, 10),Sym(10)!(1, 3, 5)(2, 4, 
6),Sym(10)!(1, 5, 3)(2, 6, 4)(8, 10, 9)>,
  sub<Sym(10)|Sym(10)!(1, 3, 6)(2, 4, 5)(7, 9, 8),Sym(10)!(3, 6)(4, 5)(7, 
8),Sym(10)!(1, 6, 3)(2, 5, 4)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(10)|Sym(10)!(1, 6, 2, 5)(7, 8, 9, 10),Sym(10)!(1, 3)(2, 4)(7, 8, 10, 
9),Sym(10)!(1, 4, 2, 3)(5, 6)(8, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 6, 2, 5)(3, 4)(7, 9, 10, 8),Sym(10)!(1, 4, 5)(2, 3, 
6)(7, 10, 8),Sym(10)!(1, 2)(5, 6)(7, 10)(8, 9),Sym(10)!(1, 2)(3, 4)(7, 9)(8, 
10)>,
  sub<Sym(10)|Sym(10)!(1, 3, 6)(2, 4, 5)(8, 9, 10),Sym(10)!(1, 2)(5, 6)(7, 
10)(8, 9),Sym(10)!(3, 4)(5, 6)(7, 9)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4, 5)(2, 3, 6),Sym(10)!(1, 5, 4)(2, 6, 3)(7, 10, 
8),Sym(10)!(1, 6)(2, 5)(3, 4)(7, 10)>,
  sub<Sym(10)|Sym(10)!(1, 3)(2, 4)(9, 10),Sym(10)!(1, 3, 5)(2, 4, 6),Sym(10)!(1,
5, 3)(2, 6, 4)(7, 9, 10)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(10)|Sym(10)!(1, 6, 2, 5)(7, 8, 9, 10),Sym(10)!(1, 3)(2, 4)(7, 8, 10, 
9),Sym(10)!(1, 4, 2, 3)(5, 6)(8, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 6, 2, 5)(3, 4)(7, 9, 10, 8),Sym(10)!(1, 4, 5)(2, 3, 
6)(7, 10, 8),Sym(10)!(1, 2)(5, 6)(7, 10)(8, 9),Sym(10)!(1, 2)(3, 4)(7, 9)(8, 
10)>,
  sub<Sym(10)|Sym(10)!(1, 4, 2, 3)(5, 6)(7, 9, 10, 8),Sym(10)!(3, 4)(5, 6)(7, 
8)(9, 10),Sym(10)!(1, 2)(5, 6)(7, 9)(8, 10),Sym(10)!(1, 6, 4)(2, 5, 3)(8, 10, 
9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 6)(2, 3, 5)(8, 9, 10),Sym(10)!(1, 6, 4)(2, 5, 
3),Sym(10)!(1, 2)(3, 6)(4, 5)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 3)(2, 4)(9, 10),Sym(10)!(1, 3, 5)(2, 4, 6),Sym(10)!(1,
5, 3)(2, 6, 4)(7, 9, 10)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(10)|Sym(10)!(1, 6, 2, 5)(7, 8, 9, 10),Sym(10)!(1, 3)(2, 4)(7, 8, 10, 
9),Sym(10)!(1, 4, 2, 3)(5, 6)(8, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 6, 2, 5)(3, 4)(7, 9, 10, 8),Sym(10)!(1, 4, 5)(2, 3, 
6)(7, 10, 8),Sym(10)!(1, 2)(5, 6)(7, 10)(8, 9),Sym(10)!(1, 2)(3, 4)(7, 9)(8, 
10)>,
  sub<Sym(10)|Sym(10)!(1, 2)(5, 6)(7, 10)(8, 9),Sym(10)!(1, 3, 5)(2, 4, 6)(7, 8,
10),Sym(10)!(1, 3)(2, 4)(5, 6)(9, 10),Sym(10)!(3, 4)(5, 6)(7, 9)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4, 6)(2, 3, 5)(8, 9, 10),Sym(10)!(1, 6, 4)(2, 5, 
3),Sym(10)!(1, 2)(3, 6)(4, 5)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 3, 6)(2, 4, 5)(7, 9, 8),Sym(10)!(3, 6)(4, 5)(7, 
8),Sym(10)!(1, 6, 3)(2, 5, 4)>
],
9/8,
0.0185306860651079834679798710047>,
<sub<Sym(15)|Sym(15)!(2, 3, 5, 4)(6, 12, 7, 14)(8, 11, 10, 15)(9, 
13),Sym(15)!(1, 15, 3, 12, 5, 14, 2, 11, 4, 13)(6, 9, 7, 10, 8)>,
[
  sub<Sym(15)|Sym(15)!(1, 3)(4, 5)(6, 10)(7, 9)(11, 15)(12, 14),Sym(15)!(1, 2, 
3, 4, 5)(6, 10, 9, 8, 7),Sym(15)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8),Sym(15)!(1, 5, 
3, 4)(6, 9, 10, 7)(11, 14, 15, 12)>,
  sub<Sym(15)|Sym(15)!(6, 13)(7, 14)(8, 15)(9, 11)(10, 12),Sym(15)!(1, 6, 13)(2,
7, 14)(3, 8, 15)(4, 9, 11)(5, 10, 12)>,
  sub<Sym(15)|Sym(15)!(6, 13)(7, 14)(8, 15)(9, 11)(10, 12),Sym(15)!(1, 3, 2, 
5)(7, 8, 10, 9)(11, 14, 15, 12),Sym(15)!(1, 8, 15)(2, 9, 11)(3, 10, 12)(4, 6, 
13)(5, 7, 14),Sym(15)!(1, 2)(3, 5)(7, 10)(8, 9)(11, 15)(12, 14)>,
  sub<Sym(15)|Sym(15)!(1, 13)(2, 14)(3, 15)(4, 11)(5, 12),Sym(15)!(2, 5)(3, 
4)(6, 7)(8, 10)(11, 15)(12, 14),Sym(15)!(2, 3, 5, 4)(6, 8, 7, 10)(11, 14, 15, 
12)>
],
16/15,
0.0100889840307913272510885955712>,
<sub<Sym(15)|Sym(15)!(2, 3, 5, 4)(6, 12, 7, 14)(8, 11, 10, 15)(9, 
13),Sym(15)!(1, 15, 3, 12, 5, 14, 2, 11, 4, 13)(6, 9, 7, 10, 8)>,
[
  sub<Sym(15)|Sym(15)!(1, 3)(4, 5)(6, 10)(7, 9)(11, 15)(12, 14),Sym(15)!(1, 2, 
3, 4, 5)(6, 10, 9, 8, 7),Sym(15)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8),Sym(15)!(1, 5, 
3, 4)(6, 9, 10, 7)(11, 14, 15, 12)>,
  sub<Sym(15)|Sym(15)!(6, 13)(7, 14)(8, 15)(9, 11)(10, 12),Sym(15)!(1, 6, 13)(2,
7, 14)(3, 8, 15)(4, 9, 11)(5, 10, 12)>,
  sub<Sym(15)|Sym(15)!(1, 13, 9)(2, 14, 10)(3, 15, 6)(4, 11, 7)(5, 12, 
8),Sym(15)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8),Sym(15)!(2, 5)(3, 4)(6, 7)(8, 10)(11,
15)(12, 14),Sym(15)!(2, 3, 5, 4)(6, 8, 7, 10)(11, 14, 15, 12)>,
  sub<Sym(15)|Sym(15)!(6, 13)(7, 14)(8, 15)(9, 11)(10, 12),Sym(15)!(1, 3, 2, 
5)(7, 8, 10, 9)(11, 14, 15, 12),Sym(15)!(1, 8, 15)(2, 9, 11)(3, 10, 12)(4, 6, 
13)(5, 7, 14),Sym(15)!(1, 2)(3, 5)(7, 10)(8, 9)(11, 15)(12, 14)>
],
16/15,
0.0100889840307913272510885955712>,
<sub<Sym(15)|Sym(15)!(2, 3, 5, 4)(6, 12, 7, 14)(8, 11, 10, 15)(9, 
13),Sym(15)!(1, 15, 3, 12, 5, 14, 2, 11, 4, 13)(6, 9, 7, 10, 8)>,
[
  sub<Sym(15)|Sym(15)!(1, 2, 4, 3)(6, 7, 9, 8)(11, 14, 15, 12),Sym(15)!(1, 3, 5,
2, 4)(6, 7, 8, 9, 10)(11, 13, 15, 12, 14),Sym(15)!(1, 4)(2, 3)(6, 9)(7, 8)(11, 
15)(12, 14),Sym(15)!(1, 14)(2, 15)(3, 11)(4, 12)(5, 13)>,
  sub<Sym(15)|Sym(15)!(1, 10)(2, 9)(3, 8)(4, 7)(5, 6)(11, 13)(14, 
15),Sym(15)!(1, 13, 7)(2, 14, 8)(3, 15, 9)(4, 11, 10)(5, 12, 6)>,
  sub<Sym(15)|Sym(15)!(1, 2, 4, 3)(6, 7, 9, 8)(11, 14, 15, 12),Sym(15)!(1, 6, 
14)(2, 7, 15)(3, 8, 11)(4, 9, 12)(5, 10, 13),Sym(15)!(1, 6)(2, 7)(3, 8)(4, 9)(5,
10),Sym(15)!(1, 4)(2, 3)(6, 9)(7, 8)(11, 15)(12, 14)>,
  sub<Sym(15)|Sym(15)!(1, 9)(2, 10)(3, 6)(4, 7)(5, 8),Sym(15)!(1, 3, 2, 5)(6, 
10, 8, 9)(11, 15, 13, 14),Sym(15)!(1, 2)(3, 5)(6, 8)(9, 10)(11, 13)(14, 15)>
],
16/15,
0.0100889840307913272510885955712>,
<sub<Sym(15)|Sym(15)!(2, 3, 5, 4)(6, 12, 7, 14)(8, 11, 10, 15)(9, 
13),Sym(15)!(1, 15, 3, 12, 5, 14, 2, 11, 4, 13)(6, 9, 7, 10, 8)>,
[
  sub<Sym(15)|Sym(15)!(1, 2, 4, 3)(6, 7, 9, 8)(11, 14, 15, 12),Sym(15)!(1, 3, 5,
2, 4)(6, 7, 8, 9, 10)(11, 13, 15, 12, 14),Sym(15)!(1, 4)(2, 3)(6, 9)(7, 8)(11, 
15)(12, 14),Sym(15)!(1, 14)(2, 15)(3, 11)(4, 12)(5, 13)>,
  sub<Sym(15)|Sym(15)!(1, 10)(2, 9)(3, 8)(4, 7)(5, 6)(11, 13)(14, 
15),Sym(15)!(1, 13, 7)(2, 14, 8)(3, 15, 9)(4, 11, 10)(5, 12, 6)>,
  sub<Sym(15)|Sym(15)!(1, 9, 14)(2, 10, 15)(3, 6, 11)(4, 7, 12)(5, 8, 
13),Sym(15)!(1, 3, 2, 5)(6, 10, 8, 9)(11, 15, 13, 14),Sym(15)!(1, 14)(2, 15)(3, 
11)(4, 12)(5, 13),Sym(15)!(1, 2)(3, 5)(6, 8)(9, 10)(11, 13)(14, 15)>,
  sub<Sym(15)|Sym(15)!(1, 2, 4, 3)(6, 7, 9, 8)(11, 14, 15, 12),Sym(15)!(1, 6, 
14)(2, 7, 15)(3, 8, 11)(4, 9, 12)(5, 10, 13),Sym(15)!(1, 6)(2, 7)(3, 8)(4, 9)(5,
10),Sym(15)!(1, 4)(2, 3)(6, 9)(7, 8)(11, 15)(12, 14)>
],
16/15,
0.0100889840307913272510885955712>,
<sub<Sym(10)|Sym(10)!(1, 4, 5, 7, 10, 2, 3, 6, 8, 9),Sym(10)!(1, 4, 7, 6)(2, 3, 
8, 5)(9, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 7, 3, 10, 5)(2, 8, 4, 9, 6),Sym(10)!(1, 7)(2, 8)(3, 
5)(4, 6),Sym(10)!(1, 3, 7, 5)(2, 4, 8, 6)>,
  sub<Sym(10)|Sym(10)!(3, 9)(4, 10)(5, 8)(6, 7),Sym(10)!(1, 3, 6, 7, 9)(2, 4, 5,
8, 10),Sym(10)!(3, 6, 9, 7)(4, 5, 10, 8)>,
  sub<Sym(10)|Sym(10)!(5, 6)(7, 8),Sym(10)!(3, 9)(4, 10)(5, 8)(6, 7),Sym(10)!(1,
2)(3, 4)(5, 6),Sym(10)!(3, 6, 9, 7)(4, 5, 10, 8),Sym(10)!(3, 4)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 6)(2, 5)(7, 9)(8, 10),Sym(10)!(7, 8)(9, 
10),Sym(10)!(1, 2)(5, 6),Sym(10)!(1, 10, 6, 8)(2, 9, 5, 7)>
],
32/25,
0.0382049514435327362702307047693>,
<sub<Sym(10)|Sym(10)!(1, 4, 5, 7, 10, 2, 3, 6, 8, 9),Sym(10)!(1, 4, 7, 6)(2, 3, 
8, 5)(9, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 7, 3, 10, 5)(2, 8, 4, 9, 6),Sym(10)!(1, 4, 7, 6)(2, 3,
8, 5)(9, 10),Sym(10)!(1, 7)(2, 8)(3, 5)(4, 6)>,
  sub<Sym(10)|Sym(10)!(3, 9)(4, 10)(5, 8)(6, 7),Sym(10)!(1, 3, 6, 7, 9)(2, 4, 5,
8, 10),Sym(10)!(3, 6, 9, 7)(4, 5, 10, 8)>,
  sub<Sym(10)|Sym(10)!(1, 2)(5, 6)(7, 8)(9, 10),Sym(10)!(1, 6)(2, 5)(7, 9)(8, 
10),Sym(10)!(1, 2)(3, 4)(5, 6),Sym(10)!(1, 10, 6, 8)(2, 9, 5, 7)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 4)(9, 10),Sym(10)!(3, 4)(5, 6)(7, 8)(9, 
10),Sym(10)!(3, 9)(4, 10)(5, 8)(6, 7),Sym(10)!(3, 6, 9, 7)(4, 5, 10, 8)>
],
32/25,
0.0382049514435327362702307047693>,
<sub<Sym(10)|Sym(10)!(1, 4, 5, 7, 10, 2, 3, 6, 8, 9),Sym(10)!(1, 4, 7, 6)(2, 3, 
8, 5)(9, 10)>,
[
  sub<Sym(10)|Sym(10)!(1, 7, 3, 10, 5)(2, 8, 4, 9, 6),Sym(10)!(1, 4, 7, 6)(2, 3,
8, 5)(9, 10),Sym(10)!(1, 7)(2, 8)(3, 5)(4, 6)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 5, 9, 8)(4, 6, 10, 7),Sym(10)!(3, 9)(4, 10)(5, 
8)(6, 7),Sym(10)!(1, 3, 6, 7, 9)(2, 4, 5, 8, 10)>,
  sub<Sym(10)|Sym(10)!(3, 5, 9, 7)(4, 6, 10, 8),Sym(10)!(5, 6)(7, 8),Sym(10)!(3,
9)(4, 10)(5, 7)(6, 8),Sym(10)!(1, 2)(3, 4)(5, 6),Sym(10)!(3, 4)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 9, 6, 7)(2, 10, 5, 8)(3, 4),Sym(10)!(1, 6)(2, 5)(7, 
9)(8, 10),Sym(10)!(7, 8)(9, 10),Sym(10)!(1, 2)(5, 6)>
],
32/25,
0.0382049514435327362702307047693>,
<sub<Sym(9)|Sym(9)!(1, 7, 6, 2, 8, 5, 3, 9, 4),Sym(9)!(1, 4, 2, 6, 3, 5)(8, 9)>,
[
  sub<Sym(9)|Sym(9)!(1, 4, 9)(2, 6, 7)(3, 5, 8),Sym(9)!(5, 6)(7, 8),Sym(9)!(2, 
3)(7, 8)>,
  sub<Sym(9)|Sym(9)!(1, 8, 4)(2, 7, 5)(3, 9, 6),Sym(9)!(5, 6)(7, 9),Sym(9)!(2, 
3)(5, 6)>,
  sub<Sym(9)|Sym(9)!(1, 3)(4, 6),Sym(9)!(4, 6)(8, 9),Sym(9)!(4, 9, 6, 8)(5, 
7),Sym(9)!(1, 8, 6)(2, 7, 5)(3, 9, 4)>,
  sub<Sym(9)|Sym(9)!(4, 5)(8, 9),Sym(9)!(1, 2)(8, 9),Sym(9)!(1, 8, 4)(2, 9, 
5)(3, 7, 6)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(1, 5, 9)(2, 4, 8)(3, 6, 7),Sym(9)!(1, 
3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(1, 3)(7, 9),Sym(9)!(1, 4, 7)(2, 5, 
8)(3, 6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 7, 6)(2, 9, 5)(3, 8, 4),Sym(9)!(2, 3)(8, 9),Sym(9)!(2, 
3)(4, 5),Sym(9)!(1, 6)(2, 5)(3, 4)>,
  sub<Sym(9)|Sym(9)!(1, 2)(7, 8),Sym(9)!(4, 5)(7, 8),Sym(9)!(1, 5, 7)(2, 4, 
8)(3, 6, 9)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(1, 5, 9)(2, 4, 8)(3, 6, 7),Sym(9)!(1, 
3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(1, 3)(7, 9),Sym(9)!(1, 4, 7)(2, 5, 
8)(3, 6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 5, 8)(2, 4, 9)(3, 6, 7),Sym(9)!(4, 5)(8, 9),Sym(9)!(1, 
2)(8, 9),Sym(9)!(4, 9)(5, 8)(6, 7)>,
  sub<Sym(9)|Sym(9)!(4, 5)(7, 8),Sym(9)!(2, 3)(4, 5),Sym(9)!(1, 6, 9)(2, 4, 
7)(3, 5, 8)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(1, 3)(7, 9),Sym(9)!(1, 4, 7)(2, 5, 
8)(3, 6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 7, 6)(2, 9, 5)(3, 8, 4),Sym(9)!(2, 3)(8, 9),Sym(9)!(2, 
3)(4, 5),Sym(9)!(1, 6)(2, 5)(3, 4)>,
  sub<Sym(9)|Sym(9)!(1, 2)(7, 8),Sym(9)!(4, 5)(7, 8),Sym(9)!(1, 5, 7)(2, 4, 
8)(3, 6, 9)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(1, 3)(7, 9),Sym(9)!(1, 4, 7)(2, 5, 
8)(3, 6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 5, 8)(2, 4, 9)(3, 6, 7),Sym(9)!(4, 5)(8, 9),Sym(9)!(1, 
2)(8, 9),Sym(9)!(4, 9)(5, 8)(6, 7)>,
  sub<Sym(9)|Sym(9)!(4, 5)(7, 8),Sym(9)!(2, 3)(4, 5),Sym(9)!(1, 6, 9)(2, 4, 
7)(3, 5, 8)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(1, 3)(7, 9),Sym(9)!(1, 4, 7)(2, 5, 
8)(3, 6, 9)>,
  sub<Sym(9)|Sym(9)!(4, 5)(7, 8),Sym(9)!(2, 3)(4, 5),Sym(9)!(1, 6, 9)(2, 4, 
7)(3, 5, 8),Sym(9)!(1, 6)(2, 4)(3, 5)>,
  sub<Sym(9)|Sym(9)!(1, 5, 8)(2, 4, 9)(3, 6, 7),Sym(9)!(4, 5)(8, 9),Sym(9)!(1, 
2)(8, 9),Sym(9)!(4, 9)(5, 8)(6, 7)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(1, 3)(7, 9),Sym(9)!(1, 4, 7)(2, 5, 
8)(3, 6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 2)(7, 8),Sym(9)!(4, 5)(7, 8),Sym(9)!(1, 5, 7)(2, 4, 
8)(3, 6, 9),Sym(9)!(4, 8)(5, 7)(6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 7, 6)(2, 9, 5)(3, 8, 4),Sym(9)!(2, 3)(8, 9),Sym(9)!(2, 
3)(4, 5),Sym(9)!(1, 6)(2, 5)(3, 4)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(1, 2)(5, 6),Sym(9)!(1, 9, 5)(2, 8, 6)(3, 7, 4),Sym(9)!(5, 
6)(8, 9),Sym(9)!(4, 7)(5, 9)(6, 8)>,
  sub<Sym(9)|Sym(9)!(1, 2, 3)(4, 5, 6)(7, 8, 9),Sym(9)!(4, 7)(5, 8)(6, 
9),Sym(9)!(1, 9, 4)(2, 7, 5)(3, 8, 6)>,
  sub<Sym(9)|Sym(9)!(1, 3, 2)(4, 5, 6)(7, 9, 8),Sym(9)!(1, 6, 8)(2, 5, 9)(3, 4, 
7),Sym(9)!(4, 8)(5, 7)(6, 9)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(1, 2)(5, 6),Sym(9)!(1, 9, 5)(2, 8, 6)(3, 7, 4),Sym(9)!(5, 
6)(8, 9),Sym(9)!(4, 7)(5, 9)(6, 8)>,
  sub<Sym(9)|Sym(9)!(1, 3, 2)(4, 5, 6),Sym(9)!(1, 2, 3)(4, 5, 6)(7, 8, 
9),Sym(9)!(4, 7)(5, 8)(6, 9),Sym(9)!(1, 8, 6)(2, 9, 4)(3, 7, 5)>,
  sub<Sym(9)|Sym(9)!(1, 3, 2)(4, 5, 6)(7, 9, 8),Sym(9)!(1, 6, 8)(2, 5, 9)(3, 4, 
7)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(1, 2)(5, 6),Sym(9)!(1, 9, 5)(2, 8, 6)(3, 7, 4),Sym(9)!(5, 
6)(8, 9),Sym(9)!(4, 7)(5, 9)(6, 8)>,
  sub<Sym(9)|Sym(9)!(1, 3, 2)(4, 5, 6),Sym(9)!(1, 2, 3)(4, 5, 6)(7, 8, 
9),Sym(9)!(4, 7)(5, 8)(6, 9),Sym(9)!(1, 8, 6)(2, 9, 4)(3, 7, 5)>,
  sub<Sym(9)|Sym(9)!(1, 3, 2)(4, 5, 6)(7, 9, 8),Sym(9)!(1, 4, 9)(2, 6, 7)(3, 5, 
8),Sym(9)!(1, 8)(2, 9)(3, 7)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(1, 2)(5, 6),Sym(9)!(1, 9, 5)(2, 8, 6)(3, 7, 4),Sym(9)!(5, 
6)(8, 9),Sym(9)!(4, 7)(5, 9)(6, 8)>,
  sub<Sym(9)|Sym(9)!(1, 3, 2)(4, 5, 6),Sym(9)!(1, 2, 3)(4, 5, 6)(7, 8, 
9),Sym(9)!(4, 7)(5, 8)(6, 9),Sym(9)!(1, 8, 6)(2, 9, 4)(3, 7, 5)>,
  sub<Sym(9)|Sym(9)!(1, 3, 2)(4, 5, 6)(7, 9, 8),Sym(9)!(1, 6, 8)(2, 5, 9)(3, 4, 
7),Sym(9)!(4, 8)(5, 7)(6, 9)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(4, 7)(5, 8)(6, 9),Sym(9)!(1, 3)(7, 
9),Sym(9)!(1, 4, 7)(2, 5, 8)(3, 6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 7, 6)(2, 9, 5)(3, 8, 4),Sym(9)!(2, 3)(8, 9),Sym(9)!(2, 
3)(4, 5),Sym(9)!(1, 6)(2, 5)(3, 4)>,
  sub<Sym(9)|Sym(9)!(1, 2)(7, 8),Sym(9)!(4, 5)(7, 8),Sym(9)!(1, 5, 7)(2, 4, 
8)(3, 6, 9)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(4, 7)(5, 8)(6, 9),Sym(9)!(1, 3)(7, 
9),Sym(9)!(1, 4, 7)(2, 5, 8)(3, 6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 5, 8)(2, 4, 9)(3, 6, 7),Sym(9)!(4, 5)(8, 9),Sym(9)!(1, 
2)(8, 9),Sym(9)!(4, 9)(5, 8)(6, 7)>,
  sub<Sym(9)|Sym(9)!(4, 5)(7, 8),Sym(9)!(2, 3)(4, 5),Sym(9)!(1, 6, 9)(2, 4, 
7)(3, 5, 8)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(4, 7)(5, 8)(6, 9),Sym(9)!(1, 3)(7, 
9),Sym(9)!(1, 4, 7)(2, 5, 8)(3, 6, 9)>,
  sub<Sym(9)|Sym(9)!(4, 5)(7, 8),Sym(9)!(2, 3)(4, 5),Sym(9)!(1, 6, 9)(2, 4, 
7)(3, 5, 8),Sym(9)!(1, 6)(2, 4)(3, 5)>,
  sub<Sym(9)|Sym(9)!(1, 5, 8)(2, 4, 9)(3, 6, 7),Sym(9)!(4, 5)(8, 9),Sym(9)!(1, 
2)(8, 9),Sym(9)!(4, 9)(5, 8)(6, 7)>
],
9/8,
0.0203750668637371105286316701790>,
<sub<Sym(9)|Sym(9)!(1, 5, 2, 4)(3, 6)(7, 9),Sym(9)!(1, 8)(2, 7)(3, 9)(4, 5, 6)>,
[
  sub<Sym(9)|Sym(9)!(5, 6)(7, 9),Sym(9)!(4, 8)(5, 9)(6, 7),Sym(9)!(1, 5, 9)(2, 
4, 8)(3, 6, 7),Sym(9)!(1, 3)(7, 9)>,
  sub<Sym(9)|Sym(9)!(4, 6)(7, 9),Sym(9)!(4, 7)(5, 8)(6, 9),Sym(9)!(1, 3)(7, 
9),Sym(9)!(1, 4, 7)(2, 5, 8)(3, 6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 2)(7, 8),Sym(9)!(4, 5)(7, 8),Sym(9)!(1, 5, 7)(2, 4, 
8)(3, 6, 9),Sym(9)!(4, 8)(5, 7)(6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 7, 6)(2, 9, 5)(3, 8, 4),Sym(9)!(2, 3)(8, 9),Sym(9)!(2, 
3)(4, 5),Sym(9)!(1, 6)(2, 5)(3, 4)>
],
9/8,
0.0203750668637371105286316701790>,
<sub<Sym(9)|Sym(9)!(1, 2)(8, 9),Sym(9)!(1, 7, 5, 2, 8, 6)(3, 9, 4)>,
[
  sub<Sym(9)|Sym(9)!(1, 4, 9)(2, 5, 8)(3, 6, 7),Sym(9)!(1, 3)(4, 6),Sym(9)!(4, 
6)(7, 9)>,
  sub<Sym(9)|Sym(9)!(1, 4, 8)(2, 5, 7)(3, 6, 9),Sym(9)!(1, 3)(8, 9),Sym(9)!(4, 
6)(8, 9)>,
  sub<Sym(9)|Sym(9)!(1, 2)(5, 6),Sym(9)!(1, 5, 8)(2, 6, 7)(3, 4, 9),Sym(9)!(5, 
6)(7, 8),Sym(9)!(5, 6)>,
  sub<Sym(9)|Sym(9)!(2, 3)(4, 5),Sym(9)!(1, 6, 9)(2, 5, 8)(3, 4, 7),Sym(9)!(2, 
3)(7, 8)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 2)(8, 9),Sym(9)!(1, 7, 5, 2, 8, 6)(3, 9, 4)>,
[
  sub<Sym(9)|Sym(9)!(4, 5)(8, 9),Sym(9)!(4, 5),Sym(9)!(1, 4, 8)(2, 5, 9)(3, 6, 
7),Sym(9)!(1, 2)(4, 5)>,
  sub<Sym(9)|Sym(9)!(1, 2)(5, 6),Sym(9)!(1, 5, 8)(2, 6, 7)(3, 4, 9),Sym(9)!(5, 
6)(7, 8),Sym(9)!(5, 6)>,
  sub<Sym(9)|Sym(9)!(1, 3, 2)(4, 6, 5)(7, 9, 8),Sym(9)!(2, 3)(4, 6)(8, 
9),Sym(9)!(1, 6, 9)(2, 4, 7)(3, 5, 8)>,
  sub<Sym(9)|Sym(9)!(2, 3)(4, 6)(7, 8),Sym(9)!(1, 4, 7)(2, 6, 9)(3, 5, 
8),Sym(9)!(1, 3, 2)(4, 5, 6)(7, 8, 9)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 2)(8, 9),Sym(9)!(1, 7, 5, 2, 8, 6)(3, 9, 4)>,
[
  sub<Sym(9)|Sym(9)!(4, 5)(8, 9),Sym(9)!(4, 5),Sym(9)!(1, 4, 8)(2, 5, 9)(3, 6, 
7),Sym(9)!(1, 2)(4, 5)>,
  sub<Sym(9)|Sym(9)!(1, 2)(5, 6),Sym(9)!(1, 5, 8)(2, 6, 7)(3, 4, 9),Sym(9)!(5, 
6)(7, 8),Sym(9)!(5, 6)>,
  sub<Sym(9)|Sym(9)!(4, 5, 6)(7, 9, 8),Sym(9)!(1, 3)(4, 5)(7, 9),Sym(9)!(1, 4, 
8)(2, 5, 9)(3, 6, 7),Sym(9)!(1, 2, 3)(4, 6, 5)>,
  sub<Sym(9)|Sym(9)!(1, 4, 7)(2, 6, 9)(3, 5, 8),Sym(9)!(1, 2, 3)(4, 6, 5)(7, 9, 
8)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 2)(8, 9),Sym(9)!(1, 7, 5, 2, 8, 6)(3, 9, 4)>,
[
  sub<Sym(9)|Sym(9)!(4, 5)(8, 9),Sym(9)!(4, 5),Sym(9)!(1, 4, 8)(2, 5, 9)(3, 6, 
7),Sym(9)!(1, 2)(4, 5)>,
  sub<Sym(9)|Sym(9)!(1, 2)(5, 6),Sym(9)!(1, 5, 8)(2, 6, 7)(3, 4, 9),Sym(9)!(5, 
6)(7, 8),Sym(9)!(5, 6)>,
  sub<Sym(9)|Sym(9)!(4, 5, 6)(7, 9, 8),Sym(9)!(1, 3)(4, 5)(7, 9),Sym(9)!(1, 4, 
8)(2, 5, 9)(3, 6, 7),Sym(9)!(1, 2, 3)(4, 6, 5)>,
  sub<Sym(9)|Sym(9)!(2, 3)(4, 5)(7, 9),Sym(9)!(1, 4, 7)(2, 6, 9)(3, 5, 
8),Sym(9)!(1, 2, 3)(4, 6, 5)(7, 9, 8)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(9)|Sym(9)!(1, 2)(8, 9),Sym(9)!(1, 7, 5, 2, 8, 6)(3, 9, 4)>,
[
  sub<Sym(9)|Sym(9)!(4, 5)(8, 9),Sym(9)!(4, 5),Sym(9)!(1, 4, 8)(2, 5, 9)(3, 6, 
7),Sym(9)!(1, 2)(4, 5)>,
  sub<Sym(9)|Sym(9)!(1, 2)(5, 6),Sym(9)!(1, 5, 8)(2, 6, 7)(3, 4, 9),Sym(9)!(5, 
6)(7, 8),Sym(9)!(5, 6)>,
  sub<Sym(9)|Sym(9)!(4, 5, 6)(7, 9, 8),Sym(9)!(1, 3)(4, 5)(7, 9),Sym(9)!(1, 4, 
8)(2, 5, 9)(3, 6, 7),Sym(9)!(1, 2, 3)(4, 6, 5)>,
  sub<Sym(9)|Sym(9)!(2, 3)(4, 6)(7, 8),Sym(9)!(1, 4, 7)(2, 6, 9)(3, 5, 
8),Sym(9)!(1, 3, 2)(4, 5, 6)(7, 8, 9)>
],
9/8,
0.0181935471543794393845377204859>,
<sub<Sym(11)|Sym(11)!(1, 10, 5, 3, 11, 4, 2, 9, 8, 6, 7),Sym(11)!(2, 11, 5, 6, 
3)(4, 9, 7, 8, 10)>,
[
  sub<Sym(11)|Sym(11)!(1, 2, 3)(4, 5, 9)(6, 8, 11),Sym(11)!(2, 9)(4, 5)(6, 7)(8,
10)>,
  sub<Sym(11)|Sym(11)!(1, 3, 6)(2, 5, 7)(4, 10, 11),Sym(11)!(1, 7)(2, 3)(5, 
6)(8, 9),Sym(11)!(1, 6)(5, 7)(8, 9)(10, 11)>,
  sub<Sym(11)|Sym(11)!(1, 6)(2, 11)(3, 8)(4, 5),Sym(11)!(2, 7, 3)(4, 6, 8)(5, 9,
11)>,
  sub<Sym(11)|Sym(11)!(2, 5)(3, 6)(4, 10)(8, 9),Sym(11)!(1, 2, 4)(3, 9, 5)(6, 7,
10)>
],
16/15,
0.00994087137530520232538667643435>,
<sub<Sym(11)|Sym(11)!(1, 10, 5, 3, 11, 4, 2, 9, 8, 6, 7),Sym(11)!(2, 11, 5, 6, 
3)(4, 9, 7, 8, 10)>,
[
  sub<Sym(11)|Sym(11)!(3, 4)(5, 9)(7, 8)(10, 11),Sym(11)!(2, 3, 10)(4, 6, 5)(8, 
9, 11)>,
  sub<Sym(11)|Sym(11)!(1, 3, 6)(2, 5, 7)(4, 10, 11),Sym(11)!(1, 7)(2, 3)(5, 
6)(8, 9),Sym(11)!(1, 6)(5, 7)(8, 9)(10, 11)>,
  sub<Sym(11)|Sym(11)!(1, 7)(2, 3)(5, 6)(8, 9),Sym(11)!(1, 10, 2)(4, 11, 9)(5, 
6, 8)>,
  sub<Sym(11)|Sym(11)!(1, 6)(2, 10)(3, 9)(4, 7),Sym(11)!(1, 4, 5)(2, 3, 9)(8, 
10, 11)>
],
16/15,
0.00994087137530520232538667643435>,
<sub<Sym(12)|Sym(12)!(1, 5, 6, 8, 4, 3)(2, 7)(9, 11, 10),Sym(12)!(1, 4)(2, 7, 5,
6, 3, 8)(10, 12, 11)>,
[
  sub<Sym(12)|Sym(12)!(1, 6)(2, 4)(3, 8)(5, 7)(9, 11)(10, 12),Sym(12)!(1, 4)(2, 
6)(3, 7)(5, 8)(9, 12)(10, 11),Sym(12)!(1, 6, 4)(3, 5, 8)(9, 10, 11)>,
  sub<Sym(12)|Sym(12)!(1, 8)(2, 7)(3, 6)(4, 5)(9, 11)(10, 12),Sym(12)!(1, 5)(2, 
3)(4, 8)(6, 7)(9, 10)(11, 12),Sym(12)!(1, 5, 8)(2, 7, 6)(9, 11, 12)>,
  sub<Sym(12)|Sym(12)!(2, 6, 7, 4, 5, 3, 8),Sym(12)!(2, 8, 7)(4, 5, 6)(9, 12, 
10)>,
  sub<Sym(12)|Sym(12)!(1, 6, 8, 2, 7, 3, 5),Sym(12)!(1, 5, 8)(2, 7, 6)(9, 11, 
12)>
],
9/8,
0.0180919142521952021116181107929>,
<sub<Sym(12)|Sym(12)!(1, 5, 6, 8, 4, 3)(2, 7)(9, 11, 10),Sym(12)!(1, 4)(2, 7, 5,
6, 3, 8)(10, 12, 11)>,
[
  sub<Sym(12)|Sym(12)!(1, 2)(3, 5)(4, 6)(7, 8)(9, 10)(11, 12),Sym(12)!(1, 3)(2, 
5)(4, 7)(6, 8)(9, 12)(10, 11),Sym(12)!(1, 5, 3)(4, 8, 7)(9, 12, 10)>,
  sub<Sym(12)|Sym(12)!(3, 8, 4)(5, 7, 6)(10, 12, 11),Sym(12)!(1, 7)(2, 8)(3, 
4)(5, 6)(9, 10)(11, 12),Sym(12)!(1, 6)(2, 4)(3, 8)(5, 7)(9, 12)(10, 11)>,
  sub<Sym(12)|Sym(12)!(1, 7, 6, 3, 8, 5, 2),Sym(12)!(1, 7, 5)(2, 8, 3)(9, 10, 
11)>,
  sub<Sym(12)|Sym(12)!(1, 7, 3, 2, 5, 4, 6),Sym(12)!(1, 4, 5)(3, 6, 7)(9, 11, 
12)>
],
9/8,
0.0180919142521952021116181107929>,
<sub<Sym(12)|Sym(12)!(1, 5, 6, 8, 4, 3)(2, 7)(9, 11, 10),Sym(12)!(1, 4)(2, 7, 5,
6, 3, 8)(10, 12, 11)>,
[
  sub<Sym(12)|Sym(12)!(1, 2)(3, 5)(4, 6)(7, 8)(9, 10)(11, 12),Sym(12)!(1, 3)(2, 
5)(4, 7)(6, 8)(9, 12)(10, 11),Sym(12)!(1, 5, 3)(4, 8, 7)(9, 12, 10)>,
  sub<Sym(12)|Sym(12)!(1, 4, 5)(3, 6, 7)(9, 11, 12),Sym(12)!(1, 8)(2, 7)(3, 
6)(4, 5)(9, 12)(10, 11),Sym(12)!(1, 4)(2, 6)(3, 7)(5, 8)(9, 10)(11, 12)>,
  sub<Sym(12)|Sym(12)!(1, 7, 6, 3, 8, 5, 2),Sym(12)!(1, 7, 5)(2, 8, 3)(9, 10, 
11)>,
  sub<Sym(12)|Sym(12)!(1, 7, 3, 2, 5, 4, 6),Sym(12)!(1, 4, 5)(3, 6, 7)(9, 11, 
12)>
],
9/8,
0.0180919142521952021116181107929>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 5),Sym(6)!(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 6),Sym(6)!(3, 4),Sym(6)!(2, 4)(3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2),Sym(6)!(1, 5)(2, 4)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3, 6, 4, 5),Sym(6)!(2, 4)(3, 6),Sym(6)!(2, 6, 4, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 3, 2),Sym(6)!(1, 5, 3, 6, 2),Sym(6)!(1, 3)(2, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 3)(4, 5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 6, 4, 5),Sym(6)!(2, 4)(3, 6),Sym(6)!(2, 6, 4, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4, 3, 5),Sym(6)!(1, 5, 6, 4),Sym(6)!(1, 6)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6)(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 6)(2, 3)(4, 5),Sym(6)!(1, 6)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6)(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 6),Sym(6)!(3, 4),Sym(6)!(2, 4)(3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6)(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(3, 4, 
5),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2)(3, 6),Sym(6)!(1, 5)(2, 4)(3, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 5, 3)(2, 6, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 2, 5),Sym(6)!(1, 2)(4, 5),Sym(6)!(3, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5, 4, 3),Sym(6)!(1, 4)(3, 5),Sym(6)!(2, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2)(3, 6),Sym(6)!(1, 5)(2, 4)(3, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 3, 2, 5, 4),Sym(6)!(2, 3, 5, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(3, 5)(4, 6),Sym(6)!(2, 6, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(1, 5),Sym(6)!(2, 6, 4)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6, 5, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 
6),Sym(6)!(3, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6, 5, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 
6),Sym(6)!(3, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6, 5, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 
6),Sym(6)!(3, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 4),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 4),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4, 5, 6),Sym(6)!(2, 5)(4, 
6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4, 5, 6),Sym(6)!(2, 5)(4, 
6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 4)(2, 3)(5, 6),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 4),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 4),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 2)(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 3, 2, 4)(5, 6),Sym(6)!(1, 2)(3, 
4),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 3, 2, 4)(5, 6),Sym(6)!(1, 2)(3, 
4),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 3, 2, 4)(5, 6),Sym(6)!(1, 2)(3, 
4),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 4),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 2),Sym(6)!(3, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 2)(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 5, 4),Sym(6)!(2, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 3, 2, 4)(5, 6),Sym(6)!(1, 2)(3, 
4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 2),Sym(6)!(3, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 2)(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 4)(2, 3)(5, 6),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 3, 2, 4)(5, 6),Sym(6)!(1, 2)(3, 
4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(2, 6)(4, 5),Sym(6)!(3, 5, 4),Sym(6)!(1, 
5)(2, 3)(4, 6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 2),Sym(6)!(3, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 4, 2),Sym(6)!(1,
4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 2)(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 4)(3, 5, 6),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 4)(3, 5, 6),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 4)(3, 5, 6),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 4)(3, 5, 6),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 4)(3, 5, 6),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 4)(3, 5, 6),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 4)(3, 5, 6),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 4)(3, 5, 6),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 4)(3, 5, 6),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 4)(3, 5, 6),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 4),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 3, 4),Sym(6)!(1, 5, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 3, 2, 4)(5, 6),Sym(6)!(1, 2)(3, 
4),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(1, 5, 6),Sym(6)!(3, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(2, 3)(5, 
6),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 2),Sym(6)!(3, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 2)(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 4)(2, 3)(5, 6),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 3, 2, 4)(5, 6),Sym(6)!(1, 2)(3, 
4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(2, 6)(4, 5),Sym(6)!(3, 5, 4),Sym(6)!(1, 
5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(2, 6)(4, 5),Sym(6)!(3, 5, 4),Sym(6)!(4, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 2),Sym(6)!(3, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 2)(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(5, 6),Sym(6)!(1, 6)(2, 5),Sym(6)!(1, 5, 6),Sym(6)!(3,
4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(2, 6)(4, 5),Sym(6)!(3, 5, 4),Sym(6)!(4, 
5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6),Sym(6)!(1, 6)(2,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 4),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(1, 6),Sym(6)!(1, 5, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6),Sym(6)!(1, 6)(2,
5)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 2),Sym(6)!(3, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6),Sym(6)!(1, 6)(2,
5)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 4)(2, 3)(5, 6),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6),Sym(6)!(1, 6)(2,
5)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6),Sym(6)!(1, 6)(2,
5)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 5, 4),Sym(6)!(2, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6),Sym(6)!(1, 6)(2,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(2, 6)(4, 5),Sym(6)!(3, 5, 4),Sym(6)!(4, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(2, 3)(5, 6),Sym(6)!(5, 6),Sym(6)!(1, 6, 
5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6),Sym(6)!(1, 6)(2,
5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 2),Sym(6)!(3, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6),Sym(6)!(1, 6)(2,
5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 4),Sym(6)!(3, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6),Sym(6)!(1, 6)(2,
5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(3, 5, 4),Sym(6)!(2, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6),Sym(6)!(1, 6)(2,
5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6),Sym(6)!(2, 6)(4, 5),Sym(6)!(3, 5, 4),Sym(6)!(4, 
5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 4, 2)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 5, 2, 3)(4, 6),Sym(6)!(1, 2)(3, 
5),Sym(6)!(1, 4, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 5, 2, 3)(4, 6),Sym(6)!(1, 2)(3, 
5),Sym(6)!(1, 4, 2)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 5, 2, 3)(4, 6),Sym(6)!(1, 2)(3, 
5),Sym(6)!(1, 4, 2)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 2)(3, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 5, 2, 3)(4, 6),Sym(6)!(1, 2)(3, 
5),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6),Sym(6)!(2, 4, 
5)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6),Sym(6)!(2, 4, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 2)(3, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6),Sym(6)!(2, 4, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 3)(4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6),Sym(6)!(2, 4, 
5)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6),Sym(6)!(2, 4, 
5)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 5, 2, 3)(4, 6),Sym(6)!(1, 2)(3, 
5),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6),Sym(6)!(2, 4, 
5)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(1, 5)(2, 3)(4, 
6),Sym(6)!(2, 4)(3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 2)(3, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 6, 3),Sym(6)!(1, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 2)(3, 4, 6, 
5),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 6, 3),Sym(6)!(1, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 6, 3),Sym(6)!(2, 6),Sym(6)!(1, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 2)(3, 4, 6, 
5),Sym(6)!(1, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 4, 
5),Sym(6)!(2, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6),Sym(6)!(2, 4, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 6, 3),Sym(6)!(1, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6),Sym(6)!(2, 4, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 4, 
5),Sym(6)!(2, 3, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 6, 3),Sym(6)!(1, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 4, 
5),Sym(6)!(2, 3, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 3)(2, 
5),Sym(6)!(1, 5, 6)(2, 4, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 3),Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(1, 4)(2, 6)(3, 5),Sym(6)!(1, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 3)(2, 
5),Sym(6)!(1, 5, 6)(2, 4, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(2, 3)(5, 
6),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 3)(2, 
5),Sym(6)!(1, 5, 6)(2, 4, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(2, 3)(5, 
6),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 6, 3),Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 3)(2, 
5),Sym(6)!(1, 5, 6)(2, 4, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(2, 3)(5, 
6),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 6, 3),Sym(6)!(1, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 3)(2, 
5),Sym(6)!(1, 5, 6)(2, 4, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(2, 3)(5, 
6),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 6, 3),Sym(6)!(2, 6),Sym(6)!(1, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 3)(2, 
5),Sym(6)!(1, 5, 6)(2, 4, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 4, 
5),Sym(6)!(2, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(2, 3)(5, 
6),Sym(6)!(1, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 3)(2, 
5),Sym(6)!(1, 5, 6)(2, 4, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 3)(2, 
5),Sym(6)!(1, 5, 6)(2, 4, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 6, 3),Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 3)(2, 
5),Sym(6)!(1, 5, 6)(2, 4, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 6, 3),Sym(6)!(1, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 
6),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 3)(2, 
5),Sym(6)!(1, 5, 6)(2, 4, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 4, 3),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 4, 
5),Sym(6)!(2, 3, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6, 5, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 
6),Sym(6)!(3, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6, 3, 4)(2, 5),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 3)(4, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 4),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 4),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4, 6),Sym(6)!(2, 4, 6, 3, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3)(5, 6),Sym(6)!(2, 6)(3, 5),Sym(6)!(2, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4, 6),Sym(6)!(2, 4, 6, 3, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 6, 5),Sym(6)!(1, 4),Sym(6)!(2, 6)(3, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4, 6),Sym(6)!(2, 4, 6, 3, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 6),Sym(6)!(1, 4),Sym(6)!(2, 6)(3, 5),Sym(6)!(2, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4, 6),Sym(6)!(2, 4, 6, 3, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 6)(2, 4),Sym(6)!(2, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4, 6),Sym(6)!(2, 4, 6, 3, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(2, 4)(5, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4, 6),Sym(6)!(2, 4, 6, 3, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(2, 5, 4, 6),Sym(6)!(2, 4)(5, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4, 6),Sym(6)!(2, 4, 6, 3, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(5, 6),Sym(6)!(2, 4)(5, 6),Sym(6)!(2, 5)(4, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4, 6),Sym(6)!(2, 4, 6, 3, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(1, 3),Sym(6)!(5, 6),Sym(6)!(2, 4)(5, 
6),Sym(6)!(2, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 6)(3, 
4),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 5)(2, 4)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 6, 5)(2, 3, 
4),Sym(6)!(3, 5)(4, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 3)(4, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 6)(3, 
4),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 6),Sym(6)!(1, 4),Sym(6)!(2, 6)(3, 5),Sym(6)!(2, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 3)(4, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3)(5, 6),Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 4)(2, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 2, 3)(4, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 3)(2, 5, 
4),Sym(6)!(1, 4)(2, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 
2)(3, 6)(4, 5)>,
  sub<Sym(6)|Sym(6)!(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 6),Sym(6)!(1, 4, 3)(2, 5, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 
2)(3, 6)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 6, 5)(2, 3, 
4),Sym(6)!(3, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 
2)(3, 6)(4, 5)>,
  sub<Sym(6)|Sym(6)!(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 4)(5, 6),Sym(6)!(1, 5, 6)(2,
4, 3),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(2, 6)(3, 5),Sym(6)!(3, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 
2)(3, 6)(4, 5)>,
  sub<Sym(6)|Sym(6)!(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 4)(5, 6),Sym(6)!(1, 5, 6)(2,
4, 3),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 4)(2, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 
2)(3, 6)(4, 5)>,
  sub<Sym(6)|Sym(6)!(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 4)(5, 6),Sym(6)!(1, 5, 6)(2,
4, 3),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 
2)(3, 6)(4, 5)>,
  sub<Sym(6)|Sym(6)!(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 4)(5, 6),Sym(6)!(1, 5, 6)(2,
4, 3),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(2, 6),Sym(6)!(1, 5, 6)(2, 4, 3),Sym(6)!(3, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 
2)(3, 6)(4, 5)>,
  sub<Sym(6)|Sym(6)!(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 4)(5, 6),Sym(6)!(1, 5, 6)(2,
4, 3),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(2, 6)(3, 5),Sym(6)!(1, 6, 3)(2, 5, 
4),Sym(6)!(1, 4)(2, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 
2)(3, 6)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 6)(2, 4),Sym(6)!(2, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 4)(5, 6),Sym(6)!(1, 5, 6)(2,
4, 3),Sym(6)!(3, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(2, 5)(3, 4),Sym(6)!(1, 6)(3, 
4),Sym(6)!(1, 4, 5)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(5, 6),Sym(6)!(2, 4)(5, 6),Sym(6)!(2, 5)(4, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 5)(3, 6),Sym(6)!(2, 4)(5, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6),Sym(6)!(2, 5),Sym(6)!(1, 5, 4)(2,
3, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 5, 4)(2, 3, 6),Sym(6)!(2, 4)(5, 
6),Sym(6)!(2, 5)(4, 6)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 4)(2, 6, 5),Sym(6)!(1, 5),Sym(6)!(2, 3),Sym(6)!(4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6),Sym(6)!(1, 2),Sym(6)!(4, 5),Sym(6)!(1, 3)(2, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 3, 4)(2, 6, 5),Sym(6)!(2, 3)(4, 
6),Sym(6)!(1, 2)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6),Sym(6)!(1, 2),Sym(6)!(4, 5),Sym(6)!(1, 3)(2, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 3),Sym(6)!(4, 
6),Sym(6)!(1, 4, 3)(2, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6),Sym(6)!(1, 2),Sym(6)!(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 3),Sym(6)!(4, 
6),Sym(6)!(1, 4, 3)(2, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 5)(4, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 3),Sym(6)!(4, 
6),Sym(6)!(1, 4, 3)(2, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6),Sym(6)!(1, 2),Sym(6)!(4, 5),Sym(6)!(1, 3)(2, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 3),Sym(6)!(4, 
6),Sym(6)!(1, 4, 3)(2, 5, 6)>,
  sub<Sym(6)|Sym(6)!(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 6),Sym(6)!(1, 4, 3)(2, 5, 
6)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 3),Sym(6)!(4, 
6),Sym(6)!(1, 4, 3)(2, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 6, 5)(2, 3, 
4),Sym(6)!(3, 5)(4, 6)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 5)(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 4)(5, 6),Sym(6)!(1, 5, 6)(2,
4, 3),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 3),Sym(6)!(4, 
6),Sym(6)!(1, 4, 3)(2, 5, 6)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 6, 2)>,
  sub<Sym(6)|Sym(6)!(3, 5, 4),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2)(3, 5),Sym(6)!(3,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 6, 2)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 6, 2)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(3, 5, 4),Sym(6)!(1, 5)(3, 4),Sym(6)!(1,
3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(1,
3)(2, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 6)(3, 5),Sym(6)!(3, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 6)(3, 5),Sym(6)!(3, 5, 6),Sym(6)!(1, 5)(3,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 4)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 6)(3, 5),Sym(6)!(3, 5, 6),Sym(6)!(1, 5)(3,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(1,
3)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(1,
3)(2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 5, 4),Sym(6)!(1, 3)(4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 6),Sym(6)!(2, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 3)(4, 6),Sym(6)!(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 6)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 6),Sym(6)!(2, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(1,
3)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5),Sym(6)!(1, 4,
3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 6),Sym(6)!(2, 
5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 6)(4, 
5),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4)(5, 6),Sym(6)!(1, 5)(4, 6),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4)(5, 6),Sym(6)!(1, 5)(4, 6),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(3, 5, 4),Sym(6)!(1, 5)(3, 4),Sym(6)!(1,
3)(4, 5)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(1,
3)(2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 5, 4),Sym(6)!(1, 3)(4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5),Sym(6)!(1, 
3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 3)(4, 6),Sym(6)!(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 6)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5),Sym(6)!(1, 
3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(1,
3)(2, 5)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5),Sym(6)!(1, 4,
3)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 6),Sym(6)!(2, 
5),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(1, 5),Sym(6)!(2, 6, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(1, 5, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(3, 5)(4, 6),Sym(6)!(2, 6, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(1, 5),Sym(6)!(2, 6, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6, 5, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 
6),Sym(6)!(3, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6, 5, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 
6),Sym(6)!(3, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6, 4),Sym(6)!(1, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6, 4),Sym(6)!(1, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(1, 5, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 4)(3, 5),Sym(6)!(3, 6, 4),Sym(6)!(1, 5, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6, 4),Sym(6)!(1, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 2, 6)(3, 5),Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 3)(4, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(1, 5, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6, 4),Sym(6)!(1, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(2, 4)(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(1, 5),Sym(6)!(2, 6, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6, 5, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 
6),Sym(6)!(3, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6, 5, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 
6),Sym(6)!(3, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6, 3, 4)(2, 5),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(2, 4)(5, 6),Sym(6)!(2,
5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 4),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 3, 5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5)(2, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 4),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
5),Sym(6)!(2, 4, 6),Sym(6)!(1, 5, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(1, 5, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 2, 6)(3, 5),Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 2, 6)(3, 5),Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 3)(4, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 3)(4, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6, 3, 4)(2, 5),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 3)(4, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 3)(4, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 4),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(2, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 4),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(5, 6),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 4)(2, 3)(5, 
6),Sym(6)!(1, 2, 5)(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(1, 5, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 2, 6)(3, 5),Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 2, 6)(3, 5),Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 3)(4, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 3)(4, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6, 3, 4)(2, 5),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 4,
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(3, 6, 4),Sym(6)!(1, 5, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5, 2),Sym(6)!(3, 6),Sym(6)!(3, 4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 2, 6)(3, 5),Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 2, 6)(3, 5),Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 3)(4, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 3)(4, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 
2),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(1, 6, 3, 4)(2, 5),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5, 2),Sym(6)!(3, 4),Sym(6)!(3, 4, 
6)>
],
9/8,
0.0226813045127059590174041503571>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4,
6),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 6),Sym(6)!(1, 5),Sym(6)!(1, 3)(2, 6)(4, 
5),Sym(6)!(1, 2, 5),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>
],
9/8,
0.0226813045127059590174041503571>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 4, 2)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 4, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 5, 2, 3)(4, 6),Sym(6)!(1, 2)(3, 
5),Sym(6)!(1, 4, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 5, 2, 3)(4, 6),Sym(6)!(1, 2)(3, 
5),Sym(6)!(1, 4, 2)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 2)(3, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 3)(4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 5, 2, 3)(4, 6),Sym(6)!(1, 2)(3, 
5),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(1, 5)(2, 3)(4, 
6),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6),Sym(6)!(2, 4, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 3)(4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6),Sym(6)!(2, 4, 
5)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 6),Sym(6)!(2, 4, 
5)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(1, 5)(2, 3)(4, 
6),Sym(6)!(2, 4)(3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(3, 5, 6),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 2)(3, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 3)(4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(4, 6),Sym(6)!(1, 2, 4)(3, 6, 5),Sym(6)!(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1,
6)(2, 4),Sym(6)!(1, 3, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(1, 5)(2, 3)(4, 
6),Sym(6)!(2, 4)(3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2, 5, 4),Sym(6)!(3, 
4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(1, 5)(2, 3)(4, 
6),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(3, 5),Sym(6)!(2, 4)(3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(3, 5),Sym(6)!(2, 4)(3, 
5)>,
  sub<Sym(6)|Sym(6)!(4, 5, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(3, 5),Sym(6)!(2, 4)(3, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(4, 5, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(3, 4)(5, 6),Sym(6)!(3, 4),Sym(6)!(3, 4,
6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 4)(3, 5),Sym(6)!(2, 3)(5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 5)(2, 3, 6),Sym(6)!(1, 2)(5, 6),Sym(6)!(3, 5)(4, 
6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3),Sym(6)!(1, 
2)(5, 6),Sym(6)!(3, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(1, 5)(2, 3)(4, 
6),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(3, 5),Sym(6)!(2, 4)(3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(3, 5),Sym(6)!(2, 4)(3, 
5)>,
  sub<Sym(6)|Sym(6)!(4, 5, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(3, 5),Sym(6)!(2, 4)(3, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(4, 5, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 4)(3, 5),Sym(6)!(2, 3)(5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(1, 5)(2, 3)(4, 
6),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(1, 5)(2, 3)(4, 
6),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(3, 5),Sym(6)!(2, 4)(3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(3, 5),Sym(6)!(2, 4)(3, 
5)>,
  sub<Sym(6)|Sym(6)!(4, 5, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 6, 5),Sym(6)!(1, 4, 2),Sym(6)!(3, 5),Sym(6)!(2, 4)(3, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(4, 5, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 5)(3, 4),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(4, 5, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 3, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(4, 6),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 3, 
2),Sym(6)!(4, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 3, 2),Sym(6)!(4, 6, 
5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6)(2, 4)(3, 5),Sym(6)!(2, 3)(5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 2, 3),Sym(6)!(4, 6, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(1, 2, 4),Sym(6)!(3, 6, 5),Sym(6)!(1, 6)(2, 
3)(4, 5),Sym(6)!(2, 4)(5, 6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(2, 5)(4, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 3)(2, 4)(5, 6),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2, 3, 5)(4, 6),Sym(6)!(1, 3)(2, 5),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(2, 
3),Sym(6)!(2, 3, 5)>
],
9/8,
0.0226813045127059590174041503571>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 3),Sym(6)!(2, 3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(2, 4, 5),Sym(6)!(1, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(2, 5, 4),Sym(6)!(1, 6, 3)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5, 4),Sym(6)!(1, 3, 6),Sym(6)!(1, 5)(2, 3)(4, 6)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(5, 6),Sym(6)!(1, 6, 3)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(2, 3),Sym(6)!(2,
5, 3),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 3, 
6),Sym(6)!(2, 4, 5)>
],
9/8,
0.0226813045127059590174041503571>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(2, 4),Sym(6)!(1, 3),Sym(6)!(5, 
6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3),Sym(6)!(1, 4, 5)(2,
6, 3),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(4, 6),Sym(6)!(3, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3),Sym(6)!(1, 4, 5)(2,
6, 3),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(3, 4, 5, 6),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3),Sym(6)!(1, 4, 5)(2,
6, 3),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3),Sym(6)!(1, 4, 5)(2,
6, 3),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(1, 5, 4)(2, 3, 6),Sym(6)!(4, 6),Sym(6)!(3, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5)(4, 6),Sym(6)!(1, 5, 4)(2, 6, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3),Sym(6)!(1, 4, 5)(2,
6, 3),Sym(6)!(5, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6),Sym(6)!(1, 4, 3)(2, 6, 5),Sym(6)!(1, 6)(4, 
5),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 5),Sym(6)!(1, 5)(2, 4)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(2, 5)(3, 6),Sym(6)!(1, 4)(3, 
6),Sym(6)!(1, 6, 5)(2, 4, 3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4),Sym(6)!(1, 5, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 
4),Sym(6)!(2, 5),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6, 5)(2, 4, 3),Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 
5),Sym(6)!(1, 3)(2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6)(3, 4),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(3, 4),Sym(6)!(3, 4)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 5)(2, 6),Sym(6)!(1, 6, 3)(2, 4, 
5),Sym(6)!(1, 5)(3, 4)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3, 6)(2,
5, 4),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(2, 3),Sym(6)!(1, 3, 5)(2, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 6),Sym(6)!(2, 5),Sym(6)!(1, 4),Sym(6)!(2, 3)(5, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(2, 3),Sym(6)!(1, 3, 5)(2, 4, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6),Sym(6)!(1, 4, 3)(2, 6, 5),Sym(6)!(1, 6)(4, 
5),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 6),Sym(6)!(2, 5),Sym(6)!(1, 4),Sym(6)!(2, 3)(5, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6),Sym(6)!(1, 4, 3)(2, 6, 5),Sym(6)!(1, 6)(4, 
5),Sym(6)!(1, 6)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(2, 5)(3, 6),Sym(6)!(2, 6)(3, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 6),Sym(6)!(2, 6)(3, 5),Sym(6)!(3, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 6),Sym(6)!(1, 4),Sym(6)!(2, 6, 5, 3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 4, 2),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 6),Sym(6)!(2, 5),Sym(6)!(1, 4),Sym(6)!(2, 3)(5, 
6)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2, 6)(3, 4, 5),Sym(6)!(1, 4),Sym(6)!(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(4, 6),Sym(6)!(2, 5)(3, 6),Sym(6)!(1, 4)(3, 
6),Sym(6)!(1, 6, 5)(2, 4, 3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5, 3)(2, 4, 6),Sym(6)!(1, 4)(2, 5)(3, 6),Sym(6)!(1, 
4)(2, 3)(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 6)(3, 4),Sym(6)!(1, 
4),Sym(6)!(2, 5),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 4),Sym(6)!(1, 5, 4)(2, 3, 6),Sym(6)!(2, 4)(5, 
6),Sym(6)!(2, 5)(4, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3),Sym(6)!(1, 4, 5)(2,
6, 3),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 6),Sym(6)!(1, 3)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3),Sym(6)!(1, 4, 5)(2,
6, 3),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(4, 6),Sym(6)!(1, 4)(2, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3),Sym(6)!(1, 4, 5)(2,
6, 3),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(1, 2),Sym(6)!(3, 5)(4, 6),Sym(6)!(3, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3),Sym(6)!(1, 4, 5)(2,
6, 3),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 5)(2, 4, 3),Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 
5),Sym(6)!(1, 3)(2, 5)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 4),Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 3),Sym(6)!(1, 4, 5)(2,
6, 3),Sym(6)!(5, 6)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(1, 5, 4)(2, 3, 6),Sym(6)!(4, 6),Sym(6)!(3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(1, 2)(3, 6),Sym(6)!(4, 5),Sym(6)!(1, 6)(2, 
3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(4, 5),Sym(6)!(1, 3, 6, 2),Sym(6)!(1, 6)(2, 3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(1, 2)(3, 6),Sym(6)!(4, 5),Sym(6)!(1, 6)(2, 
3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(2, 3),Sym(6)!(1, 3, 5)(2, 4, 
6)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2),Sym(6)!(1, 5, 4)(2, 3, 6),Sym(6)!(4, 6),Sym(6)!(3, 
5)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(1, 2)(3, 6),Sym(6)!(4, 5),Sym(6)!(1, 6)(2, 
3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6, 5)(2, 4, 3),Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 2)(3, 
5),Sym(6)!(1, 3)(2, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(1, 2)(3, 6),Sym(6)!(4, 5),Sym(6)!(1, 6)(2, 
3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6)(2, 3),Sym(6)!(2, 4)(3, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4)(5, 6),Sym(6)!(1, 6),Sym(6)!(1, 6)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(4, 5),Sym(6)!(1, 3, 6, 2),Sym(6)!(1, 6)(2, 3)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(1, 2)(3, 6),Sym(6)!(4, 5),Sym(6)!(1, 6)(2, 
3)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(2, 3),Sym(6)!(1, 3, 5)(2, 4, 
6)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 6),Sym(6)!(1, 4, 3)(2, 6, 5),Sym(6)!(1, 6)(4, 
5),Sym(6)!(1, 6)(2, 3)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 2)(3, 4)(5, 6),Sym(6)!(1, 6, 4, 5, 3, 2)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 
6),Sym(6)!(1, 4)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(1, 3, 4)(2, 5, 6),Sym(6)!(2, 
3),Sym(6)!(1, 3)(2, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5, 6)(2, 3, 4),Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 
2),Sym(6)!(4, 6),Sym(6)!(3, 5)>
],
16/15,
0.0134806542977069181082598233596>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 4),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(2, 5, 4),Sym(6)!(1, 4)(2, 5),Sym(6)!(3,
6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 3)(2, 5),Sym(6)!(4, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 4),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4, 5),Sym(6)!(1, 4)(2,
5),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 3)(2, 5),Sym(6)!(4, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 4),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4, 5),Sym(6)!(1, 4)(2,
5),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3)(2, 5),Sym(6)!(4, 6),Sym(6)!(1, 5, 3, 2)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 4),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4, 5),Sym(6)!(1, 4)(2,
5),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 3)(2, 5),Sym(6)!(4, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 4),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4, 5),Sym(6)!(1, 4)(2,
5),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(4, 6),Sym(6)!(2, 3,
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 4),Sym(6)!(3, 4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4, 5),Sym(6)!(1, 4)(2,
5),Sym(6)!(3, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 3)(2, 5),Sym(6)!(4, 6),Sym(6)!(3, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(3, 4, 
5),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 6),Sym(6)!(1, 3)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(3, 4, 
5),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 6),Sym(6)!(1, 3)(2, 5)(4, 6),Sym(6)!(1, 2)(3, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(3, 4, 
5),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 3)(2, 5),Sym(6)!(4, 6),Sym(6)!(3, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(3, 4, 
5),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(3, 5),Sym(6)!(3, 5)(4, 6),Sym(6)!(1, 5, 3),Sym(6)!(1,
3)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 6),Sym(6)!(1, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 3),Sym(6)!(1, 2)(3, 5),Sym(6)!(1, 5),Sym(6)!(1, 5,
3),Sym(6)!(4, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(3, 4, 
5),Sym(6)!(2, 4)(3, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 6)(3, 4),Sym(6)!(2, 5)(3, 4),Sym(6)!(2, 3)(4, 
5),Sym(6)!(3, 4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(3, 4, 
5),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 6),Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(3, 4, 
5),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 6),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(3, 4, 
5),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(3, 4, 
5),Sym(6)!(2, 4)(3, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(2, 5, 4),Sym(6)!(3, 6)(4, 5),Sym(6)!(1,
5)(2, 4)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 6)(2, 4, 5),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4, 5),Sym(6)!(1, 4)(2,
5),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3)(4, 5),Sym(6)!(1, 6),Sym(6)!(4, 5),Sym(6)!(3, 4, 
5),Sym(6)!(2, 4)(3, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(3, 4)(5, 6),Sym(6)!(1,
4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(3, 4)(5, 6),Sym(6)!(1,
4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6)(3, 4),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 3)(2, 6)(4, 5),Sym(6)!(2, 6)(3, 4)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 3, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 4, 5, 3),Sym(6)!(2, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(3, 5, 4),Sym(6)!(1, 5)(3, 4),Sym(6)!(1,
3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 5, 4),Sym(6)!(1, 3)(4,
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6, 5),Sym(6)!(2, 6),Sym(6)!(3, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(2, 5, 4),Sym(6)!(3, 6)(4, 5),Sym(6)!(1,
5)(2, 4)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 5)(2, 4),Sym(6)!(2, 4)(3, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 5)(3, 6),Sym(6)!(1, 5)(2, 4)(3, 6),Sym(6)!(1, 4)(2, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(4, 5),Sym(6)!(1, 4)(2, 5),Sym(6)!(3, 
6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(2, 5, 4),Sym(6)!(3, 6)(4, 5),Sym(6)!(1,
5)(2, 4)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(3, 6)(4, 5),Sym(6)!(2, 6, 3),Sym(6)!(1, 5, 4)>,
  sub<Sym(6)|Sym(6)!(1, 2)(4, 5),Sym(6)!(1, 4),Sym(6)!(1, 4, 5),Sym(6)!(1, 4)(2,
5),Sym(6)!(3, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 4),Sym(6)!(2, 5, 6),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 4),Sym(6)!(2, 5, 6),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 4),Sym(6)!(2, 5, 6),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 3, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 4),Sym(6)!(2, 5, 6),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 4),Sym(6)!(2, 5, 6),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 5, 4),Sym(6)!(1, 3)(4,
5)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3, 4),Sym(6)!(2, 5, 6),Sym(6)!(5, 6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(3, 4)(5, 6),Sym(6)!(1,
4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(5, 6),Sym(6)!(1, 4)(2,
3)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4)(3, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(1, 4)(3, 5),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(2, 6)(3, 4),Sym(6)!(1, 3)(4, 5),Sym(6)!(1, 3)(2, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4, 3, 5),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 5)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 3),Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 3)(4, 
5)>
],
16/15,
0.0109645566562762325995231732808>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(2, 6)(4, 5),Sym(6)!(3, 5, 4),Sym(6)!(1, 5)(3, 4),Sym(6)!(1,
3)(4, 5)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(2, 6),Sym(6)!(1, 5, 4),Sym(6)!(1, 3)(4,
5)>
],
16/15,
0.0117757294432775341965384015518>,
<sub<Sym(6)|Sym(6)!(1, 3, 5, 2),Sym(6)!(1, 4, 2, 6)(3, 5)>,
[
  sub<Sym(6)|Sym(6)!(1, 3, 5)(2, 4),Sym(6)!(2, 3)>,
  sub<Sym(6)|Sym(6)!(1, 4),Sym(6)!(1, 4, 3),Sym(6)!(2, 5, 6),Sym(6)!(1, 4)(2, 
6)>,
  sub<Sym(6)|Sym(6)!(1, 5)(3, 4),Sym(6)!(1, 5),Sym(6)!(2, 6),Sym(6)!(1, 5, 
4),Sym(6)!(1, 3)(4, 5)>,
  sub<Sym(6)|Sym(6)!(2, 3, 4),Sym(6)!(1, 2)(3, 4),Sym(6)!(2, 3),Sym(6)!(5, 
6),Sym(6)!(1, 4)(2, 3)>
],
16/15,
0.0134806542977069181082598233596>,
<sub<Sym(10)|Sym(10)!(1, 6, 4, 9, 2, 3, 5, 7),Sym(10)!(1, 2, 9, 5, 6)(3, 10, 4, 
8, 7)>,
[
  sub<Sym(10)|Sym(10)!(1, 7, 4)(2, 5, 9)(3, 8, 6),Sym(10)!(1, 2)(3, 6)(4, 5)(7, 
9),Sym(10)!(1, 5)(3, 8)(6, 10)(7, 9),Sym(10)!(1, 5)(2, 4)(3, 6)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 5, 3)(2, 6, 4)(7, 9, 8),Sym(10)!(1, 7)(2, 4)(5, 9)(6, 
10),Sym(10)!(1, 7)(2, 10)(3, 8)(4, 6)>,
  sub<Sym(10)|Sym(10)!(1, 8, 4, 5, 7, 9, 10, 3),Sym(10)!(1, 10, 9)(2, 3, 5)(4, 
7, 8),Sym(10)!(1, 7, 2)(3, 10, 8)(4, 5, 9),Sym(10)!(1, 4, 7, 10)(3, 8, 5, 
9),Sym(10)!(1, 7)(3, 5)(4, 10)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 8, 2)(3, 9, 4)(5, 7, 6),Sym(10)!(1, 6, 9)(2, 7, 3)(4, 
8, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 6, 4, 9, 2, 3, 5, 7),Sym(10)!(1, 2, 9, 5, 6)(3, 10, 4, 
8, 7)>,
[
  sub<Sym(10)|Sym(10)!(1, 7, 4)(2, 5, 9)(3, 8, 6),Sym(10)!(1, 2)(3, 6)(4, 5)(7, 
9),Sym(10)!(1, 5)(3, 8)(6, 10)(7, 9),Sym(10)!(1, 5)(2, 4)(3, 6)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 5, 3)(2, 6, 4)(7, 9, 8),Sym(10)!(1, 7)(2, 4)(5, 9)(6, 
10),Sym(10)!(1, 7)(2, 10)(3, 8)(4, 6)>,
  sub<Sym(10)|Sym(10)!(1, 8, 4, 5, 7, 9, 10, 3),Sym(10)!(1, 10, 9)(2, 3, 5)(4, 
7, 8),Sym(10)!(1, 7, 2)(3, 10, 8)(4, 5, 9),Sym(10)!(1, 4, 7, 10)(3, 8, 5, 
9),Sym(10)!(1, 7)(3, 5)(4, 10)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 8, 2)(3, 9, 4)(5, 7, 6),Sym(10)!(1, 3)(2, 9)(4, 8)(6, 
7),Sym(10)!(1, 6, 9)(2, 7, 3)(4, 8, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 6, 4, 9, 2, 3, 5, 7),Sym(10)!(1, 2, 9, 5, 6)(3, 10, 4, 
8, 7)>,
[
  sub<Sym(10)|Sym(10)!(1, 7, 4)(2, 5, 9)(3, 8, 6),Sym(10)!(1, 2)(3, 6)(4, 5)(7, 
9),Sym(10)!(1, 5)(3, 8)(6, 10)(7, 9),Sym(10)!(1, 5)(2, 4)(3, 6)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4)(2, 5)(7, 9)(8, 10),Sym(10)!(2, 5)(3, 6)(7, 10)(8, 
9),Sym(10)!(1, 2, 6)(3, 4, 5)(8, 9, 10),Sym(10)!(1, 5)(2, 4)(3, 6)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 5, 3)(2, 6, 4)(7, 9, 8),Sym(10)!(1, 3, 9, 5, 4, 2, 8, 
6),Sym(10)!(1, 2, 8)(3, 4, 9)(5, 6, 7),Sym(10)!(1, 9, 4, 8)(2, 6, 3, 
5),Sym(10)!(1, 4)(2, 3)(5, 6)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 7, 3)(2, 6, 9)(4, 5, 10),Sym(10)!(1, 10, 2)(3, 5, 
9)(4, 6, 7)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 6, 4, 9, 2, 3, 5, 7),Sym(10)!(1, 2, 9, 5, 6)(3, 10, 4, 
8, 7)>,
[
  sub<Sym(10)|Sym(10)!(1, 7, 4)(2, 5, 9)(3, 8, 6),Sym(10)!(1, 2)(3, 6)(4, 5)(7, 
9),Sym(10)!(1, 5)(3, 8)(6, 10)(7, 9),Sym(10)!(1, 5)(2, 4)(3, 6)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4)(2, 5)(7, 9)(8, 10),Sym(10)!(2, 5)(3, 6)(7, 10)(8, 
9),Sym(10)!(1, 2, 6)(3, 4, 5)(8, 9, 10),Sym(10)!(1, 5)(2, 4)(3, 6)(8, 10)>,
  sub<Sym(10)|Sym(10)!(1, 5, 3)(2, 6, 4)(7, 9, 8),Sym(10)!(1, 3, 9, 5, 4, 2, 8, 
6),Sym(10)!(1, 2, 8)(3, 4, 9)(5, 6, 7),Sym(10)!(1, 9, 4, 8)(2, 6, 3, 
5),Sym(10)!(1, 4)(2, 3)(5, 6)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 7, 3)(2, 6, 9)(4, 5, 10),Sym(10)!(2, 10)(3, 7)(4, 
9)(5, 6),Sym(10)!(1, 10, 2)(3, 5, 9)(4, 6, 7)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(10)|Sym(10)!(1, 6, 4, 9, 2, 3, 5, 7),Sym(10)!(1, 2, 9, 5, 6)(3, 10, 4, 
8, 7)>,
[
  sub<Sym(10)|Sym(10)!(1, 2, 7)(3, 8, 10)(4, 9, 5),Sym(10)!(1, 10)(2, 6)(4, 
7)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2, 8)(3, 4, 9)(5, 6, 7),Sym(10)!(2, 8)(3, 5)(4, 7)(6, 
9)>,
  sub<Sym(10)|Sym(10)!(1, 10, 4)(2, 8, 5)(3, 6, 9),Sym(10)!(1, 4)(2, 6)(3, 5)(7,
10),Sym(10)!(2, 6)(3, 8)(4, 10)(5, 9),Sym(10)!(1, 7)(3, 5)(4, 10)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 10)(2, 3)(4, 6)(5, 8)(7, 9),Sym(10)!(1, 5)(3, 8)(6, 
10)(7, 9),Sym(10)!(1, 2, 5, 4)(3, 10, 6, 8),Sym(10)!(1, 5)(2, 4)(3, 6)(8, 10)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 6, 4, 9, 2, 3, 5, 7),Sym(10)!(1, 2, 9, 5, 6)(3, 10, 4, 
8, 7)>,
[
  sub<Sym(10)|Sym(10)!(1, 2, 7)(3, 8, 10)(4, 9, 5),Sym(10)!(1, 10)(2, 6)(4, 
7)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 9)(2, 4)(3, 8)(5, 7),Sym(10)!(1, 6, 9)(2, 7, 3)(4, 8, 
5)>,
  sub<Sym(10)|Sym(10)!(1, 10, 4)(2, 8, 5)(3, 6, 9),Sym(10)!(1, 4)(2, 6)(3, 5)(7,
10),Sym(10)!(2, 6)(3, 8)(4, 10)(5, 9),Sym(10)!(1, 7)(3, 5)(4, 10)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 5)(3, 8)(6, 10)(7, 9),Sym(10)!(1, 5)(2, 4)(3, 6)(8, 
10),Sym(10)!(1, 7, 5, 9)(3, 6, 8, 10),Sym(10)!(1, 8)(2, 4)(3, 5)(6, 7)(9, 10)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 6, 4, 9, 2, 3, 5, 7),Sym(10)!(1, 2, 9, 5, 6)(3, 10, 4, 
8, 7)>,
[
  sub<Sym(10)|Sym(10)!(1, 2, 7)(3, 8, 10)(4, 9, 5),Sym(10)!(1, 10)(2, 6)(4, 
7)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 3)(2, 10)(5, 9)(7, 8),Sym(10)!(1, 9, 8)(2, 10, 6)(3, 
7, 5)>,
  sub<Sym(10)|Sym(10)!(1, 8)(3, 7)(4, 6)(5, 9),Sym(10)!(1, 2, 3)(4, 5, 6)(7, 8, 
10),Sym(10)!(1, 8)(2, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 10)(3, 8)(4, 6)>,
  sub<Sym(10)|Sym(10)!(1, 3)(2, 6)(4, 9)(5, 7)(8, 10),Sym(10)!(1, 4)(2, 6)(3, 
5)(7, 10),Sym(10)!(1, 4, 7, 10)(3, 8, 5, 9),Sym(10)!(1, 7)(3, 5)(4, 10)(8, 9)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 6, 4, 9, 2, 3, 5, 7),Sym(10)!(1, 2, 9, 5, 6)(3, 10, 4, 
8, 7)>,
[
  sub<Sym(10)|Sym(10)!(1, 2, 7)(3, 8, 10)(4, 9, 5),Sym(10)!(1, 10)(2, 6)(4, 
7)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 6)(3, 10)(4, 9)(5, 8),Sym(10)!(1, 5, 9)(2, 3, 10)(4, 
8, 6),Sym(10)!(1, 3, 8)(2, 4, 9)(5, 10, 6)>,
  sub<Sym(10)|Sym(10)!(2, 7)(3, 4)(5, 8)(9, 10),Sym(10)!(1, 10, 4)(2, 8, 5)(3, 
6, 9),Sym(10)!(1, 6)(2, 8)(5, 7)(9, 10),Sym(10)!(1, 9)(2, 8)(3, 4)(6, 10)>,
  sub<Sym(10)|Sym(10)!(1, 3)(2, 6)(4, 9)(5, 7)(8, 10),Sym(10)!(1, 4)(2, 6)(3, 
5)(7, 10),Sym(10)!(1, 4, 7, 10)(3, 8, 5, 9),Sym(10)!(1, 7)(3, 5)(4, 10)(8, 9)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 6, 4, 9, 2, 3, 5, 7),Sym(10)!(1, 2, 9, 5, 6)(3, 10, 4, 
8, 7)>,
[
  sub<Sym(10)|Sym(10)!(1, 7, 5, 3, 2, 9, 4, 6),Sym(10)!(1, 5, 2, 4)(3, 9, 6, 
7),Sym(10)!(1, 2)(3, 6)(4, 5)(7, 9),Sym(10)!(1, 2, 10)(3, 9, 5)(4, 7, 
6),Sym(10)!(1, 4, 9)(2, 7, 5)(3, 10, 6)>,
  sub<Sym(10)|Sym(10)!(1, 2, 8)(3, 4, 9)(5, 6, 7),Sym(10)!(2, 8)(3, 5)(4, 7)(6, 
9)>,
  sub<Sym(10)|Sym(10)!(1, 9, 10, 6)(3, 5, 4, 7),Sym(10)!(1, 10)(3, 4)(5, 7)(6, 
9),Sym(10)!(1, 7)(2, 8)(3, 6)(4, 9)(5, 10),Sym(10)!(2, 8)(3, 5)(4, 7)(6, 9)>,
  sub<Sym(10)|Sym(10)!(2, 7, 10, 3)(4, 5, 9, 6),Sym(10)!(2, 10)(3, 7)(4, 9)(5, 
6),Sym(10)!(1, 8)(2, 6)(3, 4)(5, 10)(7, 9),Sym(10)!(1, 8)(2, 7)(3, 10)(5, 6)>
],
32/27,
0.0258234609563555042209973669812>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 10, 3, 2, 6)(4, 5, 9, 7, 8),Sym(10)!(1, 10)(3, 6)(5, 
8)(7, 9),Sym(10)!(1, 3, 10, 6)(5, 9, 8, 7)>,
  sub<Sym(10)|Sym(10)!(2, 5, 6)(3, 10, 7)(4, 9, 8),Sym(10)!(2, 10)(3, 5)(6, 
7)(8, 9)>,
  sub<Sym(10)|Sym(10)!(2, 6, 7, 3)(4, 10, 9, 5),Sym(10)!(1, 3, 2, 7, 6)(4, 8, 9,
5, 10),Sym(10)!(2, 7)(3, 6)(4, 9)(5, 10)>,
  sub<Sym(10)|Sym(10)!(1, 5, 2, 10, 3)(4, 6, 9, 8, 7),Sym(10)!(1, 3)(4, 7)(5, 
10)(6, 8),Sym(10)!(1, 10, 3, 5)(4, 8, 7, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 10, 3, 2, 6)(4, 5, 9, 7, 8),Sym(10)!(1, 10)(3, 6)(5, 
8)(7, 9),Sym(10)!(1, 3, 10, 6)(5, 9, 8, 7)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(3, 9)(4, 10)(5, 
6)(7, 8)>,
  sub<Sym(10)|Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10),Sym(10)!(1, 6)(2, 10)(4, 7)(5, 
9),Sym(10)!(1, 7, 6, 4)(2, 5, 10, 9),Sym(10)!(1, 2, 6, 10)(4, 5, 7, 9)>,
  sub<Sym(10)|Sym(10)!(1, 8, 2, 7)(3, 9, 10, 4),Sym(10)!(1, 3, 2, 10)(4, 7, 9, 
8),Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2)(3, 4)(5, 6)(9, 10)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 10, 3, 2, 6)(4, 5, 9, 7, 8),Sym(10)!(1, 10)(3, 6)(5, 
8)(7, 9),Sym(10)!(1, 3, 10, 6)(5, 9, 8, 7)>,
  sub<Sym(10)|Sym(10)!(1, 6)(2, 9)(3, 8)(5, 10),Sym(10)!(1, 8, 2)(3, 6, 9)(4, 
10, 5)>,
  sub<Sym(10)|Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10),Sym(10)!(1, 6)(2, 10)(4, 7)(5, 
9),Sym(10)!(1, 7, 6, 4)(2, 5, 10, 9),Sym(10)!(1, 2, 6, 10)(4, 5, 7, 9)>,
  sub<Sym(10)|Sym(10)!(1, 9)(2, 5)(3, 7)(6, 10),Sym(10)!(2, 6, 3, 10)(4, 5, 8, 
7),Sym(10)!(2, 7, 3, 5)(4, 6, 8, 10),Sym(10)!(2, 3)(4, 8)(5, 7)(6, 10)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 10, 3, 2, 6)(4, 5, 9, 7, 8),Sym(10)!(1, 10)(3, 6)(5, 
8)(7, 9),Sym(10)!(1, 3, 10, 6)(5, 9, 8, 7)>,
  sub<Sym(10)|Sym(10)!(1, 10, 3)(2, 4, 9)(5, 6, 8),Sym(10)!(1, 10)(2, 5)(4, 
8)(6, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3, 10)(2, 5, 9, 7),Sym(10)!(1, 3)(2, 9)(4, 10)(5, 
7),Sym(10)!(1, 6, 3, 10, 4)(2, 7, 8, 5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 5, 2, 10, 3)(4, 6, 9, 8, 7),Sym(10)!(1, 3)(4, 7)(5, 
10)(6, 8),Sym(10)!(1, 10, 3, 5)(4, 8, 7, 6)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3)(2, 10, 9)(6, 7, 8),Sym(10)!(1, 6)(2, 9)(3, 8)(5,
10),Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 8, 9, 7)(4, 5, 10, 6),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8)>,
  sub<Sym(10)|Sym(10)!(1, 8, 5)(2, 7, 6)(3, 4, 9),Sym(10)!(1, 2, 4)(3, 5, 6)(7, 
9, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3)(2, 10, 9)(6, 7, 8),Sym(10)!(1, 6)(2, 9)(3, 8)(5,
10),Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 8, 9, 7)(4, 5, 10, 6),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8)>,
  sub<Sym(10)|Sym(10)!(1, 4)(3, 8)(5, 9)(6, 7),Sym(10)!(1, 8, 5)(2, 7, 6)(3, 4, 
9),Sym(10)!(1, 2, 4)(3, 5, 6)(7, 9, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3)(2, 10, 9)(6, 7, 8),Sym(10)!(1, 6)(2, 9)(3, 8)(5,
10),Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 8, 5)(2, 7, 6)(3, 4, 9),Sym(10)!(1, 6)(2, 5)(3, 4)(7, 
8),Sym(10)!(1, 4, 6, 3)(2, 8, 5, 7),Sym(10)!(1, 3, 7)(2, 5, 9)(4, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 8, 9, 7)(4, 5, 10, 6),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3)(2, 10, 9)(6, 7, 8),Sym(10)!(1, 6)(2, 9)(3, 8)(5,
10),Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 5, 9, 6)(4, 7, 10, 8)>,
  sub<Sym(10)|Sym(10)!(1, 8, 5)(2, 7, 6)(3, 4, 9),Sym(10)!(1, 2, 4)(3, 5, 6)(7, 
9, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3)(2, 10, 9)(6, 7, 8),Sym(10)!(1, 6)(2, 9)(3, 8)(5,
10),Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 5, 9, 6)(4, 7, 10, 8)>,
  sub<Sym(10)|Sym(10)!(1, 4)(3, 8)(5, 9)(6, 7),Sym(10)!(1, 8, 5)(2, 7, 6)(3, 4, 
9),Sym(10)!(1, 2, 4)(3, 5, 6)(7, 9, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3)(2, 10, 9)(6, 7, 8),Sym(10)!(1, 6)(2, 9)(3, 8)(5,
10),Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 3, 4, 8)(5, 7, 9, 6),Sym(10)!(1, 4)(3, 8)(5, 9)(6, 
7),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5, 7),Sym(10)!(1, 2, 4)(3, 5, 6)(7, 9, 8)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 5, 9, 6)(4, 7, 10, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3)(2, 10, 9)(6, 7, 8),Sym(10)!(1, 6)(2, 9)(3, 8)(5,
10),Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 3, 9)(4, 5, 8)(6,
10, 7),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 10, 9, 4)(5, 7, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 8, 5)(2, 7, 6)(3, 4, 9),Sym(10)!(1, 6)(2, 5)(3, 4)(7, 
8),Sym(10)!(1, 4, 6, 3)(2, 8, 5, 7),Sym(10)!(1, 3, 7)(2, 5, 9)(4, 6, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3)(2, 10, 9)(6, 7, 8),Sym(10)!(1, 6)(2, 9)(3, 8)(5,
10),Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 3, 9)(4, 5, 8)(6,
10, 7),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 10, 9, 4)(5, 7, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 3, 4, 8)(5, 7, 9, 6),Sym(10)!(1, 4)(3, 8)(5, 9)(6, 
7),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5, 7),Sym(10)!(1, 2, 4)(3, 5, 6)(7, 9, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3)(2, 10, 9)(6, 7, 8),Sym(10)!(1, 6)(2, 9)(3, 8)(5,
10),Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 5, 9, 6)(4, 7, 10, 
8),Sym(10)!(3, 10, 9, 4)(5, 7, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 8, 5)(2, 7, 6)(3, 4, 9),Sym(10)!(1, 2, 4)(3, 5, 6)(7, 
9, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 3)(2, 10, 9)(6, 7, 8),Sym(10)!(1, 6)(2, 9)(3, 8)(5,
10),Sym(10)!(2, 5)(3, 8)(4, 7)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 5, 9, 6)(4, 7, 10, 
8),Sym(10)!(3, 10, 9, 4)(5, 7, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 4)(3, 8)(5, 9)(6, 7),Sym(10)!(1, 8, 5)(2, 7, 6)(3, 4, 
9),Sym(10)!(1, 2, 4)(3, 5, 6)(7, 9, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(3, 8, 9, 7)(4, 5, 10, 6),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 
8),Sym(10)!(1, 3, 8, 7, 9)(2, 6, 4, 10, 5)>,
  sub<Sym(10)|Sym(10)!(1, 8, 5)(2, 7, 6)(3, 4, 9),Sym(10)!(1, 6)(2, 5)(3, 4)(7, 
8),Sym(10)!(1, 4, 6, 3)(2, 8, 5, 7),Sym(10)!(1, 3, 7)(2, 5, 9)(4, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 8, 9, 7)(4, 5, 10, 6),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8)>
],
6/5,
0.0277115967940448223014883301870>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(3, 8, 9, 7)(4, 5, 10, 6),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 
8),Sym(10)!(1, 3, 8, 7, 9)(2, 6, 4, 10, 5)>,
  sub<Sym(10)|Sym(10)!(1, 2, 5, 3)(4, 9, 6, 7),Sym(10)!(1, 5)(2, 3)(4, 6)(7, 
9),Sym(10)!(1, 9, 4)(2, 3, 10)(5, 6, 7),Sym(10)!(1, 10, 5)(2, 6, 9)(3, 7, 4)>,
  sub<Sym(10)|Sym(10)!(2, 10, 9, 7)(4, 6, 5, 8),Sym(10)!(2, 9)(4, 5)(6, 8)(7, 
10),Sym(10)!(1, 9, 2)(4, 7, 8)(5, 6, 10),Sym(10)!(1, 10, 7)(2, 6, 4)(5, 8, 9)>
],
6/5,
0.0277115967940448223014883301870>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 9)(2, 5)(3, 7)(6, 10),Sym(10)!(1, 3, 9, 7)(2, 6, 5, 
10),Sym(10)!(1, 9, 3, 4, 7)(2, 10, 8, 6, 5)>,
  sub<Sym(10)|Sym(10)!(1, 2, 5, 3)(4, 9, 6, 7),Sym(10)!(1, 5)(2, 3)(4, 6)(7, 
9),Sym(10)!(1, 9, 4)(2, 3, 10)(5, 6, 7),Sym(10)!(1, 10, 5)(2, 6, 9)(3, 7, 4)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 5, 9, 6)(4, 7, 10, 8)>
],
6/5,
0.0277115967940448223014883301870>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 5, 2, 10, 3)(4, 6, 9, 8, 7),Sym(10)!(1, 3)(4, 7)(5, 
10)(6, 8),Sym(10)!(1, 10, 3, 5)(4, 8, 7, 6)>,
  sub<Sym(10)|Sym(10)!(2, 5, 9, 4)(6, 7, 8, 10),Sym(10)!(2, 9)(4, 5)(6, 8)(7, 
10),Sym(10)!(1, 9, 2)(4, 7, 8)(5, 6, 10),Sym(10)!(1, 10, 7)(2, 6, 4)(5, 8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 8, 9, 7)(4, 5, 10, 6),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8)>
],
6/5,
0.0277115967940448223014883301870>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 8, 9, 7)(4, 5, 10, 6),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8)>,
  sub<Sym(10)|Sym(10)!(1, 3, 6)(2, 5, 4)(7, 9, 10),Sym(10)!(1, 10, 5)(2, 6, 
9)(3, 7, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 8, 9, 7)(4, 5, 10, 6),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8)>,
  sub<Sym(10)|Sym(10)!(1, 5)(2, 3)(4, 6)(7, 9),Sym(10)!(1, 3, 6)(2, 5, 4)(7, 9, 
10),Sym(10)!(1, 10, 5)(2, 6, 9)(3, 7, 4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 5)(2, 3)(4, 6)(7, 9),Sym(10)!(1, 9, 4)(2, 3, 10)(5, 6,
7),Sym(10)!(1, 10, 5)(2, 6, 9)(3, 7, 4),Sym(10)!(1, 6, 5, 4)(2, 9, 3, 7)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 8, 9, 7)(4, 5, 10, 6),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 5, 9, 6)(4, 7, 10, 8)>,
  sub<Sym(10)|Sym(10)!(1, 3, 6)(2, 5, 4)(7, 9, 10),Sym(10)!(1, 10, 5)(2, 6, 
9)(3, 7, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 5, 9, 6)(4, 7, 10, 8)>,
  sub<Sym(10)|Sym(10)!(1, 5)(2, 3)(4, 6)(7, 9),Sym(10)!(1, 3, 6)(2, 5, 4)(7, 9, 
10),Sym(10)!(1, 10, 5)(2, 6, 9)(3, 7, 4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 2, 5, 3)(4, 9, 6, 7),Sym(10)!(1, 5)(2, 3)(4, 6)(7, 
9),Sym(10)!(1, 9, 4)(2, 3, 10)(5, 6, 7),Sym(10)!(1, 10, 5)(2, 6, 9)(3, 7, 4)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 5, 9, 6)(4, 7, 10, 8)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 3, 9)(4, 5, 8)(6,
10, 7),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 10, 9, 4)(5, 7, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 5)(2, 3)(4, 6)(7, 9),Sym(10)!(1, 9, 4)(2, 3, 10)(5, 6,
7),Sym(10)!(1, 10, 5)(2, 6, 9)(3, 7, 4),Sym(10)!(1, 6, 5, 4)(2, 9, 3, 7)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 3, 9)(4, 5, 8)(6,
10, 7),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 10, 9, 4)(5, 7, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 2, 5, 3)(4, 9, 6, 7),Sym(10)!(1, 5)(2, 3)(4, 6)(7, 
9),Sym(10)!(1, 9, 4)(2, 3, 10)(5, 6, 7),Sym(10)!(1, 10, 5)(2, 6, 9)(3, 7, 4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 5, 9, 6)(4, 7, 10, 
8),Sym(10)!(3, 10, 9, 4)(5, 7, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 3, 6)(2, 5, 4)(7, 9, 10),Sym(10)!(1, 10, 5)(2, 6, 
9)(3, 7, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 7)(2, 3)(5, 9)(8, 10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5,
7),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6),Sym(10)!(2, 8)(3, 10)(4, 6)(5, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 8, 7)(3, 4, 6)(5,
10, 9),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8),Sym(10)!(3, 5, 9, 6)(4, 7, 10, 
8),Sym(10)!(3, 10, 9, 4)(5, 7, 6, 8)>,
  sub<Sym(10)|Sym(10)!(1, 5)(2, 3)(4, 6)(7, 9),Sym(10)!(1, 3, 6)(2, 5, 4)(7, 9, 
10),Sym(10)!(1, 10, 5)(2, 6, 9)(3, 7, 4)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 6, 10)(2, 4, 7)(3, 5, 8),Sym(10)!(1, 2)(3, 10)(4, 
9)(7, 8)>,
  sub<Sym(10)|Sym(10)!(2, 5, 6)(3, 10, 7)(4, 9, 8),Sym(10)!(2, 10)(3, 5)(6, 
7)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 10, 9, 6)(2, 3, 5, 7),Sym(10)!(1, 9)(2, 5)(3, 7)(6, 
10),Sym(10)!(1, 3, 9, 7)(2, 6, 5, 10),Sym(10)!(1, 6)(3, 7)(4, 8)(9, 10)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 6, 10)(2, 4, 7)(3, 5, 8),Sym(10)!(1, 2)(3, 10)(4, 
9)(7, 8)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(3, 9)(4, 10)(5, 
6)(7, 8)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 10)(3, 6)(5, 8)(7, 9),Sym(10)!(1, 10, 5, 8)(2, 3, 4, 
6),Sym(10)!(1, 2, 5, 4)(3, 10, 6, 8),Sym(10)!(1, 5)(2, 4)(3, 6)(8, 10)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 6, 10)(2, 4, 7)(3, 5, 8),Sym(10)!(1, 2)(3, 10)(4, 
9)(7, 8)>,
  sub<Sym(10)|Sym(10)!(1, 9)(2, 7)(3, 5)(4, 8),Sym(10)!(1, 5, 8)(2, 6, 7)(3, 9, 
4)>,
  sub<Sym(10)|Sym(10)!(1, 9)(2, 7)(3, 5)(4, 8),Sym(10)!(1, 9)(2, 5)(3, 7)(6, 
10),Sym(10)!(1, 6, 9)(2, 3, 8)(4, 5, 7),Sym(10)!(1, 6)(3, 7)(4, 8)(9, 10)>,
  sub<Sym(10)|Sym(10)!(1, 3)(4, 7)(5, 10)(6, 8),Sym(10)!(2, 7, 9, 10)(4, 8, 5, 
6),Sym(10)!(2, 9)(4, 5)(6, 8)(7, 10),Sym(10)!(2, 8, 9, 6)(4, 10, 5, 7)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 6, 10)(2, 4, 7)(3, 5, 8),Sym(10)!(1, 2)(3, 10)(4, 
9)(7, 8)>,
  sub<Sym(10)|Sym(10)!(1, 4, 10)(3, 5, 7)(6, 9, 8),Sym(10)!(1, 3, 9)(4, 5, 8)(6,
10, 7),Sym(10)!(3, 9)(4, 10)(5, 6)(7, 8)>,
  sub<Sym(10)|Sym(10)!(1, 2)(3, 10)(4, 9)(7, 8),Sym(10)!(1, 2, 7)(3, 5, 9)(4, 
10, 6),Sym(10)!(1, 7)(3, 10)(4, 5)(6, 9),Sym(10)!(1, 7)(2, 8)(4, 9)(5, 6)>,
  sub<Sym(10)|Sym(10)!(1, 10)(3, 6)(5, 8)(7, 9),Sym(10)!(1, 10, 5, 8)(2, 3, 4, 
6),Sym(10)!(1, 2, 5, 4)(3, 10, 6, 8),Sym(10)!(1, 5)(2, 4)(3, 6)(8, 10)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(10)|Sym(10)!(1, 7)(2, 9, 3, 6, 8, 5, 10, 4),Sym(10)!(1, 4, 10, 7, 6, 8,
9, 3)(2, 5)>,
[
  sub<Sym(10)|Sym(10)!(1, 9, 5, 7)(2, 4, 3, 6),Sym(10)!(1, 2, 5, 3)(4, 9, 6, 
7),Sym(10)!(1, 5)(2, 3)(4, 6)(7, 9),Sym(10)!(1, 9, 4)(2, 3, 10)(5, 6, 
7),Sym(10)!(1, 10, 5)(2, 6, 9)(3, 7, 4)>,
  sub<Sym(10)|Sym(10)!(2, 5, 6)(3, 10, 7)(4, 9, 8),Sym(10)!(2, 10)(3, 5)(6, 
7)(8, 9)>,
  sub<Sym(10)|Sym(10)!(1, 5, 4, 3)(2, 7, 6, 10),Sym(10)!(1, 3)(2, 6)(4, 5)(8, 
9),Sym(10)!(1, 4)(2, 6)(3, 5)(7, 10),Sym(10)!(1, 6, 4, 2)(3, 10, 5, 7)>,
  sub<Sym(10)|Sym(10)!(1, 10, 9, 6)(2, 3, 5, 7),Sym(10)!(1, 9)(2, 5)(3, 7)(6, 
10),Sym(10)!(1, 3, 9, 7)(2, 6, 5, 10),Sym(10)!(1, 6)(3, 7)(4, 8)(9, 10)>
],
32/27,
0.0258234609563555042209973669812>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4, 6)(2, 3, 5),Sym(8)!(1, 2)(3, 4),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 6, 4)(2, 3, 5),Sym(8)!(1, 
6)(3, 5)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 4),Sym(8)!(1, 6, 3)(2, 5, 4),Sym(8)!(1, 3, 6)(2, 
5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4, 6)(2, 3, 5),Sym(8)!(1, 2)(3, 4),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 6)(3, 5),Sym(8)!(1, 6, 4)(2, 
3, 5),Sym(8)!(1, 5, 6, 3)(2, 4)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 6, 3)(2, 5, 4),Sym(8)!(1, 3, 6)(2, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4, 6)(2, 3, 5),Sym(8)!(1, 2)(3, 4),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 6)(3, 5),Sym(8)!(1, 6, 4)(2, 
3, 5),Sym(8)!(1, 5, 6, 3)(2, 4)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 4),Sym(8)!(1, 6, 3)(2, 5, 4),Sym(8)!(1, 3, 6)(2, 
5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4, 6)(2, 3, 5),Sym(8)!(1, 2)(3, 4),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 6)(3, 5),Sym(8)!(1, 6, 4)(2, 
3, 5),Sym(8)!(1, 5, 6, 3)(2, 4)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 4)(7, 8),Sym(8)!(1, 6, 3)(2, 5, 4),Sym(8)!(1, 3, 
6)(2, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4, 6)(2, 3, 5),Sym(8)!(1, 2)(3, 4),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 5, 6, 3)(2, 4),Sym(8)!(1, 
6)(3, 5),Sym(8)!(1, 6, 4)(2, 3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 4)(7, 8),Sym(8)!(1, 6, 3)(2, 5, 4),Sym(8)!(1, 3, 
6)(2, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4, 6)(2, 3, 5),Sym(8)!(1, 2)(3, 4),Sym(8)!(3, 4)(5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 5, 6, 3)(2, 4),Sym(8)!(1, 
6)(3, 5),Sym(8)!(1, 6, 4)(2, 3, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4, 3, 2)(5, 6)(7, 8),Sym(8)!(1, 3)(2, 4),Sym(8)!(1, 6, 
3)(2, 5, 4),Sym(8)!(1, 3, 6)(2, 5, 4)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 2, 4)(3, 6, 5),Sym(8)!(1, 4)(3, 
5)(7, 8),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(3, 5, 6),Sym(8)!(1, 4)(5, 6)(7, 8),Sym(8)!(1, 2, 
4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 6)(3, 5),Sym(8)!(1, 6, 4)(2, 
3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 2, 4)(3, 6, 5),Sym(8)!(1, 4)(3, 
5)(7, 8),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 5, 6),Sym(8)!(1, 6, 4, 
5)(2, 3)(7, 8),Sym(8)!(1, 2, 4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 6, 4)(2, 3, 5),Sym(8)!(1, 
6)(3, 5)(7, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 2, 4)(3, 6, 5),Sym(8)!(1, 4)(3, 
5)(7, 8),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5)(2, 3),Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 
5, 6),Sym(8)!(1, 2, 4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 6, 4)(2, 3, 5),Sym(8)!(1, 
6)(3, 5)(7, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4)(3, 5),Sym(8)!(1, 2, 4)(3, 6, 
5),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(3, 5, 6),Sym(8)!(1, 4)(5, 6)(7, 8),Sym(8)!(1, 2, 
4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 6)(3, 5),Sym(8)!(1, 6, 4)(2, 
3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4)(3, 5),Sym(8)!(1, 2, 4)(3, 6, 
5),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 5, 6),Sym(8)!(1, 6, 4, 
5)(2, 3)(7, 8),Sym(8)!(1, 2, 4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 6, 4)(2, 3, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4)(3, 5),Sym(8)!(1, 2, 4)(3, 6, 
5),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 5, 6),Sym(8)!(1, 6, 4, 
5)(2, 3)(7, 8),Sym(8)!(1, 2, 4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 6)(3, 5),Sym(8)!(1, 6, 4)(2, 
3, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4)(3, 5),Sym(8)!(1, 2, 4)(3, 6, 
5),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 5, 6),Sym(8)!(1, 6, 4, 
5)(2, 3)(7, 8),Sym(8)!(1, 2, 4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 6, 4)(2, 3, 5),Sym(8)!(1, 
6)(3, 5)(7, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4)(3, 5),Sym(8)!(1, 2, 4)(3, 6, 
5),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5)(2, 3),Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 
5, 6),Sym(8)!(1, 2, 4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 6, 4)(2, 3, 5),Sym(8)!(1, 
6)(3, 5)(7, 8)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 5)(2, 6),Sym(8)!(1, 6, 3)(2, 4, 5),Sym(8)!(1, 5)(3, 
4),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4)(3, 5),Sym(8)!(1, 2, 4)(3, 6, 
5),Sym(8)!(1, 3)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5)(2, 3),Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 
5, 6),Sym(8)!(1, 2, 4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4)(2, 5, 3),Sym(8)!(1, 6)(3, 5),Sym(8)!(1, 6, 4)(2, 
3, 5),Sym(8)!(1, 5, 6, 3)(2, 4)(7, 8)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 5)(4, 6),Sym(8)!(2, 5, 4),Sym(8)!(2, 6)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 4, 3)(2, 5, 6),Sym(8)!(1, 3)(2, 6)(7, 8),Sym(8)!(1, 4, 
3)(2, 6, 5)>,
  sub<Sym(8)|Sym(8)!(2, 3)(4, 5),Sym(8)!(1, 3, 2)(4, 6, 5),Sym(8)!(1, 3, 2)(4, 
5, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 5)(4, 6),Sym(8)!(2, 5, 4),Sym(8)!(2, 6)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4, 3)(2, 5, 6),Sym(8)!(1, 2, 3, 
6)(4, 5)(7, 8),Sym(8)!(1, 4, 3)(2, 6, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(4, 6, 5),Sym(8)!(1, 3, 2)(4, 5, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 5)(4, 6),Sym(8)!(2, 5, 4),Sym(8)!(2, 6)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4, 3)(2, 5, 6),Sym(8)!(1, 2, 3, 
6)(4, 5)(7, 8),Sym(8)!(1, 4, 3)(2, 6, 5)>,
  sub<Sym(8)|Sym(8)!(2, 3)(4, 5),Sym(8)!(1, 3, 2)(4, 6, 5),Sym(8)!(1, 3, 2)(4, 
5, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 5)(4, 6),Sym(8)!(2, 5, 4),Sym(8)!(2, 6)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4, 3)(2, 5, 6),Sym(8)!(1, 2, 3, 
6)(4, 5)(7, 8),Sym(8)!(1, 4, 3)(2, 6, 5)>,
  sub<Sym(8)|Sym(8)!(2, 3)(4, 5)(7, 8),Sym(8)!(1, 3, 2)(4, 6, 5),Sym(8)!(1, 3, 
2)(4, 5, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 5)(4, 6),Sym(8)!(2, 5, 4),Sym(8)!(2, 6)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4, 3)(2, 5, 6),Sym(8)!(1, 4, 3)(2, 
6, 5),Sym(8)!(1, 2, 3, 6)(4, 5)>,
  sub<Sym(8)|Sym(8)!(2, 3)(4, 5)(7, 8),Sym(8)!(1, 3, 2)(4, 6, 5),Sym(8)!(1, 3, 
2)(4, 5, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 5)(4, 6),Sym(8)!(2, 5, 4),Sym(8)!(2, 6)(4, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4, 3)(2, 5, 6),Sym(8)!(1, 4, 3)(2, 
6, 5),Sym(8)!(1, 2, 3, 6)(4, 5)>,
  sub<Sym(8)|Sym(8)!(2, 3)(4, 5),Sym(8)!(1, 6)(2, 5, 3, 4)(7, 8),Sym(8)!(1, 3, 
2)(4, 6, 5),Sym(8)!(1, 3, 2)(4, 5, 6)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 5)(3, 6),Sym(8)!(1, 4)(2, 3)(7, 8),Sym(8)!(3, 5, 
6),Sym(8)!(2, 3)(5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(3, 5, 6),Sym(8)!(1, 4)(5, 6)(7, 8),Sym(8)!(1, 2, 
4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4, 3)(2, 5, 6),Sym(8)!(1, 4, 3)(2, 
6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 5)(3, 6),Sym(8)!(1, 4)(2, 3)(7, 8),Sym(8)!(3, 5, 
6),Sym(8)!(2, 3)(5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 5, 6),Sym(8)!(1, 6, 4, 
5)(2, 3)(7, 8),Sym(8)!(1, 2, 4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 4, 3)(2, 5, 6),Sym(8)!(1, 3)(2, 6)(7, 8),Sym(8)!(1, 4, 
3)(2, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 5)(3, 6),Sym(8)!(1, 4)(2, 3)(7, 8),Sym(8)!(3, 5, 
6),Sym(8)!(2, 3)(5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5)(2, 3),Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 
5, 6),Sym(8)!(1, 2, 4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 4, 3)(2, 5, 6),Sym(8)!(1, 3)(2, 6)(7, 8),Sym(8)!(1, 4, 
3)(2, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 5)(3, 6),Sym(8)!(3, 5, 6),Sym(8)!(2, 3)(5, 6),Sym(8)!(1,
4)(2, 3)>,
  sub<Sym(8)|Sym(8)!(1, 4, 2)(3, 5, 6),Sym(8)!(1, 4)(5, 6)(7, 8),Sym(8)!(1, 2, 
4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4, 3)(2, 5, 6),Sym(8)!(1, 4, 3)(2, 
6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 5)(3, 6),Sym(8)!(3, 5, 6),Sym(8)!(2, 3)(5, 6),Sym(8)!(1,
4)(2, 3)>,
  sub<Sym(8)|Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 5, 6),Sym(8)!(1, 6, 4, 
5)(2, 3)(7, 8),Sym(8)!(1, 2, 4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 4, 3)(2, 5, 6),Sym(8)!(1, 4, 3)(2, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 5)(3, 6),Sym(8)!(3, 5, 6),Sym(8)!(2, 3)(5, 6),Sym(8)!(1,
4)(2, 3)>,
  sub<Sym(8)|Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 5, 6),Sym(8)!(1, 6, 4, 
5)(2, 3)(7, 8),Sym(8)!(1, 2, 4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4, 3)(2, 5, 6),Sym(8)!(1, 4, 3)(2, 
6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 5)(3, 6),Sym(8)!(3, 5, 6),Sym(8)!(2, 3)(5, 6),Sym(8)!(1,
4)(2, 3)>,
  sub<Sym(8)|Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 5, 6),Sym(8)!(1, 6, 4, 
5)(2, 3)(7, 8),Sym(8)!(1, 2, 4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 4, 3)(2, 5, 6),Sym(8)!(1, 3)(2, 6)(7, 8),Sym(8)!(1, 4, 
3)(2, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 5)(3, 6),Sym(8)!(3, 5, 6),Sym(8)!(2, 3)(5, 6),Sym(8)!(1,
4)(2, 3)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5)(2, 3),Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 
5, 6),Sym(8)!(1, 2, 4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 4, 3)(2, 5, 6),Sym(8)!(1, 3)(2, 6)(7, 8),Sym(8)!(1, 4, 
3)(2, 6, 5)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(8)|Sym(8)!(1, 4, 5, 3)(2, 6)(7, 8),Sym(8)!(1, 2)(3, 6, 5, 4)(7, 8)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(5, 6),Sym(8)!(2, 3, 4),Sym(8)!(1, 3)(2, 4),Sym(8)!(1,
2)(3, 4)>,
  sub<Sym(8)|Sym(8)!(2, 5)(3, 6),Sym(8)!(3, 5, 6),Sym(8)!(2, 3)(5, 6),Sym(8)!(1,
4)(2, 3)>,
  sub<Sym(8)|Sym(8)!(1, 6, 4, 5)(2, 3),Sym(8)!(1, 4)(5, 6),Sym(8)!(1, 4, 2)(3, 
5, 6),Sym(8)!(1, 2, 4)(3, 5, 6)>,
  sub<Sym(8)|Sym(8)!(1, 3)(2, 6),Sym(8)!(1, 4, 3)(2, 5, 6),Sym(8)!(1, 2, 3, 
6)(4, 5)(7, 8),Sym(8)!(1, 4, 3)(2, 6, 5)>
],
9/8,
0.0200103557509440286557124612321>,
<sub<Sym(8)|Sym(8)!(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2, 3)(4, 8)(5, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(4, 8, 6, 5),Sym(8)!(4, 6)(5, 8),Sym(8)!(4, 5, 8, 6, 7)>,
  sub<Sym(8)|Sym(8)!(5, 6)(7, 8),Sym(8)!(4, 6, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3),Sym(8)!(1, 3)(4, 7)(6, 8),Sym(8)!(1, 3)(4, 8)(6, 
7),Sym(8)!(4, 8)>,
  sub<Sym(8)|Sym(8)!(6, 8),Sym(8)!(2, 3),Sym(8)!(2, 3)(5, 7)(6, 8),Sym(8)!(2, 
3)(5, 6)(7, 8)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(8)|Sym(8)!(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2, 3)(4, 8)(5, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(4, 8, 6, 5),Sym(8)!(4, 6)(5, 8),Sym(8)!(4, 5, 8, 6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3)(4, 6, 5),Sym(8)!(1, 3),Sym(8)!(1, 3)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3),Sym(8)!(1, 3)(4, 7)(6, 8),Sym(8)!(1, 3)(4, 8)(6, 
7),Sym(8)!(4, 8)>,
  sub<Sym(8)|Sym(8)!(6, 8),Sym(8)!(2, 3),Sym(8)!(2, 3)(5, 7)(6, 8),Sym(8)!(2, 
3)(5, 6)(7, 8)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(8)|Sym(8)!(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2, 3)(4, 8)(5, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(4, 8, 5, 6, 7),Sym(8)!(4, 8)(5, 7),Sym(8)!(1, 2)(4, 7, 8, 
5)>,
  sub<Sym(8)|Sym(8)!(5, 6)(7, 8),Sym(8)!(4, 6, 5)>,
  sub<Sym(8)|Sym(8)!(4, 7)(6, 8),Sym(8)!(1, 2)(6, 8),Sym(8)!(4, 8)(6, 
7),Sym(8)!(1, 3, 2)(4, 8, 6)>,
  sub<Sym(8)|Sym(8)!(1, 2),Sym(8)!(4, 8),Sym(8)!(1, 2)(4, 8)(5, 7),Sym(8)!(1, 
2)(4, 7)(5, 8)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(8)|Sym(8)!(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2, 3)(4, 8)(5, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(4, 8, 5, 6, 7),Sym(8)!(4, 8)(5, 7),Sym(8)!(1, 2)(4, 7, 8, 
5)>,
  sub<Sym(8)|Sym(8)!(1, 2),Sym(8)!(1, 2)(4, 8, 5),Sym(8)!(1, 2)(4, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(5, 6)(7, 8),Sym(8)!(1, 2)(5, 
6),Sym(8)!(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(4, 7),Sym(8)!(1, 2),Sym(8)!(1, 2)(4, 7)(6, 8),Sym(8)!(1, 
2)(4, 6)(7, 8)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(8)|Sym(8)!(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2, 3)(4, 8)(5, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(4, 8, 5, 6, 7),Sym(8)!(4, 8)(5, 7),Sym(8)!(1, 2)(4, 7, 8, 
5)>,
  sub<Sym(8)|Sym(8)!(4, 5, 8),Sym(8)!(1, 3)(5, 8),Sym(8)!(1, 3)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2)(4, 7),Sym(8)!(4, 7)(6, 8),Sym(8)!(4, 6)(7, 
8),Sym(8)!(1, 3, 2)(4, 8, 7)>,
  sub<Sym(8)|Sym(8)!(7, 8),Sym(8)!(1, 2),Sym(8)!(1, 2)(5, 6)(7, 8),Sym(8)!(1, 
2)(5, 8)(6, 7)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(8)|Sym(8)!(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2, 3)(4, 8)(5, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(4, 5, 6, 8),Sym(8)!(1, 2)(4, 6)(5, 8),Sym(8)!(4, 7, 
6, 5, 8),Sym(8)!(1, 2)>,
  sub<Sym(8)|Sym(8)!(5, 6)(7, 8),Sym(8)!(4, 6, 5)>,
  sub<Sym(8)|Sym(8)!(1, 3),Sym(8)!(4, 7),Sym(8)!(1, 3)(4, 7)(6, 8),Sym(8)!(1, 
3)(4, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2),Sym(8)!(4, 8),Sym(8)!(1, 2)(4, 8)(5, 7),Sym(8)!(1, 
2)(4, 7)(5, 8)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(8)|Sym(8)!(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2, 3)(4, 8)(5, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(4, 5, 6, 8),Sym(8)!(1, 2)(4, 6)(5, 8),Sym(8)!(4, 7, 
6, 5, 8),Sym(8)!(1, 2)>,
  sub<Sym(8)|Sym(8)!(5, 6)(7, 8),Sym(8)!(4, 6, 5)>,
  sub<Sym(8)|Sym(8)!(4, 7)(6, 8),Sym(8)!(1, 2)(6, 8),Sym(8)!(4, 8)(6, 
7),Sym(8)!(1, 3, 2)(4, 8, 6)>,
  sub<Sym(8)|Sym(8)!(1, 2),Sym(8)!(4, 8),Sym(8)!(1, 2)(4, 8)(5, 7),Sym(8)!(1, 
2)(4, 7)(5, 8)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(8)|Sym(8)!(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2, 3)(4, 8)(5, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(4, 5, 6, 8),Sym(8)!(1, 2)(4, 6)(5, 8),Sym(8)!(4, 7, 
6, 5, 8),Sym(8)!(1, 2)>,
  sub<Sym(8)|Sym(8)!(1, 3)(4, 6, 5),Sym(8)!(1, 3),Sym(8)!(1, 3)(5, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 3),Sym(8)!(4, 7),Sym(8)!(1, 3)(4, 7)(6, 8),Sym(8)!(1, 
3)(4, 6)(7, 8)>,
  sub<Sym(8)|Sym(8)!(1, 2),Sym(8)!(4, 8),Sym(8)!(1, 2)(4, 8)(5, 7),Sym(8)!(1, 
2)(4, 7)(5, 8)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(8)|Sym(8)!(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2, 3)(4, 8)(5, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(4, 5, 6, 8),Sym(8)!(1, 2)(4, 6)(5, 8),Sym(8)!(4, 7, 
6, 5, 8),Sym(8)!(1, 2)>,
  sub<Sym(8)|Sym(8)!(1, 2),Sym(8)!(1, 2)(4, 8, 5),Sym(8)!(1, 2)(4, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(7, 8),Sym(8)!(1, 2),Sym(8)!(1, 2)(5, 6)(7, 8),Sym(8)!(1, 
2)(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3),Sym(8)!(4, 7),Sym(8)!(1, 3)(4, 7)(6, 8),Sym(8)!(1, 
3)(4, 6)(7, 8)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(8)|Sym(8)!(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2, 3)(4, 8)(5, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(4, 5, 6, 8),Sym(8)!(1, 2)(4, 6)(5, 8),Sym(8)!(4, 7, 
6, 5, 8),Sym(8)!(1, 2)>,
  sub<Sym(8)|Sym(8)!(1, 2),Sym(8)!(1, 2)(4, 8, 5),Sym(8)!(1, 2)(4, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 3, 2)(5, 6, 8),Sym(8)!(5, 6)(7, 8),Sym(8)!(1, 2)(5, 
6),Sym(8)!(5, 8)(6, 7)>,
  sub<Sym(8)|Sym(8)!(4, 7),Sym(8)!(1, 2),Sym(8)!(1, 2)(4, 7)(6, 8),Sym(8)!(1, 
2)(4, 6)(7, 8)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(8)|Sym(8)!(2, 3)(5, 8)(6, 7),Sym(8)!(1, 2, 3)(4, 8)(5, 6, 7)>,
[
  sub<Sym(8)|Sym(8)!(1, 2)(4, 5, 6, 8),Sym(8)!(1, 2)(4, 6)(5, 8),Sym(8)!(4, 7, 
6, 5, 8),Sym(8)!(1, 2)>,
  sub<Sym(8)|Sym(8)!(4, 5, 8),Sym(8)!(1, 3)(5, 8),Sym(8)!(1, 3)(6, 7)>,
  sub<Sym(8)|Sym(8)!(1, 2)(4, 7),Sym(8)!(4, 7)(6, 8),Sym(8)!(4, 6)(7, 
8),Sym(8)!(1, 3, 2)(4, 8, 7)>,
  sub<Sym(8)|Sym(8)!(7, 8),Sym(8)!(1, 2),Sym(8)!(1, 2)(5, 6)(7, 8),Sym(8)!(1, 
2)(5, 8)(6, 7)>
],
16/15,
0.00980940217326848089807038493552>,
<sub<Sym(9)|Sym(9)!(2, 3, 4)(5, 9)(6, 8),Sym(9)!(1, 2, 3)(5, 6, 9, 8, 7)>,
[
  sub<Sym(9)|Sym(9)!(1, 3)(2, 4)(5, 6)(8, 9),Sym(9)!(1, 4)(2, 3)(5, 8)(6, 
9),Sym(9)!(2, 4, 3)(5, 9, 6)>,
  sub<Sym(9)|Sym(9)!(1, 3, 2)(5, 9, 6),Sym(9)!(1, 3)(2, 4)(5, 9)(6, 
8),Sym(9)!(1, 4)(2, 3)(5, 8)(6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 2, 4)(5, 8, 6),Sym(9)!(1, 4, 2),Sym(9)!(1, 4, 2)(5, 
8)(7, 9)>,
  sub<Sym(9)|Sym(9)!(1, 3, 4),Sym(9)!(1, 3, 4)(5, 8, 9)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(9)|Sym(9)!(2, 3, 4)(5, 9)(6, 8),Sym(9)!(1, 2, 3)(5, 6, 9, 8, 7)>,
[
  sub<Sym(9)|Sym(9)!(1, 3)(2, 4)(5, 6)(8, 9),Sym(9)!(1, 4)(2, 3)(5, 8)(6, 
9),Sym(9)!(2, 4, 3)(5, 9, 6)>,
  sub<Sym(9)|Sym(9)!(1, 3, 2)(5, 9, 6),Sym(9)!(1, 3)(2, 4)(5, 9)(6, 
8),Sym(9)!(1, 4)(2, 3)(5, 8)(6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 3, 4),Sym(9)!(1, 3, 4)(5, 9)(6, 7),Sym(9)!(1, 4, 3)(5, 
9, 8)>,
  sub<Sym(9)|Sym(9)!(1, 2, 4)(5, 8, 6),Sym(9)!(1, 4, 2),Sym(9)!(1, 4, 2)(5, 
8)(7, 9)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(9)|Sym(9)!(2, 3, 4)(5, 9)(6, 8),Sym(9)!(1, 2, 3)(5, 6, 9, 8, 7)>,
[
  sub<Sym(9)|Sym(9)!(1, 3)(2, 4)(5, 6)(8, 9),Sym(9)!(1, 4)(2, 3)(5, 8)(6, 
9),Sym(9)!(2, 4, 3)(5, 9, 6)>,
  sub<Sym(9)|Sym(9)!(1, 3, 2)(5, 9, 6),Sym(9)!(1, 3)(2, 4)(5, 9)(6, 
8),Sym(9)!(1, 4)(2, 3)(5, 8)(6, 9)>,
  sub<Sym(9)|Sym(9)!(1, 4, 3)(5, 9)(7, 8),Sym(9)!(1, 3, 4)(5, 9, 8),Sym(9)!(1, 
3, 4),Sym(9)!(1, 4, 3)(5, 8)(7, 9)>,
  sub<Sym(9)|Sym(9)!(1, 4, 2)(5, 6, 8),Sym(9)!(1, 4, 2)>
],
9/8,
0.0179021946207763414034179452515>,
<sub<Sym(16)|Sym(16)!(1, 10, 8, 4, 11, 6, 2, 9, 7, 3, 12, 5)(13, 15, 14, 
16),Sym(16)!(1, 4, 2, 3)(5, 14, 10, 7, 16, 12, 6, 13, 9, 8, 15, 11),Sym(16)!(1, 
5, 15, 2, 6, 16)(3, 7, 14, 4, 8, 13)(9, 10)(11, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 10)(2, 5, 9)(3, 8, 12)(4, 7, 11),Sym(16)!(1, 6)(2, 
5)(3, 8)(4, 7)(9, 16)(10, 15)(11, 13)(12, 14),Sym(16)!(1, 10)(2, 9)(3, 12)(4, 
11)(5, 16)(6, 15)(7, 13)(8, 14)>,
  sub<Sym(16)|Sym(16)!(1, 10, 14)(2, 9, 13)(3, 12, 16)(4, 11, 15),Sym(16)!(1, 
10)(2, 9)(3, 12)(4, 11)(5, 16)(6, 15)(7, 13)(8, 14),Sym(16)!(1, 14)(2, 13)(3, 
16)(4, 15)(5, 12)(6, 11)(7, 9)(8, 10)>,
  sub<Sym(16)|Sym(16)!(1, 15)(2, 16)(3, 14)(4, 13)(5, 12)(6, 11)(7, 9)(8, 
10),Sym(16)!(1, 8)(2, 7)(3, 5)(4, 6)(9, 16)(10, 15)(11, 13)(12, 14),Sym(16)!(1, 
15, 8)(2, 16, 7)(3, 14, 5)(4, 13, 6)>,
  sub<Sym(16)|Sym(16)!(1, 6)(2, 5)(3, 8)(4, 7)(9, 13)(10, 14)(11, 15)(12, 
16),Sym(16)!(1, 14, 6)(2, 13, 5)(3, 16, 8)(4, 15, 7),Sym(16)!(1, 10)(2, 9)(3, 
12)(4, 11)(5, 13)(6, 14)(7, 15)(8, 16)>
],
9/8,
0.0177282906875772854084220749652>,
<sub<Sym(16)|Sym(16)!(1, 10, 8, 4, 11, 6, 2, 9, 7, 3, 12, 5)(13, 15, 14, 
16),Sym(16)!(1, 4, 2, 3)(5, 14, 10, 7, 16, 12, 6, 13, 9, 8, 15, 11),Sym(16)!(1, 
5, 15, 2, 6, 16)(3, 7, 14, 4, 8, 13)(9, 10)(11, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 6, 10)(2, 5, 9)(3, 8, 12)(4, 7, 11),Sym(16)!(1, 6)(2, 
5)(3, 8)(4, 7)(9, 16)(10, 15)(11, 13)(12, 14),Sym(16)!(1, 10)(2, 9)(3, 12)(4, 
11)(5, 16)(6, 15)(7, 13)(8, 14)>,
  sub<Sym(16)|Sym(16)!(1, 10, 14)(2, 9, 13)(3, 12, 16)(4, 11, 15),Sym(16)!(1, 
10)(2, 9)(3, 12)(4, 11)(5, 16)(6, 15)(7, 13)(8, 14),Sym(16)!(1, 14)(2, 13)(3, 
16)(4, 15)(5, 12)(6, 11)(7, 9)(8, 10)>,
  sub<Sym(16)|Sym(16)!(1, 6)(2, 5)(3, 8)(4, 7)(9, 13)(10, 14)(11, 15)(12, 
16),Sym(16)!(5, 16, 12)(6, 15, 11)(7, 13, 9)(8, 14, 10),Sym(16)!(1, 11)(2, 
12)(3, 10)(4, 9)(5, 16)(6, 15)(7, 13)(8, 14)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 9)(6, 10)(7, 11)(8, 
12),Sym(16)!(1, 8)(2, 7)(3, 5)(4, 6)(9, 16)(10, 15)(11, 13)(12, 14),Sym(16)!(1, 
8, 12)(2, 7, 11)(3, 5, 9)(4, 6, 10)>
],
9/8,
0.0177282906875772854084220749652>,
<sub<Sym(16)|Sym(16)!(1, 10, 8, 4, 11, 6, 2, 9, 7, 3, 12, 5)(13, 15, 14, 
16),Sym(16)!(1, 4, 2, 3)(5, 14, 10, 7, 16, 12, 6, 13, 9, 8, 15, 11),Sym(16)!(1, 
5, 15, 2, 6, 16)(3, 7, 14, 4, 8, 13)(9, 10)(11, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 15)(2, 9, 16)(3, 12, 14)(4, 11, 13),Sym(16)!(1, 
7)(2, 8)(3, 6)(4, 5)(9, 16)(10, 15)(11, 13)(12, 14),Sym(16)!(1, 15)(2, 16)(3, 
14)(4, 13)(5, 11)(6, 12)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 6)(2, 5)(3, 8)(4, 7)(9, 13)(10, 14)(11, 15)(12, 
16),Sym(16)!(1, 14, 6)(2, 13, 5)(3, 16, 8)(4, 15, 7),Sym(16)!(1, 10)(2, 9)(3, 
12)(4, 11)(5, 13)(6, 14)(7, 15)(8, 16)>,
  sub<Sym(16)|Sym(16)!(1, 15, 7)(2, 16, 8)(3, 14, 6)(4, 13, 5),Sym(16)!(1, 
11)(2, 12)(3, 10)(4, 9)(5, 13)(6, 14)(7, 15)(8, 16),Sym(16)!(1, 15)(2, 16)(3, 
14)(4, 13)(5, 9)(6, 10)(7, 11)(8, 12)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 11)(6, 12)(7, 10)(8, 
9),Sym(16)!(5, 13, 11)(6, 14, 12)(7, 15, 10)(8, 16, 9),Sym(16)!(1, 6)(2, 5)(3, 
8)(4, 7)(9, 16)(10, 15)(11, 13)(12, 14)>
],
9/8,
0.0177282906875772854084220749652>,
<sub<Sym(16)|Sym(16)!(1, 10, 8, 4, 11, 6, 2, 9, 7, 3, 12, 5)(13, 15, 14, 
16),Sym(16)!(1, 4, 2, 3)(5, 14, 10, 7, 16, 12, 6, 13, 9, 8, 15, 11),Sym(16)!(1, 
5, 15, 2, 6, 16)(3, 7, 14, 4, 8, 13)(9, 10)(11, 12)>,
[
  sub<Sym(16)|Sym(16)!(1, 10, 15)(2, 9, 16)(3, 12, 14)(4, 11, 13),Sym(16)!(1, 
7)(2, 8)(3, 6)(4, 5)(9, 16)(10, 15)(11, 13)(12, 14),Sym(16)!(1, 15)(2, 16)(3, 
14)(4, 13)(5, 11)(6, 12)(7, 10)(8, 9)>,
  sub<Sym(16)|Sym(16)!(1, 6)(2, 5)(3, 8)(4, 7)(9, 13)(10, 14)(11, 15)(12, 
16),Sym(16)!(1, 14, 6)(2, 13, 5)(3, 16, 8)(4, 15, 7),Sym(16)!(1, 10)(2, 9)(3, 
12)(4, 11)(5, 13)(6, 14)(7, 15)(8, 16)>,
  sub<Sym(16)|Sym(16)!(1, 6, 10)(2, 5, 9)(3, 8, 12)(4, 7, 11),Sym(16)!(1, 6)(2, 
5)(3, 8)(4, 7)(9, 16)(10, 15)(11, 13)(12, 14),Sym(16)!(1, 10)(2, 9)(3, 12)(4, 
11)(5, 16)(6, 15)(7, 13)(8, 14)>,
  sub<Sym(16)|Sym(16)!(1, 14)(2, 13)(3, 16)(4, 15)(5, 11)(6, 12)(7, 10)(8, 
9),Sym(16)!(1, 10)(2, 9)(3, 12)(4, 11)(5, 15)(6, 16)(7, 14)(8, 13),Sym(16)!(5, 
15, 11)(6, 16, 12)(7, 14, 10)(8, 13, 9)>
],
9/8,
0.0177282906875772854084220749652>];

end intrinsic;


==> anc/isingletonviolator.m <==
intrinsic IsIrreducibleIngletonViolatorMinimal(G::Grp:Verbosity:=false,DoneSoFar:=0) -> Bool,SeqEnum
{ Returns true if G is an irreducible Ingleton violator in a minimal sense. This is faster than the General algorithm, and if it returns true then the group is an Ingleton violator, but if there is a proper subgroup that is also an Ingleton violator it might return false and the group still be an irreducible Ingleton violator. Use parameter Verbosity to give some commentary, and DoneSoFar:=n if you want to start from subgroup n+1 (for example, if you have previously terminated a running program, or are parallelizing it to save time. }

if(IsAbelian(G)) then return false,_; end if;
if(IsNilpotent(G) and not IsPrimePower(#G)) then return false,_; end if;
if Verbosity then "Finding subgroups"; end if;
Z:=Subgroups(G);
// Take core-free subgroups. Since the intersection of core-free subgroups is core-free, we never leave this set
// when looking for minimal cases.
if(IsPrimePower(#G)) then
  ZG:=Center(G);
  Cyc:=[i:i in Z|IsCyclic(i`subgroup) and #(i`subgroup meet ZG) eq 1];
  NCyc:=[i:i in Z|not IsCyclic(i`subgroup) and #(i`subgroup meet ZG) eq 1]; if(#NCyc eq 0) then return false,_; end if;
else
//  Z2a:=NormalSubgroups(G); Z2:=[i`subgroup:i in Z2a|IsPrime(#i`subgroup)];
//  Cyc:=[i:i in Z|IsCyclic(i`subgroup) and &and[#(i`subgroup meet jj) eq 1:jj in Z2]];
//  NCyc:=[i:i in Z|not IsCyclic(i`subgroup) and &and[#(i`subgroup meet jj) eq 1:jj in Z2]]; if(#NCyc eq 0) then return false,_; end if;
  NCyc:=[i:i in Z|not IsCyclic(i`subgroup) and #Core(G,i`subgroup) eq 1]; if(#NCyc eq 0) then return false,_; end if;
  Cyc:=[i:i in Z|IsCyclic(i`subgroup) and #Core(G,i`subgroup) eq 1];
end if;
CycConj:=&cat[SetToSequence(Conjugates(G,i`subgroup)):i in Cyc];
NCycConj:=&cat[SetToSequence(Conjugates(G,i`subgroup)):i in NCyc];
AllConj:=NCycConj cat CycConj;

Intersections:=[[0:i in [1..#AllConj]]:i in [1..#AllConj]];

AllConjSizes:=[#i:i in AllConj];

PosOfNCycConj:=[NCyc[1]`length]; for i in [2..#NCyc] do Append(~PosOfNCycConj,PosOfNCycConj[#PosOfNCycConj]+NCyc[i]`length); end for;
PosOf1:=#NCycConj+1;
if Verbosity then "Checking tuples"; end if;
for H1 in PosOfNCycConj do
if(DoneSoFar gt 0) then DoneSoFar-:=1; continue H1; end if;
  if Verbosity then "H1 is in",Position(PosOfNCycConj,H1),"of",#PosOfNCycConj; end if;
  for H2 in [1..H1-1] do
    if(not(#G eq #sub<G|AllConj[H1],AllConj[H2]>)) then continue H2; end if; // need to generate
    if(Intersections[H1,H2] eq 0) then
      H12:=Position(AllConj,AllConj[H1] meet AllConj[H2]);
      Intersections[H2,H1]:=H12; Intersections[H1,H2]:=H12;
    else
      H12:=Intersections[H1,H2];
    end if;
    if(H12 in [H2,PosOf1]) then continue H2; end if; // Cannot have H2 < H1 or H12 trivial.

    PossH4s:=[]; // We need only choose potential copies of H4 from ones that work for H3.

    for H3 in [1..#AllConj] do
      if(not(#G eq #sub<G|AllConj[H12],AllConj[H3]>)) then continue H3; end if; // needs to generate

      if(Intersections[H1,H3] eq 0) then
        H13:=Position(AllConj,AllConj[H1] meet AllConj[H3]);
        Intersections[H3,H1]:=H13; Intersections[H1,H3]:=H13;
      else
        H13:=Intersections[H1,H3];
      end if;

      if(H13 in [H1,H3,PosOf1]) then continue H3; end if; // Cannot have H13=1 or H1<H3, H3<H1.
      if(not(#G eq #sub<G|AllConj[H13],AllConj[H2]>)) then continue H3; end if; // need to generate
      if(not(#sub<G|AllConj[H12],AllConj[H13]> eq #AllConj[H1])) then continue H3; end if; // There is an offender like this

      if(Intersections[H2,H3] eq 0) then
        H23:=Position(AllConj,AllConj[H2] meet AllConj[H3]);
        Intersections[H3,H2]:=H23; Intersections[H2,H3]:=H23;
      else
        H23:=Intersections[H2,H3];
      end if;

      if(H23 in [H2,H3,PosOf1]) then continue H3; end if; // Cannot have H23=1 or H2<H3, H3<H2.
      if(not(#G eq #sub<G|AllConj[H23],AllConj[H1]>)) then continue H3; end if; // need to generate
      if(not(#sub<G|AllConj[H12],AllConj[H23]> eq #AllConj[H2])) then continue H3; end if; // There is an offender like this
      if(not(#sub<G|AllConj[H13],AllConj[H23]> eq #AllConj[H3])) then continue H3; end if; // There is an offender like this

      if(Intersections[H12,H3] eq 0) then
        H123:=Position(AllConj,AllConj[H12] meet AllConj[H3]);
        Intersections[H3,H12]:=H123; Intersections[H12,H3]:=H123;
        Intersections[H2,H13]:=H123; Intersections[H13,H2]:=H123;
        Intersections[H1,H23]:=H123; Intersections[H23,H1]:=H123;
      else
        H123:=Intersections[H12,H3];
      end if;

      Append(~PossH4s,H3);

      for H4 in Prune(PossH4s) do
        if(Intersections[H3,H4] eq 0) then
          H34:=Position(AllConj,AllConj[H3] meet AllConj[H4]);
          Intersections[H3,H4]:=H34; Intersections[H4,H3]:=H34;
        else
          H34:=Intersections[H3,H4];
        end if;
        if(H34 eq H4) then continue H4; end if; // Cannot have H4<H3

        H14:=Intersections[H1,H4];
        H24:=Intersections[H2,H4];
        H124:=Intersections[H12,H4];
        if(not(#sub<G|AllConj[H13],AllConj[H14]> eq #AllConj[H1])) then continue H4; end if; // There is an offender like this
        if(not(#sub<G|AllConj[H23],AllConj[H24]> eq #AllConj[H2])) then continue H4; end if; // There is an offender like this

        if(&*[AllConjSizes[i]:i in [H1,H2,H34,H123,H124]] lt &*[AllConjSizes[i]:i in [H12,H13,H23,H14,H24]]) then
          return true,[AllConj[H1],AllConj[H2],AllConj[H3],AllConj[H4]];
        end if;
      end for;
    end for;
  end for;
end for;

return false,_;
end intrinsic;

intrinsic IsIndomitableIngletonViolatorMinimal(G::Grp:Verbosity:=false,DoneSoFar:=0) -> Bool,SeqEnum
{ Returns true if G is an indomitable Ingleton violator in a minimal sense. This is faster than the General algorithm, and if it returns true then the group is an Ingleton violator, but if there is a proper subgroup that is also an Ingleton violator it might return false and the group still be an indomitable Ingleton violator. Use parameter Verbosity to give some commentary, and DoneSoFar:=n if you want to start from subgroup n+1 (for example, if you have previously terminated a running program, or are parallelizing it to save time. }

if(IsAbelian(G)) then return false,_; end if;
if(IsNilpotent(G) and not IsPrimePower(#G)) then return false,_; end if;
if Verbosity then "Finding subgroups"; end if;
Z:=Subgroups(G);
// Take core-free subgroups. Since the intersection of core-free subgroups is core-free, we never leave this set
// when looking for minimal cases.
if(IsPrimePower(#G)) then
  ZG:=Center(G);
  Cyc:=[i:i in Z|IsCyclic(i`subgroup) and #(i`subgroup meet ZG) eq 1];
  NCyc:=[i:i in Z|not IsCyclic(i`subgroup) and #(i`subgroup meet ZG) eq 1]; if(#NCyc eq 0) then return false,_; end if;
else
//  Z2a:=NormalSubgroups(G); Z2:=[i`subgroup:i in Z2a|IsPrime(#i`subgroup)];
//  Cyc:=[i:i in Z|IsCyclic(i`subgroup) and &and[#(i`subgroup meet jj) eq 1:jj in Z2]];
//  NCyc:=[i:i in Z|not IsCyclic(i`subgroup) and &and[#(i`subgroup meet jj) eq 1:jj in Z2]]; if(#NCyc eq 0) then return false,_; end if;
  NCyc:=[i:i in Z|not IsCyclic(i`subgroup) and #Core(G,i`subgroup) eq 1]; if(#NCyc eq 0) then return false,_; end if;
  Cyc:=[i:i in Z|IsCyclic(i`subgroup) and #Core(G,i`subgroup) eq 1];
end if;
CycConj:=&cat[SetToSequence(Conjugates(G,i`subgroup)):i in Cyc];
NCycConj:=&cat[SetToSequence(Conjugates(G,i`subgroup)):i in NCyc];
AllConj:=NCycConj cat CycConj;
ZN:=[i`subgroup:i in Z|#i`subgroup ne 1 and #i`subgroup ne #G and i`length eq 1]; // All proper, non-trivial normal subgroups of G.
Intersections:=[[0:i in [1..#AllConj]]:i in [1..#AllConj]];

AllConjSizes:=[#i:i in AllConj];

PosOfNCycConj:=[NCyc[1]`length]; for i in [2..#NCyc] do Append(~PosOfNCycConj,PosOfNCycConj[#PosOfNCycConj]+NCyc[i]`length); end for;
PosOf1:=#NCycConj+1;
if Verbosity then "Checking tuples"; end if;
for H1 in PosOfNCycConj do
if(DoneSoFar gt 0) then DoneSoFar-:=1; continue H1; end if;
  if Verbosity then "H1 is in",Position(PosOfNCycConj,H1),"of",#PosOfNCycConj; end if;
  for H2 in [1..H1-1] do
    if(not(#G eq #sub<G|AllConj[H1],AllConj[H2]>)) then continue H2; end if; // need to generate
    if(Intersections[H1,H2] eq 0) then
      H12:=Position(AllConj,AllConj[H1] meet AllConj[H2]);
      Intersections[H2,H1]:=H12; Intersections[H1,H2]:=H12;
    else
      H12:=Intersections[H1,H2];
    end if;
    if(H12 in [H2,PosOf1]) then continue H2; end if; // Cannot have H2 < H1 or H12 trivial.

    PossH4s:=[]; // We need only choose potential copies of H4 from ones that work for H3.

    for H3 in [1..#AllConj] do
      if(not(#G eq #sub<G|AllConj[H12],AllConj[H3]>)) then continue H3; end if; // needs to generate

      if(Intersections[H1,H3] eq 0) then
        H13:=Position(AllConj,AllConj[H1] meet AllConj[H3]);
        Intersections[H3,H1]:=H13; Intersections[H1,H3]:=H13;
      else
        H13:=Intersections[H1,H3];
      end if;

      if(H13 in [H1,H3,PosOf1]) then continue H3; end if; // Cannot have H13=1 or H1<H3, H3<H1.
      if(not(#G eq #sub<G|AllConj[H13],AllConj[H2]>)) then continue H3; end if; // need to generate
      if(not(#sub<G|AllConj[H12],AllConj[H13]> eq #AllConj[H1])) then continue H3; end if; // There is an offender like this

      if(Intersections[H2,H3] eq 0) then
        H23:=Position(AllConj,AllConj[H2] meet AllConj[H3]);
        Intersections[H3,H2]:=H23; Intersections[H2,H3]:=H23;
      else
        H23:=Intersections[H2,H3];
      end if;

      if(H23 in [H2,H3,PosOf1]) then continue H3; end if; // Cannot have H23=1 or H2<H3, H3<H2.
      if(not(#G eq #sub<G|AllConj[H23],AllConj[H1]>)) then continue H3; end if; // need to generate
      if(not(#sub<G|AllConj[H12],AllConj[H23]> eq #AllConj[H2])) then continue H3; end if; // There is an offender like this
      if(not(#sub<G|AllConj[H13],AllConj[H23]> eq #AllConj[H3])) then continue H3; end if; // There is an offender like this

      if(Intersections[H12,H3] eq 0) then
        H123:=Position(AllConj,AllConj[H12] meet AllConj[H3]);
        Intersections[H3,H12]:=H123; Intersections[H12,H3]:=H123;
        Intersections[H2,H13]:=H123; Intersections[H13,H2]:=H123;
        Intersections[H1,H23]:=H123; Intersections[H23,H1]:=H123;
      else
        H123:=Intersections[H12,H3];
      end if;

      Append(~PossH4s,H3);

      for H4 in Prune(PossH4s) do
        if(Intersections[H3,H4] eq 0) then
          H34:=Position(AllConj,AllConj[H3] meet AllConj[H4]);
          Intersections[H3,H4]:=H34; Intersections[H4,H3]:=H34;
        else
          H34:=Intersections[H3,H4];
        end if;
        if(H34 eq H4) then continue H4; end if; // Cannot have H4<H3

        H14:=Intersections[H1,H4];
        H24:=Intersections[H2,H4];
        H124:=Intersections[H12,H4];
        if(not(#sub<G|AllConj[H13],AllConj[H14]> eq #AllConj[H1])) then continue H4; end if; // There is an offender like this
        if(not(#sub<G|AllConj[H23],AllConj[H24]> eq #AllConj[H2])) then continue H4; end if; // There is an offender like this

        if(&*[AllConjSizes[i]:i in [H1,H2,H34,H123,H124]] lt &*[AllConjSizes[i]:i in [H12,H13,H23,H14,H24]]) then
          // Now test whether this is coming from a quotient.
          for N in ZN do
            HH1:=sub<G|N,AllConj[H1]>; HH2:=sub<G|N,AllConj[H2]>;
            HH3:=sub<G|N,AllConj[H3]>; HH4:=sub<G|N,AllConj[H4]>;
            if &*[#i:i in [HH1,HH2,HH3 meet HH4,(HH1 meet HH2) meet HH3,(HH1 meet HH2) meet HH4]] lt
               &*[#i:i in [HH1 meet HH2,HH1 meet HH3,HH1 meet HH4,HH2 meet HH3,HH2 meet HH4]] then
              continue H4;
            end if;
          end for;
          return true,[AllConj[H1],AllConj[H2],AllConj[H3],AllConj[H4]];
        end if;
      end for;
    end for;
  end for;
end for;

return false,_;
end intrinsic;


intrinsic IsIrreducibleIngletonViolatorGeneral(G::Grp:Verbosity:=false,DoneSoFar:=0) -> Bool,SeqEnum
{ Returns true if G is an irreducible Ingleton violator. This is much slower than the Minimal algorithm, but guarantees the correct result. The recommendation is to run the Minimal algorithm first unless you believe that G is not an irreducible Ingleton violator. Use parameter Verbosity to give some commentary, and DoneSoFar:=n if you want to start from subgroup n+1 (for example, if you have previously terminated a running program, or are parallelizing it to save time. }

if(IsAbelian(G)) then return false,_; end if;
if(IsNilpotent(G) and not IsPrimePower(#G)) then return false,_; end if;
if Verbosity then "Finding subgroups"; end if;
Z:=Subgroups(G);
if(IsPrimePower(#G)) then
  ZG:=Center(G);
  NCyc:=[i:i in Z|not IsCyclic(i`subgroup) and #(i`subgroup meet ZG) eq 1]; if(#NCyc eq 0) then return false,_; end if;
  Cyc:=[i:i in Z|IsCyclic(i`subgroup) and #(i`subgroup meet ZG) eq 1];
else
//  Z2a:=NormalSubgroups(G); Z2:=[i`subgroup:i in Z2a|IsPrime(#i`subgroup)];
//  Cyc:=[i:i in Z|IsCyclic(i`subgroup) and &and[#(i`subgroup meet jj) eq 1:jj in Z2]];
//  NCyc:=[i:i in Z|not IsCyclic(i`subgroup) and &and[#(i`subgroup meet jj) eq 1:jj in Z2]]; if(#NCyc eq 0) then return false,_; end if;
  NCyc:=[i:i in Z|not IsCyclic(i`subgroup) and #Core(G,i`subgroup) eq 1]; if(#NCyc eq 0) then return false,_; end if;
  Cyc:=[i:i in Z|IsCyclic(i`subgroup) and #Core(G,i`subgroup) eq 1];
end if;
CycConj:=&cat[SetToSequence(Conjugates(G,i`subgroup)):i in Cyc];
NCycConj:=&cat[SetToSequence(Conjugates(G,i`subgroup)):i in NCyc];
AllConj:=NCycConj cat CycConj;

Intersections:=[[0:i in [1..#AllConj]]:i in [1..#AllConj]];

AllConjSizes:=[#i:i in AllConj];

PosOfNCycConj:=[NCyc[1]`length]; for i in [2..#NCyc] do Append(~PosOfNCycConj,PosOfNCycConj[#PosOfNCycConj]+NCyc[i]`length); end for;
PosOf1:=#NCycConj+1;
if Verbosity then "Checking tuples"; end if;
for H1 in PosOfNCycConj do
  if(DoneSoFar gt 0) then DoneSoFar-:=1; continue H1; end if;
  if Verbosity then "H1 is in",Position(PosOfNCycConj,H1),"of",#PosOfNCycConj; end if;
  for H2 in [1..H1-1] do
    if(Intersections[H1,H2] eq 0) then
      H12:=Position(AllConj,AllConj[H1] meet AllConj[H2]);
      Intersections[H2,H1]:=H12; Intersections[H1,H2]:=H12;
    else
      H12:=Intersections[H1,H2];
    end if;
    if(H12 in [H2,PosOf1]) then continue H2; end if; // Cannot have H2 < H1 or H12 trivial.

    PossH4s:=[]; // We need only choose potential copies of H4 from ones that work for H3.

    for H3 in [1..#AllConj] do
      if(Intersections[H1,H3] eq 0) then
        H13:=Position(AllConj,AllConj[H1] meet AllConj[H3]);
        Intersections[H3,H1]:=H13; Intersections[H1,H3]:=H13;
      else
        H13:=Intersections[H1,H3];
      end if;
      if(H13 in [H1,H3,PosOf1]) then continue H3; end if; // Cannot have H13=1 or H1<H3, H3<H1.
      if(Intersections[H2,H3] eq 0) then
        H23:=Position(AllConj,AllConj[H2] meet AllConj[H3]);
        Intersections[H3,H2]:=H23; Intersections[H2,H3]:=H23;
      else
        H23:=Intersections[H2,H3];
      end if;
      if(H23 in [H2,H3,PosOf1]) then continue H3; end if; // Cannot have H23=1 or H2<H3, H3<H2.
      if(Intersections[H12,H3] eq 0) then
        H123:=Position(AllConj,AllConj[H12] meet AllConj[H3]);
        Intersections[H3,H12]:=H123; Intersections[H12,H3]:=H123;
        Intersections[H2,H13]:=H123; Intersections[H13,H2]:=H123;
        Intersections[H1,H23]:=H123; Intersections[H23,H1]:=H123;
      else
        H123:=Intersections[H12,H3];
      end if;
 
     Append(~PossH4s,H3);

      for H4 in Prune(PossH4s) do

        if(Intersections[H3,H4] eq 0) then
          H34:=Position(AllConj,AllConj[H3] meet AllConj[H4]);
          Intersections[H3,H4]:=H34; Intersections[H4,H3]:=H34;
        else
          H34:=Intersections[H3,H4];
        end if;
        if(H34 eq H4) then continue H4; end if; // Cannot have H4<H3
        if(Intersections[H1,H4] eq 0) then
          H14:=Position(AllConj,AllConj[H1] meet AllConj[H4]);
          Intersections[H1,H4]:=H14; Intersections[H4,H1]:=H14;
        else
          H14:=Intersections[H1,H4];
        end if;
        if(Intersections[H2,H4] eq 0) then
          H24:=Position(AllConj,AllConj[H2] meet AllConj[H4]);
          Intersections[H2,H4]:=H24; Intersections[H4,H2]:=H24;
        else
          H24:=Intersections[H2,H4];
        end if;
        if(Intersections[H12,H4] eq 0) then
          H124:=Position(AllConj,AllConj[H12] meet AllConj[H4]);
          Intersections[H4,H12]:=H124; Intersections[H12,H4]:=H124;
          Intersections[H2,H14]:=H124; Intersections[H14,H2]:=H124;
          Intersections[H1,H24]:=H124; Intersections[H24,H1]:=H124;
        else
          H124:=Intersections[H12,H4];
        end if;
        if(&*[AllConjSizes[i]:i in [H1,H2,H34,H123,H124]] lt &*[AllConjSizes[i]:i in [H12,H13,H23,H14,H24]])
          and #G eq #sub<G|[AllConj[i]:i in [H1,H2,H3,H4]]>
        then
          return true,[AllConj[H1],AllConj[H2],AllConj[H3],AllConj[H4]];
        end if;
      end for;
    end for;
  end for;
end for;

return false,_;
end intrinsic;



intrinsic IsIndomitableIngletonViolatorGeneral(G::Grp:Verbosity:=false,DoneSoFar:=0) -> Bool,SeqEnum
{ Returns true if G is an indomitable Ingleton violator. This is much slower than the Minimal algorithm, but guarantees the correct result. The recommendation is to run the Minimal algorithm first unless you believe that G is not an indomitable Ingleton violator. Use parameter Verbosity to give some commentary, and DoneSoFar:=n if you want to start from subgroup n+1 (for example, if you have previously terminated a running program, or are parallelizing it to save time. }

if(IsAbelian(G)) then return false,_; end if;
if(IsNilpotent(G) and not IsPrimePower(#G)) then return false,_; end if;
if Verbosity then "Finding subgroups"; end if;
Z:=Subgroups(G);
if(IsPrimePower(#G)) then
  ZG:=Center(G);
  NCyc:=[i:i in Z|not IsCyclic(i`subgroup) and #(i`subgroup meet ZG) eq 1]; if(#NCyc eq 0) then return false,_; end if;
  Cyc:=[i:i in Z|IsCyclic(i`subgroup) and #(i`subgroup meet ZG) eq 1];
else
//  Z2a:=NormalSubgroups(G); Z2:=[i`subgroup:i in Z2a|IsPrime(#i`subgroup)];
//  Cyc:=[i:i in Z|IsCyclic(i`subgroup) and &and[#(i`subgroup meet jj) eq 1:jj in Z2]];
//  NCyc:=[i:i in Z|not IsCyclic(i`subgroup) and &and[#(i`subgroup meet jj) eq 1:jj in Z2]]; if(#NCyc eq 0) then return false,_; end if;
  NCyc:=[i:i in Z|not IsCyclic(i`subgroup) and #Core(G,i`subgroup) eq 1]; if(#NCyc eq 0) then return false,_; end if;
  Cyc:=[i:i in Z|IsCyclic(i`subgroup) and #Core(G,i`subgroup) eq 1];
end if;
CycConj:=&cat[SetToSequence(Conjugates(G,i`subgroup)):i in Cyc];
NCycConj:=&cat[SetToSequence(Conjugates(G,i`subgroup)):i in NCyc];
AllConj:=NCycConj cat CycConj;
ZN:=[i`subgroup:i in Z|#i`subgroup ne 1 and #i`subgroup ne #G and i`length eq 1]; // All proper, non-trivial normal subgroups of G.
Intersections:=[[0:i in [1..#AllConj]]:i in [1..#AllConj]];

AllConjSizes:=[#i:i in AllConj];

PosOfNCycConj:=[NCyc[1]`length]; for i in [2..#NCyc] do Append(~PosOfNCycConj,PosOfNCycConj[#PosOfNCycConj]+NCyc[i]`length); end for;
PosOf1:=#NCycConj+1;
if Verbosity then "Checking tuples"; end if;
for H1 in PosOfNCycConj do
  if(DoneSoFar gt 0) then DoneSoFar-:=1; continue H1; end if;
  if Verbosity then "H1 is in",Position(PosOfNCycConj,H1),"of",#PosOfNCycConj; end if;
  for H2 in [1..H1-1] do
    if(Intersections[H1,H2] eq 0) then
      H12:=Position(AllConj,AllConj[H1] meet AllConj[H2]);
      Intersections[H2,H1]:=H12; Intersections[H1,H2]:=H12;
    else
      H12:=Intersections[H1,H2];
    end if;
    if(H12 in [H2,PosOf1]) then continue H2; end if; // Cannot have H2 < H1 or H12 trivial.

    PossH4s:=[]; // We need only choose potential copies of H4 from ones that work for H3.

    for H3 in [1..#AllConj] do
      if(Intersections[H1,H3] eq 0) then
        H13:=Position(AllConj,AllConj[H1] meet AllConj[H3]);
        Intersections[H3,H1]:=H13; Intersections[H1,H3]:=H13;
      else
        H13:=Intersections[H1,H3];
      end if;
      if(H13 in [H1,H3,PosOf1]) then continue H3; end if; // Cannot have H13=1 or H1<H3, H3<H1.
      if(Intersections[H2,H3] eq 0) then
        H23:=Position(AllConj,AllConj[H2] meet AllConj[H3]);
        Intersections[H3,H2]:=H23; Intersections[H2,H3]:=H23;
      else
        H23:=Intersections[H2,H3];
      end if;
      if(H23 in [H2,H3,PosOf1]) then continue H3; end if; // Cannot have H23=1 or H2<H3, H3<H2.
      if(Intersections[H12,H3] eq 0) then
        H123:=Position(AllConj,AllConj[H12] meet AllConj[H3]);
        Intersections[H3,H12]:=H123; Intersections[H12,H3]:=H123;
        Intersections[H2,H13]:=H123; Intersections[H13,H2]:=H123;
        Intersections[H1,H23]:=H123; Intersections[H23,H1]:=H123;
      else
        H123:=Intersections[H12,H3];
      end if;
 
     Append(~PossH4s,H3);

      for H4 in Prune(PossH4s) do

        if(Intersections[H3,H4] eq 0) then
          H34:=Position(AllConj,AllConj[H3] meet AllConj[H4]);
          Intersections[H3,H4]:=H34; Intersections[H4,H3]:=H34;
        else
          H34:=Intersections[H3,H4];
        end if;
        if(H34 eq H4) then continue H4; end if; // Cannot have H4<H3
        if(Intersections[H1,H4] eq 0) then
          H14:=Position(AllConj,AllConj[H1] meet AllConj[H4]);
          Intersections[H1,H4]:=H14; Intersections[H4,H1]:=H14;
        else
          H14:=Intersections[H1,H4];
        end if;
        if(Intersections[H2,H4] eq 0) then
          H24:=Position(AllConj,AllConj[H2] meet AllConj[H4]);
          Intersections[H2,H4]:=H24; Intersections[H4,H2]:=H24;
        else
          H24:=Intersections[H2,H4];
        end if;
        if(Intersections[H12,H4] eq 0) then
          H124:=Position(AllConj,AllConj[H12] meet AllConj[H4]);
          Intersections[H4,H12]:=H124; Intersections[H12,H4]:=H124;
          Intersections[H2,H14]:=H124; Intersections[H14,H2]:=H124;
          Intersections[H1,H24]:=H124; Intersections[H24,H1]:=H124;
        else
          H124:=Intersections[H12,H4];
        end if;
        if(&*[AllConjSizes[i]:i in [H1,H2,H34,H123,H124]] lt &*[AllConjSizes[i]:i in [H12,H13,H23,H14,H24]])
          and #G eq #sub<G|[AllConj[i]:i in [H1,H2,H3,H4]]> then
          // Now test whether this is coming from a quotient.
          for N in ZN do
            HH1:=sub<G|N,AllConj[H1]>; HH2:=sub<G|N,AllConj[H2]>;
            HH3:=sub<G|N,AllConj[H3]>; HH4:=sub<G|N,AllConj[H4]>;
            if &*[#i:i in [HH1,HH2,HH3 meet HH4,(HH1 meet HH2) meet HH3,(HH1 meet HH2) meet HH4]] lt
               &*[#i:i in [HH1 meet HH2,HH1 meet HH3,HH1 meet HH4,HH2 meet HH3,HH2 meet HH4]] then
              continue H4;
            end if;
          end for;
          return true,[AllConj[H1],AllConj[H2],AllConj[H3],AllConj[H4]];
        end if;
      end for;
    end for;
  end for;
end for;

return false,_;
end intrinsic;



==> anc/listingletonoffenders.m <==
intrinsic ListIngletonOffendersMinimal(G::Grp:Verbosity:=false,DoneSoFar:=0) -> SeqEnum,SeqEnum
{ Returns a list of all irreducible and indomitable Ingleton offenders respectively. The offenders are returned as a 4-tuple: the group G, the subgroups H1, H2, H3, H4, the Ingleton ratio of the offender and the Ingleton score of the offender. This will only return all offenders if G is a minimal Ingleton violator, but is much faster than the General algorithm. Use parameter Verbosity to give some commentary, and DoneSoFar:=n if you want to start from subgroup n+1 (for example, if you have previously terminated a running program, or are parallelizing it to save time. }

if(IsAbelian(G)) then return [],[]; end if;
if(IsNilpotent(G) and not IsPrimePower(#G)) then return [],[]; end if;
if Verbosity then "Finding subgroups"; end if;
Z:=Subgroups(G);
// Take core-free subgroups. Since the intersection of core-free subgroups is core-free, we never leave this set
// when looking for minimal cases.
if(IsPrimePower(#G)) then
  ZG:=Center(G);
  Cyc:=[i:i in Z|IsCyclic(i`subgroup) and #(i`subgroup meet ZG) eq 1];
  NCyc:=[i:i in Z|not IsCyclic(i`subgroup) and #(i`subgroup meet ZG) eq 1]; if(#NCyc eq 0) then return [],[]; end if;
else
//  Z2a:=NormalSubgroups(G); Z2:=[i`subgroup:i in Z2a|IsPrime(#i`subgroup)];
//  Cyc:=[i:i in Z|IsCyclic(i`subgroup) and &and[#(i`subgroup meet jj) eq 1:jj in Z2]];
//  NCyc:=[i:i in Z|not IsCyclic(i`subgroup) and &and[#(i`subgroup meet jj) eq 1:jj in Z2]]; if(#NCyc eq 0) then return [],[]; end if;
  NCyc:=[i:i in Z|not IsCyclic(i`subgroup) and #Core(G,i`subgroup) eq 1]; if(#NCyc eq 0) then return [],[]; end if;
  Cyc:=[i:i in Z|IsCyclic(i`subgroup) and #Core(G,i`subgroup) eq 1];
end if;
CycConj:=&cat[SetToSequence(Conjugates(G,i`subgroup)):i in Cyc];
NCycConj:=&cat[SetToSequence(Conjugates(G,i`subgroup)):i in NCyc];
AllConj:=NCycConj cat CycConj;
ZN:=[i`subgroup:i in Z|#i`subgroup ne 1 and #i`subgroup ne #G and i`length eq 1]; // All proper, non-trivial normal subgroups of G.
Intersections:=[[0:i in [1..#AllConj]]:i in [1..#AllConj]];

AllConjSizes:=[#i:i in AllConj];
IrrVios:=[]; IndVios:=[];
PosOfNCycConj:=[NCyc[1]`length]; for i in [2..#NCyc] do Append(~PosOfNCycConj,PosOfNCycConj[#PosOfNCycConj]+NCyc[i]`length); end for;
PosOf1:=#NCycConj+1;
if Verbosity then "Checking tuples"; end if;
for H1 in PosOfNCycConj do
  if(DoneSoFar gt 0) then DoneSoFar-:=1; continue H1; end if;
  if Verbosity then
    "H1 is in",Position(PosOfNCycConj,H1),"of",#PosOfNCycConj,"We have",#IrrVios,"irreducible offenders and",#IndVios,"indomitable ones (not up to conjugation)";
  end if;
  for H2 in [1..H1-1] do
    if(not(#G eq #sub<G|AllConj[H1],AllConj[H2]>)) then continue H2; end if; // need to generate
    if(Intersections[H1,H2] eq 0) then
      H12:=Position(AllConj,AllConj[H1] meet AllConj[H2]);
      Intersections[H2,H1]:=H12; Intersections[H1,H2]:=H12;
    else
      H12:=Intersections[H1,H2];
    end if;
    if(H12 in [H2,PosOf1]) then continue H2; end if; // Cannot have H2 < H1 or H12 trivial.

    PossH4s:=[]; // We need only choose potential copies of H4 from ones that work for H3.

    for H3 in [1..#AllConj] do
      if(not(#G eq #sub<G|AllConj[H12],AllConj[H3]>)) then continue H3; end if; // needs to generate

      if(Intersections[H1,H3] eq 0) then
        H13:=Position(AllConj,AllConj[H1] meet AllConj[H3]);
        Intersections[H3,H1]:=H13; Intersections[H1,H3]:=H13;
      else
        H13:=Intersections[H1,H3];
      end if;

      if(H13 in [H1,H3,PosOf1]) then continue H3; end if; // Cannot have H13=1 or H1<H3, H3<H1.
      if(not(#G eq #sub<G|AllConj[H13],AllConj[H2]>)) then continue H3; end if; // need to generate
      if(not(#sub<G|AllConj[H12],AllConj[H13]> eq #AllConj[H1])) then continue H3; end if; // There is an offender like this

      if(Intersections[H2,H3] eq 0) then
        H23:=Position(AllConj,AllConj[H2] meet AllConj[H3]);
        Intersections[H3,H2]:=H23; Intersections[H2,H3]:=H23;
      else
        H23:=Intersections[H2,H3];
      end if;

      if(H23 in [H2,H3,PosOf1]) then continue H3; end if; // Cannot have H23=1 or H2<H3, H3<H2.
      if(not(#G eq #sub<G|AllConj[H23],AllConj[H1]>)) then continue H3; end if; // need to generate
      if(not(#sub<G|AllConj[H12],AllConj[H23]> eq #AllConj[H2])) then continue H3; end if; // There is an offender like this
      if(not(#sub<G|AllConj[H13],AllConj[H23]> eq #AllConj[H3])) then continue H3; end if; // There is an offender like this

      if(Intersections[H12,H3] eq 0) then
        H123:=Position(AllConj,AllConj[H12] meet AllConj[H3]);
        Intersections[H3,H12]:=H123; Intersections[H12,H3]:=H123;
        Intersections[H2,H13]:=H123; Intersections[H13,H2]:=H123;
        Intersections[H1,H23]:=H123; Intersections[H23,H1]:=H123;
      else
        H123:=Intersections[H12,H3];
      end if;

      Append(~PossH4s,H3);

      for H4 in Prune(PossH4s) do
        if(Intersections[H3,H4] eq 0) then
          H34:=Position(AllConj,AllConj[H3] meet AllConj[H4]);
          Intersections[H3,H4]:=H34; Intersections[H4,H3]:=H34;
        else
          H34:=Intersections[H3,H4];
        end if;
        if(H34 eq H4) then continue H4; end if; // Cannot have H4<H3

        H14:=Intersections[H1,H4];
        H24:=Intersections[H2,H4];
        H124:=Intersections[H12,H4];
        if(not(#sub<G|AllConj[H13],AllConj[H14]> eq #AllConj[H1])) then continue H4; end if; // There is an offender like this
        if(not(#sub<G|AllConj[H23],AllConj[H24]> eq #AllConj[H2])) then continue H4; end if; // There is an offender like this

        if(&*[AllConjSizes[i]:i in [H1,H2,H34,H123,H124]] lt &*[AllConjSizes[i]:i in [H12,H13,H23,H14,H24]])
        then
         if(Intersections[H123,H4] eq 0) then
            H1234:=Position(AllConj,AllConj[H123] meet AllConj[H4]);
            Intersections[H4,H123]:=H1234; Intersections[H123,H4]:=H1234;
            Intersections[H3,H124]:=H1234; Intersections[H124,H3]:=H1234;
            Intersections[H12,H34]:=H1234; Intersections[H34,H12]:=H1234;
            Intersections[H13,H24]:=H1234; Intersections[H24,H13]:=H1234;
            Intersections[H14,H23]:=H1234; Intersections[H23,H14]:=H1234;
          else
            H1234:=Intersections[H123,H4];
          end if;
          IngNum:=&*[AllConjSizes[i]:i in [H12,H13,H23,H14,H24]];
          IngDen:=&*[AllConjSizes[i]:i in [H1,H2,H34,H123,H124]];
          IngRatio:=IngNum/IngDen;
          IngScore:=Log(2,IngNum/IngDen)/Log(2,#G/#AllConj[H1234]);
          Append(~IrrVios,<G,[AllConj[i]:i in [H1,H2,H3,H4]],IngRatio,IngScore>);
          for N in ZN do
            HH1:=sub<G|N,AllConj[H1]>; HH2:=sub<G|N,AllConj[H2]>;
            HH3:=sub<G|N,AllConj[H3]>; HH4:=sub<G|N,AllConj[H4]>;
            if &*[#i:i in [HH1,HH2,HH3 meet HH4,(HH1 meet HH2) meet HH3,(HH1 meet HH2) meet HH4]] lt
               &*[#i:i in [HH1 meet HH2,HH1 meet HH3,HH1 meet HH4,HH2 meet HH3,HH2 meet HH4]] then
              continue H4;
            end if;
          end for;
          Append(~IndVios,IrrVios[#IrrVios]);
        end if;
      end for;
    end for;
  end for;
end for;

if(#IrrVios eq 0) then return [],[]; end if;

if Verbosity then "Now working up to conjugacy to produce orbits of offenders."; end if;

nn:=0;

IrrOffs:=[i[2]:i in IrrVios];
IndOffs:=[i[2]:i in IndVios];

while nn lt #IrrVios do
  nn+:=1;
  HH:=IrrOffs[nn];
  T:=Normalizer(G,HH[1]);
  for g in T do
    HHtwist:=[i^g:i in HH];
    n0:=Position(IrrOffs,HHtwist);
    if(n0 gt nn) then
      Remove(~IrrOffs,n0); Remove(~IrrVios,n0);
    end if;
    n0:=Position(IrrOffs,[HHtwist[i]:i in [1,2,4,3]]);
    if(n0 gt nn) then
      Remove(~IrrOffs,n0); Remove(~IrrVios,n0);
    end if;
    n1:=Position(IndOffs,HHtwist);
    if(n1 gt nn) then
      Remove(~IndOffs,n1); Remove(~IndVios,n1);
    end if;
    n1:=Position(IndOffs,[HHtwist[i]:i in [1,2,4,3]]);
    if(n1 gt nn) then
      Remove(~IndOffs,n1); Remove(~IndVios,n1);
    end if;
  end for;
end while;

return IrrVios,IndVios;
end intrinsic;


intrinsic ListIngletonOffendersGeneral(G::Grp:Verbosity:=false,DoneSoFar:=0) -> SeqEnum,SeqEnum
{ Returns a list of all irreducible and indomitable Ingleton offenders respectively. The offenders are returned as a 4-tuple: the group G, the subgroups H1, H2, H3, H4, the Ingleton ratio of the offender and the Ingleton score of the offender. This will return all offenders, but will be slower than the Minimal algorithm, that can only be used when there is no proper subgroup that is also an Ingleton violator. Use parameter Verbosity to give some commentary, and DoneSoFar:=n if you want to start from subgroup n+1 (for example, if you have previously terminated a running program, or are parallelizing it to save time. }

if(IsAbelian(G)) then return [],[]; end if;
if(IsNilpotent(G) and not IsPrimePower(#G)) then return [],[]; end if;
if Verbosity then "Finding subgroups"; end if;
Z:=Subgroups(G);
if(IsPrimePower(#G)) then
  ZG:=Center(G);
  NCyc:=[i:i in Z|not IsCyclic(i`subgroup) and #(i`subgroup meet ZG) eq 1]; if(#NCyc eq 0) then return [],[]; end if;
  Cyc:=[i:i in Z|IsCyclic(i`subgroup) and #(i`subgroup meet ZG) eq 1];
else
  NCyc:=[i:i in Z|not IsCyclic(i`subgroup) and #Core(G,i`subgroup) eq 1]; if(#NCyc eq 0) then return [],[]; end if;
  Cyc:=[i:i in Z|IsCyclic(i`subgroup) and #Core(G,i`subgroup) eq 1];
end if;
CycConj:=&cat[SetToSequence(Conjugates(G,i`subgroup)):i in Cyc];
NCycConj:=&cat[SetToSequence(Conjugates(G,i`subgroup)):i in NCyc];
AllConj:=NCycConj cat CycConj;
ZN:=[i`subgroup:i in Z|#i`subgroup ne 1 and #i`subgroup ne #G and i`length eq 1]; // All proper, non-trivial normal subgroups of G.

Intersections:=[[0:i in [1..#AllConj]]:i in [1..#AllConj]];

AllConjSizes:=[#i:i in AllConj];
IrrVios:=[]; IndVios:=[];
PosOfNCycConj:=[NCyc[1]`length]; for i in [2..#NCyc] do Append(~PosOfNCycConj,PosOfNCycConj[#PosOfNCycConj]+NCyc[i]`length); end for;
PosOf1:=#NCycConj+1;
if Verbosity then "Checking tuples"; end if;
for H1 in PosOfNCycConj do
  if(DoneSoFar gt 0) then DoneSoFar-:=1; continue H1; end if;
  if Verbosity then "H1 is in",Position(PosOfNCycConj,H1),"of",#PosOfNCycConj,"We have",#IrrVios,"irreducible offenders and",#IndVios,"indomitable ones (not up to conjugation)"; end if;
  for H2 in [1..H1-1] do
    if(Intersections[H1,H2] eq 0) then
      H12:=Position(AllConj,AllConj[H1] meet AllConj[H2]);
      Intersections[H2,H1]:=H12; Intersections[H1,H2]:=H12;
    else
      H12:=Intersections[H1,H2];
    end if;
    if(H12 in [H2,PosOf1]) then continue H2; end if; // Cannot have H2 < H1 or H12 trivial.

    PossH4s:=[]; // We need only choose potential copies of H4 from ones that work for H3.

    for H3 in [1..#AllConj] do
      if(Intersections[H1,H3] eq 0) then
        H13:=Position(AllConj,AllConj[H1] meet AllConj[H3]);
        Intersections[H3,H1]:=H13; Intersections[H1,H3]:=H13;
      else
        H13:=Intersections[H1,H3];
      end if;
      if(H13 in [H1,H3,PosOf1]) then continue H3; end if; // Cannot have H13=1 or H1<H3, H3<H1.
      if(Intersections[H2,H3] eq 0) then
        H23:=Position(AllConj,AllConj[H2] meet AllConj[H3]);
        Intersections[H3,H2]:=H23; Intersections[H2,H3]:=H23;
      else
        H23:=Intersections[H2,H3];
      end if;
      if(H23 in [H2,H3,PosOf1]) then continue H3; end if; // Cannot have H23=1 or H2<H3, H3<H2.
      if(Intersections[H12,H3] eq 0) then
        H123:=Position(AllConj,AllConj[H12] meet AllConj[H3]);
        Intersections[H3,H12]:=H123; Intersections[H12,H3]:=H123;
        Intersections[H2,H13]:=H123; Intersections[H13,H2]:=H123;
        Intersections[H1,H23]:=H123; Intersections[H23,H1]:=H123;
      else
        H123:=Intersections[H12,H3];
      end if;
 
     Append(~PossH4s,H3);

      for H4 in Prune(PossH4s) do

        if(Intersections[H3,H4] eq 0) then
          H34:=Position(AllConj,AllConj[H3] meet AllConj[H4]);
          Intersections[H3,H4]:=H34; Intersections[H4,H3]:=H34;
        else
          H34:=Intersections[H3,H4];
        end if;
        if(H34 eq H4) then continue H4; end if; // Cannot have H4<H3
        if(Intersections[H1,H4] eq 0) then
          H14:=Position(AllConj,AllConj[H1] meet AllConj[H4]);
          Intersections[H1,H4]:=H14; Intersections[H4,H1]:=H14;
        else
          H14:=Intersections[H1,H4];
        end if;
        if(Intersections[H2,H4] eq 0) then
          H24:=Position(AllConj,AllConj[H2] meet AllConj[H4]);
          Intersections[H2,H4]:=H24; Intersections[H4,H2]:=H24;
        else
          H24:=Intersections[H2,H4];
        end if;
        if(Intersections[H12,H4] eq 0) then
          H124:=Position(AllConj,AllConj[H12] meet AllConj[H4]);
          Intersections[H4,H12]:=H124; Intersections[H12,H4]:=H124;
          Intersections[H2,H14]:=H124; Intersections[H14,H2]:=H124;
          Intersections[H1,H24]:=H124; Intersections[H24,H1]:=H124;
        else
          H124:=Intersections[H12,H4];
        end if;
        if(&*[AllConjSizes[i]:i in [H1,H2,H34,H123,H124]] lt &*[AllConjSizes[i]:i in [H12,H13,H23,H14,H24]])
          and #G eq #sub<G|[AllConj[i]:i in [H1,H2,H3,H4]]>
        then
         if(Intersections[H123,H4] eq 0) then
            H1234:=Position(AllConj,AllConj[H123] meet AllConj[H4]);
            Intersections[H4,H123]:=H1234; Intersections[H123,H4]:=H1234;
            Intersections[H3,H124]:=H1234; Intersections[H124,H3]:=H1234;
            Intersections[H12,H34]:=H1234; Intersections[H34,H12]:=H1234;
            Intersections[H13,H24]:=H1234; Intersections[H24,H13]:=H1234;
            Intersections[H14,H23]:=H1234; Intersections[H23,H14]:=H1234;
          else
            H1234:=Intersections[H123,H4];
          end if;
          IngNum:=&*[AllConjSizes[i]:i in [H12,H13,H23,H14,H24]];
          IngDen:=&*[AllConjSizes[i]:i in [H1,H2,H34,H123,H124]];
          IngRatio:=IngNum/IngDen;
          IngScore:=Log(2,IngNum/IngDen)/Log(2,#G/#AllConj[H1234]);
          Append(~IrrVios,<G,[AllConj[i]:i in [H1,H2,H3,H4]],IngRatio,IngScore>);
          for N in ZN do
            HH1:=sub<G|N,AllConj[H1]>; HH2:=sub<G|N,AllConj[H2]>;
            HH3:=sub<G|N,AllConj[H3]>; HH4:=sub<G|N,AllConj[H4]>;
            if &*[#i:i in [HH1,HH2,HH3 meet HH4,(HH1 meet HH2) meet HH3,(HH1 meet HH2) meet HH4]] lt
               &*[#i:i in [HH1 meet HH2,HH1 meet HH3,HH1 meet HH4,HH2 meet HH3,HH2 meet HH4]] then
              continue H4;
            end if;
          end for;
          Append(~IndVios,IrrVios[#IrrVios]);
        end if;
      end for;
    end for;
  end for;
end for;

if(#IrrVios eq 0) then return [],[]; end if;

if Verbosity then "Now working up to conjugacy to produce orbits of offenders."; end if;

nn:=0;

IrrOffs:=[i[2]:i in IrrVios];
IndOffs:=[i[2]:i in IndVios];

while nn lt #IrrVios do
  nn+:=1;
  HH:=IrrOffs[nn];
  T:=Normalizer(G,HH[1]);
  for g in T do
    HHtwist:=[i^g:i in HH];
    n0:=Position(IrrOffs,HHtwist);
    if(n0 gt nn) then
      Remove(~IrrOffs,n0); Remove(~IrrVios,n0);
    end if;
    n0:=Position(IrrOffs,[HHtwist[i]:i in [1,2,4,3]]);
    if(n0 gt nn) then
      Remove(~IrrOffs,n0); Remove(~IrrVios,n0);
    end if;
    n1:=Position(IndOffs,HHtwist);
    if(n1 gt nn) then
      Remove(~IndOffs,n1); Remove(~IndVios,n1);
    end if;
    n1:=Position(IndOffs,[HHtwist[i]:i in [1,2,4,3]]);
    if(n1 gt nn) then
      Remove(~IndOffs,n1); Remove(~IndVios,n1);
    end if;
  end for;
end while;

return IrrVios,IndVios;
end intrinsic;


